The R package $\texttt{ebmstate}$ for disease progression analysis under empirical Bayes Cox models

The software package $\texttt{mstate}$, in articulation with the package $\texttt{survival}$, provides not only a well-established multi-state survival analysis framework in R, but also one of the most complete, as it includes point and interval estimation of relative transition hazards, cumulative transition hazards and state occupation probabilities, both under clock-forward and clock-reset models; personalised estimates, i.e. estimates for an individual with specific covariate measurements, can also be obtained with $\texttt{mstate}$ by fitting a Cox regression model. The new R package $\texttt{ebmstate}$, which we present in the current paper, is an extension of $\texttt{mstate}$ and, to our knowledge, the first R package for multi-state model estimation that is suitable for higher-dimensional data and complete in the sense just mentioned. Its extension of $\texttt{mstate}$ is threefold: it transforms the Cox model into a regularised, empirical Bayes model that performs significantly better with higher-dimensional data; it replaces asymptotic confidence intervals meant for the low-dimensional setting by non-parametric bootstrap confidence intervals; and it introduces an analytical, Fourier transform-based estimator of state occupation probabilities for clock-reset models that is substantially faster than the corresponding, simulation-based estimator in $\texttt{mstate}$. The present paper includes a detailed tutorial on how to use our package to estimate transition hazards and state occupation probabilities, as well as a simulation study showing how it improves the performance of $\texttt{mstate}$.

==> anc/ESM_2.html <==
<!DOCTYPE html>

<html>

<head>

<meta charset="utf-8" />
<meta name="generator" content="pandoc" />
<meta http-equiv="X-UA-Compatible" content="IE=EDGE" />


<meta name="author" content="Rui J Costa" />
<meta name="author" content="Moritz Gerstung " />


<title>MDS data analysis</title>

<script src="data:application/javascript;base64,Ly8gUGFuZG9jIDIuOSBhZGRzIGF0dHJpYnV0ZXMgb24gYm90aCBoZWFkZXIgYW5kIGRpdi4gV2UgcmVtb3ZlIHRoZSBmb3JtZXIgKHRvCi8vIGJlIGNvbXBhdGlibGUgd2l0aCB0aGUgYmVoYXZpb3Igb2YgUGFuZG9jIDwgMi44KS4KZG9jdW1lbnQuYWRkRXZlbnRMaXN0ZW5lcignRE9NQ29udGVudExvYWRlZCcsIGZ1bmN0aW9uKGUpIHsKICB2YXIgaHMgPSBkb2N1bWVudC5xdWVyeVNlbGVjdG9yQWxsKCJkaXYuc2VjdGlvbltjbGFzcyo9J2xldmVsJ10gPiA6Zmlyc3QtY2hpbGQiKTsKICB2YXIgaSwgaCwgYTsKICBmb3IgKGkgPSAwOyBpIDwgaHMubGVuZ3RoOyBpKyspIHsKICAgIGggPSBoc1tpXTsKICAgIGlmICghL15oWzEtNl0kL2kudGVzdChoLnRhZ05hbWUpKSBjb250aW51ZTsgIC8vIGl0IHNob3VsZCBiZSBhIGhlYWRlciBoMS1oNgogICAgYSA9IGguYXR0cmlidXRlczsKICAgIHdoaWxlIChhLmxlbmd0aCA+IDApIGgucmVtb3ZlQXR0cmlidXRlKGFbMF0ubmFtZSk7CiAgfQp9KTsK"></script>
<script src="data:application/javascript;base64,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"></script>
<meta name="viewport" content="width=device-width, initial-scale=1" />
<link href="data:text/css,html%7Bfont%2Dfamily%3Asans%2Dserif%3B%2Dwebkit%2Dtext%2Dsize%2Dadjust%3A100%25%3B%2Dms%2Dtext%2Dsize%2Dadjust%3A100%25%7Dbody%7Bmargin%3A0%7Darticle%2Caside%2Cdetails%2Cfigcaption%2Cfigure%2Cfooter%2Cheader%2Chgroup%2Cmain%2Cmenu%2Cnav%2Csection%2Csummary%7Bdisplay%3Ablock%7Daudio%2Ccanvas%2Cprogress%2Cvideo%7Bdisplay%3Ainline%2Dblock%3Bvertical%2Dalign%3Abaseline%7Daudio%3Anot%28%5Bcontrols%5D%29%7Bdisplay%3Anone%3Bheight%3A0%7D%5Bhidden%5D%2Ctemplate%7Bdisplay%3Anone%7Da%7Bbackground%2Dcolor%3Atransparent%7Da%3Aactive%2Ca%3Ahover%7Boutline%3A0%7Dabbr%5Btitle%5D%7Bborder%2Dbottom%3A1px%20dotted%7Db%2Cstrong%7Bfont%2Dweight%3A700%7Ddfn%7Bfont%2Dstyle%3Aitalic%7Dh1%7Bmargin%3A%2E67em%200%3Bfont%2Dsize%3A2em%7Dmark%7Bcolor%3A%23000%3Bbackground%3A%23ff0%7Dsmall%7Bfont%2Dsize%3A80%25%7Dsub%2Csup%7Bposition%3Arelative%3Bfont%2Dsize%3A75%25%3Bline%2Dheight%3A0%3Bvertical%2Dalign%3Abaseline%7Dsup%7Btop%3A%2D%2E5em%7Dsub%7Bbottom%3A%2D%2E25em%7Dimg%7Bborder%3A0%7Dsvg%3Anot%28%3Aroot%29%7Boverflow%3Ahidden%7Dfigure%7Bmargin%3A1em%2040px%7Dhr%7Bheight%3A0%3B%2Dwebkit%2Dbox%2Dsizing%3Acontent%2Dbox%3B%2Dmoz%2Dbox%2Dsizing%3Acontent%2Dbox%3Bbox%2Dsizing%3Acontent%2Dbox%7Dpre%7Boverflow%3Aauto%7Dcode%2Ckbd%2Cpre%2Csamp%7Bfont%2Dfamily%3Amonospace%2Cmonospace%3Bfont%2Dsize%3A1em%7Dbutton%2Cinput%2Coptgroup%2Cselect%2Ctextarea%7Bmargin%3A0%3Bfont%3Ainherit%3Bcolor%3Ainherit%7Dbutton%7Boverflow%3Avisible%7Dbutton%2Cselect%7Btext%2Dtransform%3Anone%7Dbutton%2Chtml%20input%5Btype%3Dbutton%5D%2Cinput%5Btype%3Dreset%5D%2Cinput%5Btype%3Dsubmit%5D%7B%2Dwebkit%2Dappearance%3Abutton%3Bcursor%3Apointer%7Dbutton%5Bdisabled%5D%2Chtml%20input%5Bdisabled%5D%7Bcursor%3Adefault%7Dbutton%3A%3A%2Dmoz%2Dfocus%2Dinner%2Cinput%3A%3A%2Dmoz%2Dfocus%2Dinner%7Bpadding%3A0%3Bborder%3A0%7Dinput%7Bline%2Dheight%3Anormal%7Dinput%5Btype%3Dcheckbox%5D%2Cinput%5Btype%3Dradio%5D%7B%2Dwebkit%2Dbox%2Dsizing%3Aborder%2Dbox%3B%2Dmoz%2Dbox%2Dsizing%3Aborder%2Dbox%3Bbox%2Dsizing%3Aborder%2Dbox%3Bpadding%3A0%7Dinput%5Btype%3Dnumber%5D%3A%3A%2Dwebkit%2Dinner%2Dspin%2Dbutton%2Cinput%5Btype%3Dnumber%5D%3A%3A%2Dwebkit%2Douter%2Dspin%2Dbutton%7Bheight%3Aauto%7Dinput%5Btype%3Dsearch%5D%7B%2Dwebkit%2Dbox%2Dsizing%3Acontent%2Dbox%3B%2Dmoz%2Dbox%2Dsizing%3Acontent%2Dbox%3Bbox%2Dsizing%3Acontent%2Dbox%3B%2Dwebkit%2Dappearance%3Atextfield%7Dinput%5Btype%3Dsearch%5D%3A%3A%2Dwebkit%2Dsearch%2Dcancel%2Dbutton%2Cinput%5Btype%3Dsearch%5D%3A%3A%2Dwebkit%2Dsearch%2Ddecoration%7B%2Dwebkit%2Dappearance%3Anone%7Dfieldset%7Bpadding%3A%2E35em%20%2E625em%20%2E75em%3Bmargin%3A0%202px%3Bborder%3A1px%20solid%20silver%7Dlegend%7Bpadding%3A0%3Bborder%3A0%7Dtextarea%7Boverflow%3Aauto%7Doptgroup%7Bfont%2Dweight%3A700%7Dtable%7Bborder%2Dspacing%3A0%3Bborder%2Dcollapse%3Acollapse%7Dtd%2Cth%7Bpadding%3A0%7D%40media%20print%7B%2A%2C%3Aafter%2C%3Abefore%7Bcolor%3A%23000%21important%3Btext%2Dshadow%3Anone%21important%3Bbackground%3A0%200%21important%3B%2Dwebkit%2Dbox%2Dshadow%3Anone%21important%3Bbox%2Dshadow%3Anone%21important%7Da%2Ca%3Avisited%7Btext%2Ddecoration%3Aunderline%7Da%5Bhref%5D%3Aafter%7Bcontent%3A%22%20%28%22%20attr%28href%29%20%22%29%22%7Dabbr%5Btitle%5D%3Aafter%7Bcontent%3A%22%20%28%22%20attr%28title%29%20%22%29%22%7Da%5Bhref%5E%3D%22javascript%3A%22%5D%3Aafter%2Ca%5Bhref%5E%3D%22%23%22%5D%3Aafter%7Bcontent%3A%22%22%7Dblockquote%2Cpre%7Bborder%3A1px%20solid%20%23999%3Bpage%2Dbreak%2Dinside%3Aavoid%7Dthead%7Bdisplay%3Atable%2Dheader%2Dgroup%7Dimg%2Ctr%7Bpage%2Dbreak%2Dinside%3Aavoid%7Dimg%7Bmax%2Dwidth%3A100%25%21important%7Dh2%2Ch3%2Cp%7Borphans%3A3%3Bwidows%3A3%7Dh2%2Ch3%7Bpage%2Dbreak%2Dafter%3Aavoid%7D%2Enavbar%7Bdisplay%3Anone%7D%2Ebtn%3E%2Ecaret%2C%2Edropup%3E%2Ebtn%3E%2Ecaret%7Bborder%2Dtop%2Dcolor%3A%23000%21important%7D%2Elabel%7Bborder%3A1px%20solid%20%23000%7D%2Etable%7Bborder%2Dcollapse%3Acollapse%21important%7D%2Etable%20td%2C%2Etable%20th%7Bbackground%2Dcolor%3A%23fff%21important%7D%2Etable%2Dbordered%20td%2C%2Etable%2Dbordered%20th%7Bborder%3A1px%20solid%20%23ddd%21important%7D%7D%40font%2Dface%7Bfont%2Dfamily%3A%27Glyphicons%20Halflings%27%3Bsrc%3Aurl%28data%3Aapplication%2Fvnd%2Ems%2Dfontobject%3Bbase64%2Cn04AAEFNAAACAAIABAAAAAAABQAAAAAAAAABAJABAAAEAExQAAAAAAAAAAIAAAAAAAAAAAEAAAAAAAAAJxJ%2FLAAAAAAAAAAAAAAAAAAAAAAAACgARwBMAFkAUABIAEkAQwBPAE4AUwAgAEgAYQBsAGYAbABpAG4AZwBzAAAADgBSAGUAZwB1AGwAYQByAAAAeABWAGUAcgBzAGkAbwBuACAAMQAuADAAMAA5ADsAUABTACAAMAAwADEALgAwADAAOQA7AGgAbwB0AGMAbwBuAHYAIAAxAC4AMAAuADcAMAA7AG0AYQBrAGUAbwB0AGYALgBsAGkAYgAyAC4ANQAuADUAOAAzADIAOQAAADgARwBMAFkAUABIAEkAQwBPAE4AUwAgAEgAYQBsAGYAbABpAG4AZwBzACAAUgBlAGcAdQBsAGEAcgAAAAAAQlNHUAAAAAAAAAAAAAAAAAAAAAADAKncAE0TAE0ZAEbuFM3pjM%2FSEdmjKHUbyow8ATBE40IvWA3vTu8LiABDQ%2BpexwUMcm1SMnNryctQSiI1K5ZnbOlXKmnVV5YvRe6RnNMFNCOs1KNVpn6yZhCJkRtVRNzEufeIq7HgSrcx4S8h%2Fv4vnrrKc6oCNxmSk2uKlZQHBii6iKFoH0746ThvkO1kJHlxjrkxs%2BLWORaDQBEtiYJIR5IB9Bi1UyL4Rmr0BNigNkMzlKQmnofBHviqVzUxwdMb3NdCn69hy%2BpRYVKGVS%2F1tnsqv4LL7wCCPZZAZPT4aCShHjHJVNuXbmMrY5LeQaGnvAkXlVrJgKRAUdFjrWEah9XebPeQMj7KS7DIBAFt8ycgC5PLGUOHSE3ErGZCiViNLL5ZARfywnCoZaKQCu6NuFX42AEeKtKUGnr%2FCm2Cy8tpFhBPMW5Fxi4Qm4TkDWh4IWFDClhU2hRWosUWqcKLlgyXB%2BlSHaWaHiWlBAR8SeSgSPCQxdVQgzUixWKSTrIQEbU94viDctkvX%2BVSjJuUmV8L4CXShI11esnp0pjWNZIyxKHS4wVQ2ime1P4RnhvGw0aDN1OLAXGERsB7buFpFGGBAre4QEQR0HOIO5oYH305G%2BKspT%2FFupEGGafCCwxSe6ZUa%2B073rXHnNdVXE6eWvibUS27XtRzkH838mYLMBmYysZTM0EM3A1fbpCBYFccN1B%2FEnCYu%2FTgCGmr7bMh8GfYL%2BBfcLvB0gRagC09w9elfldaIy%2FhNCBLRgBgtCC7jAF63wLSMAfbfAlEggYU0bUA7ACCJmTDpEmJtI78w4%2FBO7dN7JR7J7ZvbYaUbaILSQsRBiF3HGk5fEg6p9unwLvn98r%2BvnsV%2B372uf1xBLq4qU%2F45fTuqaAP%2BpssmCCCTF0mhEow8ZXZOS8D7Q85JsxZ%2BAzok7B7O%2Ff6J8AzYBySZQB%2FQHYUSA%2BEeQhEWiS6AIQzgcsDiER4MjgMBAWDV4AgQ3g1eBgIdweCQmCjJEMkJ%2BPKRWyFHHmg1Wi%2F6xzUgA0LREoKJChwnQa9B%2B5RQZRB3IlBlkAnxyQNaANwHMowzlYSMCBgnbpzvqpl0iTJNCQidDI9ZrSYNIRBhHtUa5YHMHxyGEik9hDE0AKj72AbTCaxtHPUaKZdAZSnQTyjGqGLsmBStCejApUhg4uBMU6mATujEl%2BKdDPbI6Ag4vLr%2BhjY6lbjBeoLKnZl0UZgRX8gTySOeynZVz1wOq7e1hFGYIq%2BMhrGxDLak0PrwYzSXtcuyhXEhwOYofiW%2BEcI%2Fjw8P6IY6ed%2BetAbuqKp5QIapT77LnAe505lMuqL79a0ut4rWexzFttsOsLDy7zvtQzcq3U1qabe7tB0wHWVXji%2BzDbo8x8HyIRUbXnwUcklFv51fvTymiV%2BMXLSmGH9d9%2BaXpD5X6lao41anWGig7IwIdnoBY2ht%2FpO9mClLo4NdXHAsefqWUKlXJkbqPOFhMoR4aiA1BXqhRNbB2Xwi%2B7u%2FjpAoOpKJ0UX24EsrzMfHXViakCNcKjBxuQX8BO0ZqjJ3xXzf%2B61t2VXOSgJ8xu65QKgtN6FibPmPYsXbJRHHqbgATcSZxBqGiDiU4NNNsYBsKD0MIP%2FOfKnlk%2FLkaid%2FO2NbKeuQrwOB2Gq3YHyr6ALgzym5wIBnsdC1ZkoBFZSQXChZvlesPqvK2c5oHHT3Q65jYpNxnQcGF0EHbvYqoFw60WNlXIHQF2HQB7zD6lWjZ9rVqUKBXUT6hrkZOle0RFYII0V5ZYGl1JAP0Ud1fZZMvSomBzJ710j4Me8mjQDwEre5Uv2wQfk1ifDwb5ksuJQQ3xt423lbuQjvoIQByQrNDh1JxGFkOdlJvu%2FgFtuW0wR4cgd%2BZKesSV7QkNE2kw6AV4hoIuC02LGmTomyf8PiO6CZzOTLTPQ%2BHW06H%2Btx%2BbQ8LmDYg1pTFrp2oJXgkZTyeRJZM0C8aE2LpFrNVDuhARsN543%2FFV6klQ6Tv1OoZGXLv0igKrl%2FCmJxRmX7JJbJ998VSIPQRyDBICzl4JJlYHbdql30NvYcOuZ7a10uWRrgoieOdgIm4rlq6vNOQBuqESLbXG5lzdJGHw2m0sDYmODXbYGTfSTGRKpssTO95fothJCjUGQgEL4yKoGAF%2F0SrpUDNn8CBgBcSDQByAeNkCXp4S4Ro2Xh4OeaGRgR66PVOsU8bc6TR5%2FxTcn4IVMLOkXSWiXxkZQCbvKfmoAvQaKjO3EDKwkwqHChCDEM5loQRPd5ACBki1TjF772oaQhQbQ5C0lcWXPFOzrfsDGUXGrpxasbG4iab6eByaQkQfm0VFlP0ZsDkvvqCL6QXMUwCjdMx1ZOyKhTJ7a1GWAdOUcJ8RSejxNVyGs31OKMyRyBVoZFjqIkmKlLQ5eHMeEL4MkUf23cQ%2F1SgRCJ1dk4UdBT7OoyuNgLs0oCd8RnrEIb6QdMxT2QjD4zMrJkfgx5aDMcA4orsTtKCqWb%2FVeyceqa5OGSmB28YwH4rFbkQaLoUN8OQQYnD3w2eXpI4ScQfbCUZiJ4yMOIKLyyTc7BQ4uXUw6Ee6%2FxM%2B4Y67ngNBknxIPwuppgIhFcwJyr6EIj%2BLzNj%2FmfR2vhhRlx0BILZoAYruF0caWQ7YxO66UmeguDREAFHYuC7HJviRgVO6ruJH59h%2FC%2FPkgSle8xNzZJULLWq9JMDTE2fjGE146a1Us6PZDGYle6ldWRqn%2FpdpgHKNGrGIdkRK%2BKPETT9nKT6kLyDI8xd9A1FgWmXWRAIHwZ37WyZHOVyCadJEmMVz0MadMjDrPho%2BEIochkVC2xgGiwwsQ6DMv2P7UXqT4x7CdcYGId2BJQQa85EQKmCmwcRejQ9Bm4oATENFPkxPXILHpMPUyWTI5rjNOsIlmEeMbcOCEqInpXACYQ9DDxmFo9vcmsDblcMtg4tqBerNngkIKaFJmrQAPnq1dEzsMXcwjcHdfdCibcAxxA%2Bq%2Fj9m3LM%2FO7WJka4tSidVCjsvo2lQ%2F2ewyoYyXwAYyr2PlRoR5MpgVmSUIrM3PQxXPbgjBOaDQFIyFMJvx3Pc5RSYj12ySVF9fwFPQu2e2KWVoL9q3Ayv3IzpGHUdvdPdrNUdicjsTQ2ISy7QU3DrEytIjvbzJnAkmANXjAFERA0MUoPF3%2F5KFmW14bBNOhwircYgMqoDpUMcDtCmBE82QM2YtdjVLB4kBuKho%2FbcwQdeboqfQartuU3CsCf%2BcXkgYAqp%2F0Ee3RorAZt0AvvOCSI4JICIlGlsV0bsSid%2FNIEALAAzb6HAgyWHBps6xAOwkJIGcB82CxRQq4sJf3FzA70A%2BTRqcqjEMETCoez3mkPcpnoALs0ugJY8kQwrC%2BJE5ik3w9rzrvDRjAQnqgEVvdGrNwlanR0SOKWzxOJOvLJhcd8Cl4AshACUkv9czdMkJCVQSQhp6kp7StAlpVRpK0t0SW6LHeBJnE2QchB5Ccu8kxRghZXGIgZIiSj7gEKMJDClcnX6hgoqJMwiQDigIXg3ioFLCgDgjPtYHYpsF5EiA4kcnN18MZtOrY866dEQAb0FB34OGKHGZQjwW%2FWDHA60cYFaI%2FPjpzquUqdaYGcIq%2BmLez3WLFFCtNBN2QJcrlcoELgiPku5R5dSlJFaCEqEZle1AQzAKC%2B1SotMcBNyQUFuRHRF6OlimSBgjZeTBCwLyc6A%2BP%2FoFRchXTz5ADknYJHxzrJ5pGuIKRQISU6WyKTBBjD8WozmVYWIsto1AS5rxzKlvJu4E%2FvwOiKxRtCWsDM%2BeTHUrmwrCK5BIfMzGkD%2B0Fk5LzBs0jMYXktNDblB06LMNJ09U8pzSLmo14MS0OMjcdrZ31pyQqxJJpRImlSvfYAK8inkYU52QY2FPEVsjoWewpwhRp5yAuNpkqhdb7ku9Seefl2D0B8SMTFD90xi4CSOwwZy9IKkpMtI3FmFUg3%2FkFutpQGNc3pCR7gvC4sgwbupDu3DyEN%2BW6YGLNM21jpB49irxy9BSlHrVDlnihGKHwPrbVFtc%2Bh1rVQKZduxIyojccZIIcOCmhEnC7UkY68WXKQgLi2JCDQkQWJRQuk60hZp0D3rtCTINSeY9Ej2kIKYfGxwOs4j9qMM7fYZiipzgcf7TamnehqdhsiMiCawXnz4xAbyCkLAx5EGbo3Ax1u3dUIKnTxIaxwQTHehPl3V491H0%2BbC5zgpGz7Io%2BmjdhKlPJ01EeMpM7UsRJMi1nGjmJg35i6bQBAAxjO%2FENJubU2mg3ONySEoWklCwdABETcs7ck3jgiuU9pcKKpbgn%2B3YlzV1FzIkB6pmEDOSSyDfPPlQskznctFji0kpgZjW5RZe6x9kYT4KJcXg0bNiCyif%2BpZACCyRMmYsfiKmN9tSO65F0R2OO6ytlEhY5Sj6uRKfFxw0ijJaAx%2Fk3QgnAFSq27%2F2i4GEBA%2BUvTJKK%2F9eISNvG46Em5RZfjTYLdeD8kdXHyrwId%2FDQZUaMCY4gGbke2C8vfjgV%2FY9kkRQOJIn%2FxM9INZSpiBnqX0Q9GlQPpPKAyO5y%2BW5NMPSRdBCUlmuxl40ZfMCnf2Cp044uI9WLFtCi4YVxKjuRCOBWIb4XbIsGdbo4qtMQnNOQz4XDSui7W%2FN6l54qOynCqD3DpWQ%2BmpD7C40D8BZEWGJX3tlAaZBMj1yjvDYKwCJBa201u6nBKE5UE%2B7QSEhCwrXfbRZylAaAkplhBWX50dumrElePyNMRYUrC99UmcSSNgImhFhDI4BXjMtiqkgizUGCrZ8iwFxU6fQ8GEHCFdLewwxYWxgScAYMdMLmcZR6b7rZl95eQVDGVoUKcRMM1ixXQtXNkBETZkVVPg8LoSrdetHzkuM7DjZRHP02tCxA1fmkXKF3VzfN1pc1cv%2F8lbTIkkYpqKM9VOhp65ktYk%2BQ46myFWBapDfyWUCnsnI00QTBQmuFjMZTcd0V2NQ768Fhpby04k2IzNR1wKabuGJqYWwSly6ocMFGTeeI%2BejsWDYgEvr66QgqdcIbFYDNgsm0x9UHY6SCd5%2B7tpsLpKdvhahIDyYmEJQCqMqtCF6UlrE5GXRmbu%2Bvtm3BFSxI6ND6UxIE7GsGMgWqghXxSnaRJuGFveTcK5ZVSPJyjUxe1dKgI6kNF7EZhIZs8y8FVqwEfbM0Xk2ltORVDKZZM40SD3qQoQe0orJEKwPfZwm3YPqwixhUMOndis6MhbmfvLBKjC8sKKIZKbJk8L11oNkCQzCgvjhyyEiQSuJcgCQSG4Mocfgc0Hkwcjal1UNgP0CBPikYqBIk9tONv4kLtBswH07vUCjEaHiFGlLf8MgXKzSgjp2HolRRccAOh0ILHz9qlGgIFkwAnzHJRjWFhlA7ROwINyB5HFj59PRZHFor6voq7l23EPNRwdWhgawqbivLSjRA4htEYUFkjESu67icTg5S0aW1sOkCiIysfJ9UnIWevOOLGpepcBxy1wEhd2WI3AZg7sr9WBmHWyasxMcvY%2FiOmsLtHSWNUWEGk9hScMPShasUA1AcHOtRZlqMeQ0OzYS9vQvYUjOLrzP07BUAFikcJNMi7gIxEw4pL1G54TcmmmoAQ5s7TGWErJZ2Io4yQ0ljRYhL8H5e62oDtLF8aDpnIvZ5R3GWJyAugdiiJW9hQAVTsnCBHhwu7rkBlBX6r3b7ejEY0k5GGeyKv66v%2B6dg7mcJTrWHbtMywbedYqCQ0FPwoytmSWsL8WTtChZCKKzEF7vP6De4x2BJkkniMgSdWhbeBSLtJZR9CTHetK1xb34AYIJ37OegYIoPVbXgJ%2FqDQK%2BbfCtxQRVKQu77WzOoM6SGL7MaZwCGJVk46aImai9fmam%2BWpHG%2B0BtQPWUgZ7RIAlPq6lkECUhZQ2gqWkMYKcYMYaIc4gYCDFHYa2d1nzp3%2BJ1eCBay8IYZ0wQRKGAqvCuZ%2FUgbQPyllosq%2BXtfKIZOzmeJqRazpmmoP%2F76YfkjzV2NlXTDSBYB04SVlNQsFTbGPk1t%2FI4Jktu0XSgifO2ozFOiwd%2F0SssJDn0dn4xqk4GDTTKX73%2FwQyBLdqgJ%2BWx6AQaba3BA9CKEzjtQYIfAsiYamapq80LAamYjinlKXUkxdpIDk0puXUEYzSalfRibAeDAKpNiqQ0FTwoxuGYzRnisyTotdVTclis1LHRQCy%2FqqL8oUaQzWRxilq5Mi0IJGtMY02cGLD69vGjkj3p6pGePKI8bkBv5evq8SjjyU04vJR2cQXQwSJyoinDsUJHCQ50jrFTT7yRdbdYQMB3MYCb6uBzJ9ewhXYPAIZSXfeEQBZZ3GPN3Nbhh%2FwkvAJLXnQMdi5NYYZ5GHE400GS5rXkOZSQsdZgIbzRnF9ueLnsfQ47wHAsirITnTlkCcuWWIUhJSbpM3wWhXNHvt2xUsKKMpdBSbJnBMcihkoDqAd1Zml%2FR4yrzow1Q2A5G%2Bkzo%2FRhRxQS2lCSDRV8LlYLBOOoo1bF4jwJAwKMK1tWLHlu9i0j4Ig8qVm6wE1DxXwAwQwsaBWUg2pOOol2dHxyt6npwJEdLDDVYyRc2D0HbcbLUJQj8gPevQBUBOUHXPrsAPBERICpnYESeu2OHotpXQxRGlCCtLdIsu23MhZVEoJg8Qumj%2FUMMc34IBqTKLDTp76WzL%2FdMjCxK7MjhiGjeYAC%2Fkj%2FjY%2FRde7hpSM1xChrog6yZ7OWTuD56xBJnGFE%2BpT2ElSyCnJcwVzCjkqeNLfMEJqKW0G7OFIp0G%2B9mh50I9o8k1tpCY0xYqFNIALgIfc2me4n1bmJnRZ89oepgLPT0NTMLNZsvSCZAc3TXaNB07vail36%2FdBySis4m9%2FDR8izaLJW6bWCkVgm5T%2Bius3ZXq4xI%2BGnbveLbdRwF2mNtsrE0JjYc1AXknCOrLSu7Te%2Fr4dPYMCl5qtiHNTn%2BTPbh1jCBHH%2BdMJNhwNgs3nT%2BOhQoQ0vYif56BMG6WowAcHR3DjQolxLzyVekHj00PBAaW7IIAF1EF%2BuRIWyXjQMAs2chdpaKPNaB%2BkSezYt0%2BCA04sOg5vx8Fr7Ofa9sUv87h7SLAUFSzbetCCZ9pmyLt6l6%2FTzoA1%2FZBG9bIUVHLAbi%2FkdBFgYGyGwRQGBpkqCEg2ah9UD6EedEcEL3j4y0BQQCiExEnocA3SZboh%2Bepgd3YsOkHskZwPuQ5OoyA0fTA5AXrHcUOQF%2BzkJHIA7PwCDk1gGVmGUZSSoPhNf%2BTklauz98QofOlCIQ%2FtCD4dosHYPqtPCXB3agggQQIqQJsSkB%2Bqn0rkQ1toJjON%2FOtCIB9RYv3PqRA4C4U68ZMlZn6BdgEvi2ziU%2BTQ6NIw3ej%2BAtDwMGEZk7e2IjxUWKdAxyaw9OCwSmeADTPPleyk6UhGDNXQb%2B%2BW6Uk4q6F7%2Frg6WVTo82IoCxSIsFDrav4EPHphD3u4hR53WKVvYZUwNCCeM4PMBWzK%2BEfIthZOkuAwPo5C5jgoZgn6dUdvx5rIDmd58cXXdKNfw3l%2BwM2UjgrDJeQHhbD7HW2QDoZMCujgIUkk5Fg8VCsdyjOtnGRx8wgKRPZN5dR0zPUyfGZFVihbFRniXZFOZGKPnEQzU3AnD1KfR6weHW2XS6KbPJxUkOTZsAB9vTVp3Le1F8q5l%2BDMcLiIq78jxAImD2pGFw0VHfRatScGlK6SMu8leTmhUSMy8Uhdd6xBiH3Gdman4tjQGLboJfqz6fL2WKHTmrfsKZRYX6BTDjDldKMosaSTLdQS7oDisJNqAUhw1PfTlnacCO8vl8706Km1FROgLDmudzxg%2BEWTiArtHgLsRrAXYWdB0NmToNCJdKm0KWycZQqb%2BMw76Qy29iQ5up%2FX7oyw8QZ75kP5F6iJAJz6KCmqxz8fEa%2FxnsMYcIO%2FvEkGRuMckhr4rIeLrKaXnmIzlNLxbFspOphkcnJdnz%2FChp%2FVlpj2P7jJQmQRwGnltkTV5dbF9fE3%2FfxoSqTROgq9wFUlbuYzYcasE0ouzBo%2BdDCDzxKAfhbAZYxQiHrLzV2iVexnDX%2FQnT1fsT%2Fxuhu1ui5qIytgbGmRoQkeQooO8eJNNZsf0iALur8QxZFH0nCMnjerYQqG1pIfjyVZWxhVRznmmfLG00BcBWJE6hzQWRyFknuJnXuk8A5FRDCulwrWASSNoBtR%2BCtGdkPwYN2o7DOw%2FVGlCZPusRBFXODQdUM5zeHDIVuAJBLqbO%2Ff9Qua%2BpDqEPk230Sob9lEZ8BHiCorjVghuI0lI4JDgHGRDD%2FprQ84B1pVGkIpVUAHCG%2Biz3Bn3qm2AVrYcYWhock4jso5%2BJ7HfHVj4WMIQdGctq3psBCVVzupQOEioBGA2Bk%2BUILT7%2BVoX5mdxxA5fS42gISQVi%2FHTzrgMxu0fY6hE1ocUwwbsbWcezrY2n6S8%2F6cxXkOH4prpmPuFoikTzY7T85C4T2XYlbxLglSv2uLCgFv8Quk%2FwdesUdWPeHYIH0R729JIisN9Apdd4eB10aqwXrPt%2BSu9mA8k8n1sjMwnfsfF2j3jMUzXepSHmZ%2FBfqXvzgUNQQWOXO8YEuFBh4QTYCkOAPxywpYu1VxiDyJmKVcmJPGWk%2Fgc3Pov02StyYDahwmzw3E1gYC9wkupyWfDqDSUMpCTH5e5N8B%2F%2FlHiMuIkTNw4USHrJU67bjXGqNav6PBuQSoqTxc8avHoGmvqNtXzIaoyMIQIiiUHIM64cXieouplhNYln7qgc4wBVAYR104kO%2BCvKqsg4yIUlFNThVUAKZxZt1XA34h3TCUUiXVkZ0w8Hh2R0Z5L0b4LZvPd%2Fp1gi%2F07h8qfwHrByuSxglc9cI4QIg2oqvC%2Fqm0i7tjPLTgDhoWTAKDO2ONW5oe%2B%2FeKB9vZB8K6C25yCZ9RFVMnb6NRdRjyVK57CHHSkJBfnM2%2Fj4ODUwRkqrtBBCrDsDpt8jhZdXoy%2F1BCqw3sSGhgGGy0a5Jw6BP%2FTExoCmNFYjZl248A0osgPyGEmRA%2BfAsqPVaNAfytu0vuQJ7rk3J4kTDTR2AlCHJ5cls26opZM4w3jMULh2YXKpcqGBtuleAlOZnaZGbD6DHzMd6i2oFeJ8z9XYmalg1Szd%2FocZDc1C7Y6vcALJz2lYnTXiWEr2wawtoR4g3jvWUU2Ngjd1cewtFzEvM1NiHZPeLlIXFbBPawxNgMwwAlyNSuGF3zizVeOoC9bag1qRAQKQE%2FEZBWC2J8mnXAN2aTBboZ7HewnObE8CwROudZHmUM5oZ%2FUgd%2FJZQK8lvAm43uDRAbyW8gZ%2BZGq0EVerVGUKUSm%2FIdn8AQHdR4m7bue88WBwft9mSCeMOt1ncBwziOmJYI2ZR7ewNMPiCugmSsE4EyQ%2BQATJG6qORMGd4snEzc6B4shPIo4G1T7PgSm8PY5eUkPdF8JZ0VBtadbHXoJgnEhZQaODPj2gpODKJY5Yp4DOsLBFxWbvXN755KWylJm%2BoOd4zEL9Hpubuy2gyyfxh8oEfFutnYWdfB8PdESLWYvSqbElP9qo3u6KTmkhoacDauMNNjj0oy40DFV7Ql0aZj77xfGl7TJNHnIwgqOkenruYYNo6h724%2BzUQ7%2BvkCpZB%2BpGA562hYQiDxHVWOq0oDQl%2FQsoiY%2BcuI7iWq%2FZIBtHcXJ7kks%2Bh2fCNUPA82BzjnqktNts%2BRLdk1VSu%2BtqEn7QZCCsvEqk6FkfiOYkrsw092J8jsfIuEKypNjLxrKA9kiA19mxBD2suxQKCzwXGws7kEJvlhUiV9tArLIdZW0IORcxEzdzKmjtFhsjKy%2F44XYXdI5noQoRcvjZ1RMPACRqYg2V1%2BOwOepcOknRLLFdYgTkT5UApt%2FJhLM3jeFYprZV%2BZow2g8fP%2BU68hkKFWJj2yBbKqsrp25xkZX1DAjUw52IMYWaOhab8Kp05VrdNftqwRrymWF4OQSjbdfzmRZirK8FMJELEgER2PHjEAN9pGfLhCUiTJFbd5LBkOBMaxLr%2FA1SY9dXFz4RjzoU9ExfJCmx%2FI9FKEGT3n2cmzl2X42L3Jh%2BAbQq6sA%2BSs1kitoa4TAYgKHaoybHUDJ51oETdeI%2F9ThSmjWGkyLi5QAGWhL0BG1UsTyRGRJOldKBrYJeB8ljLJHfATWTEQBXBDnQexOHTB%2BUn44zExFE4vLytcu5NwpWrUxO%2F0ZICUGM7hGABXym0V6ZvDST0E370St9MIWQOTWngeoQHUTdCJUP04spMBMS8LSker9cReVQkULFDIZDFPrhTzBl6sed9wcZQTbL%2BBDqMyaN3RJPh%2Fanbx%2BIv%2BqgQdAa3M9Z5JmvYlh4qop%2BHo1F1W5gbOE9YKLgAnWytXElU4G8GtW47lhgFE6gaSs%2Bgs37sFvi0PPVvA5dnCBgILTwoKd%2F%2BDoL9F6inlM7H4rOTzD79KJgKlZO%2FZgt22UsKhrAaXU5ZcLrAglTVKJEmNJvORGN1vqrcfSMizfpsgbIe9zno%2BgBoKVXgIL%2FVI8dB1O5o%2FR3Suez%2FgD7M781ShjKpIIORM%2FnxG%2BjjhhgPwsn2IoXsPGPqYHXA63zJ07M2GPEykQwJBYLK808qYxuIew4frk52nhCsnCYmXiR6CuapvE1IwRB4%2FQftDbEn%2BAucIr1oxrLabRj9q4ae0%2BfXkHnteAJwXRbVkR0mctVSwEbqhJiMSZUp9DNbEDMmjX22m3ABpkrPQQTP3S1sib5pD2VRKRd%2BeNAjLYyT0hGrdjWJZy24OYXRoWQAIhGBZRxuBFMjjZQhpgrWo8SiFYbojcHO8V5DyscJpLTHyx9Fimassyo5U6WNtquUMYgccaHY5amgR3PQzq3ToNM5ABnoB9kuxsebqmYZm0R9qxJbFXCQ1UPyFIbxoUraTJFDpCk0Wk9GaYJKz%2F6oHwEP0Q14lMtlddQsOAU9zlYdMVHiT7RQP3XCmWYDcHCGbVRHGnHuwzScA0BaSBOGkz3lM8CArjrBsyEoV6Ys4qgDK3ykQQPZ3hCRGNXQTNNXbEb6tDiTDLKOyMzRhCFT%2BmAUmiYbV3YQVqFVp9dorv%2BTsLeCykS2b5yyu8AV7IS9cxcL8z4Kfwp%2BxJyYLv1OsxQCZwTB4a8BZ%2F5EdxTBJthApqyfd9u3ifr%2FWILTqq5VqgwMT9SOxbSGWLQJUUWCVi4k9tho9nEsbUh7U6NUsLmkYFXOhZ0kmamaJLRNJzSj%2Fqn4Mso6zb6iLLBXoaZ6AqeWCjHQm2lztnejYYM2eubnpBdKVLORZhudH3JF1waBJKA9%2BW8EhMj3Kzf0L4vi4k6RoHh3Z5YgmSZmk6ns4fjScjAoL8GoOECgqgYEBYUGFVO4FUv4%2FYtowhEmTs0vrvlD%2FCrisnoBNDAcUi%2FteY7OctFlmARQzjOItrrlKuPO6E2Ox93L4O%2F4DcgV%2FdZ7qR3VBwVQxP1GCieA4RIpweYJ5FoYrHxqRBdJjnqbsikA2Ictbb8vE1GYIo9dacK0REgDX4smy6GAkxlH1yCGGsk%2BtgiDhNKuKu3yNrMdxafmKTF632F8Vx4BNK57GvlFisrkjN9WDAtjsWA0ENT2e2nETUb%2Fn7qwhvGnrHuf5bX6Vh%2Fn3xffU3PeHdR%2BFA92i6ufT3AlyAREoNDh6chiMWTvjKjHDeRhOa9YkOQRq1vQXEMppAQVwHCuIcV2g5rBn6GmZZpTR7vnSD6ZmhdSl176gqKTXu5E%2BYbfL0adwNtHP7dT7t7b46DVZIkzaRJOM%2BS6KcrzYVg%2BT3wSRFRQashjfU18NutrKa%2F7PXbtuJvpIjbgPeqd%2BpjmRw6YKpnANFSQcpzTZgpSNJ6J7uiagAbir%2F8tNXJ%2FOsOnRh6iuIexxrmkIneAgz8QoLmiaJ8sLQrELVK2yn3wOHp57BAZJhDZjTBzyoRAuuZ4eoxHruY1pSb7qq79cIeAdOwin4GdgMeIMHeG%2BFZWYaiUQQyC5b50zKjYw97dFjAeY2I4Bnl105Iku1y0lMA1ZHolLx19uZnRdILcXKlZGQx%2FGdEqSsMRU1BIrFqRcV1qQOOHyxOLXEGcbRtAEsuAC2V4K3p5mFJ22IDWaEkk9ttf5Izb2LkD1MnrSwztXmmD%2FQi%2FEmVEFBfiKGmftsPwVaIoZanlKndMZsIBOskFYpDOq3QUs9aSbAAtL5Dbokus2G4%2FasthNMK5UQKCOhU97oaOYNGsTah%2BjfCKsZnTRn5TbhFX8ghg8CBYt%2FBjeYYYUrtUZ5jVij%2Fop7V5SsbA4mYTOwZ46hqdpbB6Qvq3AS2HHNkC15pTDIcDNGsMPXaBidXYPHc6PJAkRh29Vx8KcgX46LoUQBhRM%2B3SW6Opll%2FwgxxsPgKJKzr5QCmwkUxNbeg6Wj34SUnEzOemSuvS2OetRCO8Tyy%2BQbSKVJcqkia%2BGvDefFwMOmgnD7h81TUtMn%2BmRpyJJ349HhAnoWFTejhpYTL9G8N2nVg1qkXBeoS9Nw2fB27t7trm7d%2FQK7Cr4uoCeOQ7%2F8JfKT77KiDzLImESHw%2F0wf73QeHu74hxv7uihi4fTX%2BXEwAyQG3264dwv17aJ5N335Vt9sdrAXhPOAv8JFvzqyYXwfx8WYJaef1gMl98JRFyl5Mv5Uo%2FoVH5ww5OzLFsiTPDns7fS6EURSSWd%2F92BxMYQ8sBaH%2Bj%2BwthQPdVgDGpTfi%2BJQIWMD8xKqULliRH01rTeyF8x8q%2FGBEEEBrAJMPf25UQwi0b8tmqRXY7kIvNkzrkvRWLnxoGYEJsz8u4oOyMp8cHyaybb1HdMCaLApUE%2B%2F7xLIZGP6H9xuSEXp1zLIdjk5nBaMuV%2FyTDRRP8Y2ww5RO6d2D94o%2B6ucWIqUAvgHIHXhZsmDhjVLczmZ3ca0Cb3PpKwt2UtHVQ0BgFJsqqTsnzZPlKahRUkEu4qmkJt%2Bkqdae76ViWe3STan69yaF9%2BfESD2lcQshLHWVu4ovItXxO69bqC5p1nZLvI8NdQB9s9UNaJGlQ5mG947ipdDA0eTIw%2FA1zEdjWquIsQXXGIVEH0thC5M%2BW9pZe7IhAVnPJkYCCXN5a32HjN6nsvokEqRS44tGIs7s2LVTvcrHAF%2BRVmI8L4HUYk4x%2B67AxSMJKqCg8zrGOgvK9kNMdDrNiUtSWuHFpC8%2Fp5qIQrEo%2FH%2B1l%2F0cAwQ2nKmpWxKcMIuHY44Y6DlkpO48tRuUGBWT0FyHwSKO72Ud%2BtJUfdaZ4CWNijzZtlRa8%2BCkmO%2FEwHYfPZFU%2FhzjFWH7vnzHRMo%2BaF9u8qHSAiEkA2HjoNQPEwHsDKOt6hOoK3Ce%2F%2B%2F9boMWDa44I6FrQhdgS7OnNaSzwxWKZMcyHi6LN4WC6sSj0qm2PSOGBTvDs%2FGWJS6SwEN%2FULwpb4LQo9fYjUfSXRwZkynUazlSpvX9e%2BG2zor8l%2BYaMxSEomDdLHGcD6YVQPegTaA74H8%2BV4WvJkFUrjMLGLlvSZQWvi8%2FQA7yzQ8GPno%2F%2F5SJHRP%2FOqKObPCo81s%2F%2B6WgLqykYpGAgQZhVDEBPXWgU%2FWzFZjKUhSFInufPRiMAUULC6T11yL45ZrRoB4DzOyJShKXaAJIBS9wzLYIoCEcJKQW8GVCx4fihqJ6mshBUXSw3wWVj3grrHQlGNGhIDNNzsxQ3M%2BGWn6ASobIWC%2BLbYOC6UpahVO13Zs2zOzZC8z7FmA05JhUGyBsF4tsG0drcggIFzgg%2Fkpf3%2BCnAXKiMgIE8Jk%2FMhpkc8DUJEUzDSnWlQFme3d0sHZDrg7LavtsEX3cHwjCYA17pMTfx8Ajw9hHscN67hyo%2BRJQ4458RmPywXykkVcW688oVUrQhahpPRvTWPnuI0B%2BSkQu7dCyvLRyFYlC1LG1gRCIvn3rwQeINzZQC2KXq31FaR9UmVV2QeGVqBHjmE%2BVMd3b1fhCynD0pQNhCG6%2FWCDbKPyE7NRQzL3BzQAJ0g09aUzcQA6mUp9iZFK6Sbp%2FYbHjo%2B%2B7%2FWj8S4YNa%2BZdqAw1hDrKWFXv9%2BzaXpf8ZTDSbiqsxnwN%2FCzK5tPkOr4tRh2kY3Bn9JtalbIOI4b3F7F1vPQMfoDcdxMS8CW9m%2FNCW%2FHILTUVWQIPiD0j1A6bo8vsv6P1hCESl2abrSJWDrq5sSzUpwoxaCU9FtJyYH4QFMxDBpkkBR6kn0LMPO%2B5EJ7Z6bCiRoPedRZ%2FP0SSdii7ZnPAtVwwHUidcdyspwncz5uq6vvm4IEDbJVLUFCn%2FLvIHfooUBTkFO130FC7CmmcrKdgDJcid9mvVzsDSibOoXtIf9k6ABle3PmIxejodc4aob0QKS432srrCMndbfD454q52V01G4q913mC5HOsTzWF4h2No1av1VbcUgWAqyoZl%2B11PoFYnNv2HwAODeNRkHj%2B8SF1fcvVBu6MrehHAZK1Gm69ICcTKizykHgGFx7QdowTVAsYEF2tVc0Z6wLryz2FI1sc5By2znJAAmINndoJiB4sfPdPrTC8RnkW7KRCwxC6YvXg5ahMlQuMpoCSXjOlBy0Kij%2BbsCYPbGp8BdCBiLmLSAkEQRaieWo1SYvZIKJGj9Ur%2FeWHjiB7SOVdqMAVmpBvfRiebsFjger7DC%2B8kRFGtNrTrnnGD2GAJb8rQCWkUPYHhwXsjNBSkE6lGWUj5QNhK0DMNM2l%2BkXRZ0KLZaGsFSIdQz%2FHXDxf3%2FTE30%2BDgBKWGWdxElyLccJfEpjsnszECNoDGZpdwdRgCixeg9L4EPhH%2BRptvRMVRaahu4cySjS3P5wxAUCPkmn%2BrhyASpmiTaiDeggaIxYBmtLZDDhiWIJaBgzfCsAGUF1Q1SFZYyXDt9skCaxJsxK2Ms65dmdp5WAZyxik%2FzbrTQk5KmgxCg%2Ff45L0jywebOWUYFJQAJia7XzCV0x89rpp%2Ff3AVWhSPyTanqmik2SkD8A3Ml4NhIGLAjBXtPShwKYfi2eXtrDuKLk4QlSyTw1ftXgwqA2jUuopDl%2B5tfUWZNwBpEPXghzbBggYCw%2Fdhy0ntds2yeHCDKkF%2FYxQjNIL%2FF%2F37jLPHCKBO9ibwYCmuxImIo0ijV2Wbg3kSN2psoe8IsABv3RNFaF9uMyCtCYtqcD%2BqNOhwMlfARQUdJ2tUX%2BMNJqOwIciWalZsmEjt07tfa8ma4cji9sqz%2BQ9hWfmMoKEbIHPOQORbhQRHIsrTYlnVTNvcq1imqmmPDdVDkJgRcTgB8Sb6epCQVmFZe%2BjGDiNJQLWnfx%2BdrTKYjm0G8yH0ZAGMWzEJhUEQ4Maimgf%2Fbkvo8PLVBsZl152y5S8%2BHRDfZIMCbYZ1WDp4yrdchOJw8k6R%2B%2F2pHmydK4NIK2PHdFPHtoLmHxRDwLFb7eB%2BM4zNZcB9NrAgjVyzLM7xyYSY13ykWfIEEd2n5%2FiYp3ZdrCf7fL%2Ben%2BsIJu2W7E30MrAgZBD1rAAbZHPgeAMtKCg3NpSpYQUDWJu9bT3V7tOKv%2BNRiJc8JAKqqgCA%2FPNRBR7ChpiEulyQApMK1AyqcWnpSOmYh6yLiWkGJ2mklCSPIqN7UypWj3dGi5MvsHQ87MrB4VFgypJaFriaHivwcHIpmyi5LhNqtem4q0n8awM19Qk8BOS0EsqGscuuydYsIGsbT5GHnERUiMpKJl4ON7qjB4fEqlGN%2FhCky89232UQCiaeWpDYCJINXjT6xl4Gc7DxRCtgV0i1ma4RgWLsNtnEBRQFqZggCLiuyEydmFd7WlogpkCw5G1x4ft2psm3KAREwVwr1Gzl6RT7FDAqpVal34ewVm3VH4qn5mjGj%2BbYL1NgfLNeXDwtmYSpwzbruDKpTjOdgiIHDVQSb5%2FzBgSMbHLkxWWgghIh9QTFSDILixVwg0Eg1puooBiHAt7DzwJ7m8i8%2Fi%2BjHvKf0QDnnHVkVTIqMvIQImOrzCJwhSR7qYB5gSwL6aWL9hERHCZc4G2%2BJrpgHNB8eCCmcIWIQ6rSdyPCyftXkDlErUkHafHRlkOIjxGbAktz75bnh50dU7YHk%2BMz7wwstg6RFZb%2BTZuSOx1qqP5C66c0mptQmzIC2dlpte7vZrauAMm%2F7RfBYkGtXWGiaWTtwvAQiq2oD4YixPLXE2khB2FRaNRDTk%2B9sZ6K74Ia9VntCpN4BhJGJMT4Z5c5FhSepRCRWmBXqx%2BwhVZC4me4saDs2iNqXMuCl6iAZflH8fscC1sTsy4PHeC%2BXYuqMBMUun5YezKbRKmEPwuK%2BCLzijPEQgfhahQswBBLfg%2FGBgBiI4QwAqzJkkyYAWtjzSg2ILgMAgqxYfwERRo3zruBL9WOryUArSD8sQOcD7fvIODJxKFS615KFPsb68USBEPPj1orNzFY2xoTtNBVTyzBhPbhFH0PI5AtlJBl2aSgNPYzxYLw7XTDBDinmVoENwiGzmngrMo8OmnRP0Z0i0Zrln9DDFcnmOoBZjABaQIbPOJYZGqX%2BRCMlDDbElcjaROLDoualmUIQ88Kekk3iM4OQrADcxi3rJguS4MOIBIgKgXrjd1WkbCdqxJk%2F4efRIFsavZA7KvvJQqp3Iid5Z0NFc5aiMRzGN3vrpBzaMy4JYde3wr96PjN90AYOIbyp6T4zj8LoE66OGcX1Ef4Z3KoWLAUF4BTg7ug%2FAbkG5UNQXAMkQezujSHeir2uTThgd3gpyzDrbnEdDRH2W7U6PeRvBX1ZFMP5RM%2BZu6UUZZD8hDPHldVWntTCNk7To8IeOW9yn2wx0gmurwqC60AOde4r3ETi5pVMSDK8wxhoGAoEX9NLWHIR33VbrbMveii2jAJlrxwytTHbWNu8Y4N8vCCyZjAX%2FpcsfwXbLze2%2BD%2Bu33OGBoJyAAL3jn3RuEcdp5If8O%2Ba4NKWvxOTyDltG0IWoHhwVGe7dKkCWFT%2B%2Btm%2BhaBCikRUUMrMhYKZJKYoVuv%2FbsJzO8DwfVIInQq3g3BYypiz8baogH3r3GwqCwFtZnz4xMjAVOYnyOi5HWbFA8n0qz1OjSpHWFzpQOpvkNETZBGpxN8ybhtqV%2FDMUxd9uFZmBfKXMCn%2FSqkWJyKPnT6lq%2B4zBZni6fYRByJn6OK%2BOgPBGRAJluwGSk4wxjOOzyce%2FPKODwRlsgrVkdcsEiYrqYdXo0Er2GXi2GQZd0tNJT6c9pK1EEJG1zgDJBoTVuCXGAU8BKTvCO%2FcEQ1Wjk3Zzuy90JX4m3O5IlxVFhYkSUwuQB2up7jhvkm%2BbddRQu5F9s0XftGEJ9JSuSk%2BZachCbdU45fEqbugzTIUokwoAKvpUQF%2FCvLbWW5BNQFqFkJg2f30E%2F48StNe5QwBg8zz3YAJ82FZoXBxXSv4QDooDo79NixyglO9AembuBcx5Re3CwOKTHebOPhkmFC7wNaWtoBhFuV4AkEuJ0J%2B1pT0tLkvFVZaNzfhs%2FKd3%2BA9YsImlO4XK4vpCo%2FelHQi%2F9gkFg07xxnuXLt21unCIpDV%2BbbRxb7FC6nWYTsMFF8%2B1LUg4JFjVt3vqbuhHmDKbgQ4e%2BRGizRiO8ky05LQGMdL2IKLSNar0kNG7lHJMaXr5mLdG3nykgj6vB%2FKVijd1ARWkFEf3yiUw1v%2FWaQivVUpIDdSNrrKbjO5NPnxz6qTTGgYg03HgPhDrCFyYZTi3XQw3HXCva39mpLNFtz8AiEhxAJHpWX13gCTAwgm9YTvMeiqetdNQv6IU0hH0G%2BZManTqDLPjyrOse7WiiwOJCG%2BJ0pZYULhN8NILulmYYvmVcV2MjAfA39sGKqGdjpiPo86fecg65UPyXDIAOyOkCx5NQsLeD4gGVjTVDwOHWkbbBW0GeNjDkcSOn2Nq4cEssP54t9D749A7M1AIOBl0Fi0sSO5v3P7LCBrM6ZwFY6kp2FX6AcbGUdybnfChHPyu6WlRZ2Fwv9YM0RMI7kISRgR8HpQSJJOyTfXj%2F6gQKuihPtiUtlCQVPohUgzfezTg8o1b3n9pNZeco1QucaoXe40Fa5JYhqdTspFmxGtW9h5ezLFZs3j%2FN46f%2BS2rjYNC2JySXrnSAFhvAkz9a5L3pza8eYKHNoPrvBRESpxYPJdKVUxBE39nJ1chrAFpy4MMkf0qKgYALctGg1DQI1kIymyeS2AJNT4X240d3IFQb%2F0jQbaHJ2YRK8A%2Bls6WMhWmpCXYG5jqapGs5%2FeOJErxi2%2F2KWVHiPellTgh%2FfNl%2F2KYPKb7DUcAg%2BmCOPQFCiU9Mq%2FWLcU1xxC8aLePFZZlE%2BPCLzf7ey46INWRw2kcXySR9FDgByXzfxiNKwDFbUSMMhALPFSedyjEVM5442GZ4hTrsAEvZxIieSHGSgkwFh%2FnFNdrrFD4tBH4Il7fW6ur4J8Xaz7RW9jgtuPEXQsYk7gcMs2neu3zJwTyUerHKSh1iTBkj2YJh1SSOZL5pLuQbFFAvyO4k1Hxg2h99MTC6cTUkbONQIAnEfGsGkNFWRbuRyyaEZInM5pij73EA9rPIUfU4XoqQpHT9THZkW%2BoKFLvpyvTBMM69tN1Ydwv1LIEhHsC%2BueVG%2Bw%2BkyCPsvV3erRikcscHjZCkccx6VrBkBRusTDDd8847GA7p2Ucy0y0HdSRN6YIBciYa4vuXcAZbQAuSEmzw%2BH%2FAuOx%2BaH%2BtBL88H57D0MsqyiZxhOEQkF%2F8DR1d2hSPMj%2FsNOa5rxcUnBgH8ictv2J%2Bcb4BA4v3MCShdZ2vtK30vAwkobnEWh7rsSyhmos3WC93Gn9C4nnAd%2FPjMMtQfyDNZsOPd6XcAsnBE%2FmRHtHEyJMzJfZFLE9OvQa0i9kUmToJ0ZxknTgdl%2FXPV8xoh0K7wNHHsnBdvFH3sv52lU7UFteseLG%2FVanIvcwycVA7%2BBE1Ulyb20BvwUWZcMTKhaCcmY3ROpvonVMV4N7yBXTL7IDtHzQ4CCcqF66LjF3xUqgErKzolLyCG6Kb7irP%2FMVTCCwGRxfrPGpMMGvPLgJ881PHMNMIO09T5ig7AzZTX%2F5PLlwnJLDAPfuHynSGhV4tPqR3gJ4kg4c06c%2FF1AcjGytKm2Yb5jwMotF7vro4YDLWlnMIpmPg36NgAZsGA0W1spfLSue4xxat0Gdwd0lqDBOgIaMANykwwDKejt5YaNtJYIkrSgu0KjIg0pznY0SCd1qlC6R19g97UrWDoYJGlrvCE05J%2F5wkjpkre727p5PTRX5FGrSBIfJqhJE%2FIS876PaHFkx9pGTH3oaY3jJRvLX9Iy3Edoar7cFvJqyUlOhAEiOSAyYgVEGkzHdug%2BoRHIEOXAExMiTSKU9A6nmRC8mp8iYhwWdP2U%2F5EkFAdPrZw03YA3gSyNUtMZeh7dDCu8pF5x0VORCTgKp07ehy7NZqKTpIC4UJJ89lnboyAfy5OyXzXtuDRbtAFjZRSyGFTpFrXwkpjSLIQIG3N0Vj4BtzK3wdlkBJrO18MNsgseR4BysJilI0wI6ZahLhBFA0XBmV8d4LUzEcNVb0xbLjLTETYN8OEVqNxkt10W614dd1FlFFVTIgB7%2FBQQp1sWlNolpIu4ekxUTBV7NmxOFKEBmmN%2BnA7pvF78%2FRII5ZHA09OAiE%2F66MF6HQ%2BqVEJCHxwymukkNvzqHEh52dULPbVasfQMgTDyBZzx4007YiKdBuUauQOt27Gmy8ISclPmEUCIcuLbkb1mzQSqIa3iE0PJh7UMYQbkpe%2BhXjTJKdldyt2mVPwywoODGJtBV1lJTgMsuSQBlDMwhEKIfrvsxGQjHPCEfNfMAY2oxvyKcKPUbQySkKG6tj9AQyEW3Q5rpaDJ5Sns9ScLKeizPRbvWYAw4bXkrZdmB7CQopCH8NAmqbuciZChHN8lVGaDbCnmddnqO1PQ4ieMYfcSiBE5zzMz%2BJV%2F4eyzrzTEShvqSGzgWimkNxLvUj86iAwcZuIkqdB0VaIB7wncLRmzHkiUQpPBIXbDDLHBlq7vp9xwuC9AiNkIptAYlG7Biyuk8ILdynuUM1cHWJgeB%2BK3wBP%2FineogxkvBNNQ4AkW0hvpBOQGFfeptF2YTR75MexYDUy7Q%2F9uocGsx41O4IZhViw%2F2FvAEuGO5g2kyXBUijAggWM08bRhXg5ijgMwDJy40QeY%2FcQpUDZiIzmvskQpO5G1zyGZA8WByjIQU4jRoFJt56behxtHUUE%2Fom7Rj2psYXGmq3llVOCgGYKNMo4pzwntITtapDqjvQtqpjaJwjHmDzSVGLxMt12gEXAdLi%2FcaHSM3FPRGRf7dB7YC%2BcD2ho6oL2zGDCkjlf%2FDFoQVl8GS%2F56wur3rdV6ggtzZW60MRB3g%2BU1W8o8cvqIpMkctiGVMzXUFI7FacFLrgtdz4mTEr4aRAaQ2AFQaNeG7GX0yOJgMRYFziXdJf24kg%2FgBQIZMG%2FYcPEllRTVNoDYR6oSJ8wQNLuihfw81UpiKPm714bZX1KYjcXJdfclCUOOpvTxr9AAJevTY4HK%2FG7F3mUc3GOAKqh60zM0v34v%2BELyhJZqhkaMA8UMMOU90f8RKEJFj7EqepBVwsRiLbwMo1J2zrE2UYJnsgIAscDmjPjnzI8a719Wxp757wqmSJBjXowhc46QN4RwKIxqEE6E5218OeK7RfcpGjWG1jD7qND%2B%2FGTk6M56Ig4yMsU6LUW1EWE%2BfIYycVV1thldSlbP6ltdC01y3KUfkobkt2q01YYMmxpKRvh1Z48uNKzP%2FIoRIZ%2FF6buOymSnW8gICitpJjKWBscSb9JJKaWkvEkqinAJ2kowKoqkqZftRqfRQlLtKoqvTRDi2vg%2FRrPD%2Fd3a09J8JhGZlEkOM6znTsoMCsuvTmywxTCDhw5dd0GJOHCMPbsj3QLkTE3MInsZsimDQ3HkvthT7U9VA4s6G07sID0FW4SHJmRGwCl%2BMu4xf0ezqeXD2PtPDnwMPo86sbwDV%2B9PWcgFcARUVYm3hrFQrHcgMElFGbSM2A1zUYA3baWfheJp2AINmTJLuoyYD%2FOwA4a6V0ChBN97E8YtDBerUECv0u0TlxR5yhJCXvJxgyM73Bb6pyq0jTFJDZ4p1Am1SA6sh8nADd1hAcGBMfq4d%2FUfwnmBqe0Jun1n1LzrgKuZMAnxA3NtCN7Klf4BH%2B14B7ibBmgt0TGUafVzI4uKlpF7v8NmgNjg90D6QE3tbx8AjSAC%2BOA1YJvclyPKgT27QpIEgVYpbPYGBsnyCNrGz9XUsCHkW1QAHgL2STZk12QGqmvAB0NFteERkvBIH7INDsNW9KKaAYyDMdBEMzJiWaJHZALqDxQDWRntumSDPcplyFiI1oDpT8wbwe01AHhW6%2BvAUUBoGhY3CT2tgwehdPqU%2F4Q7ZLYvhRl%2FogOvR9O2%2BwkkPKW5vCTjD2fHRYXONCoIl4Jh1bZY0ZE1O94mMGn%2FdFSWBWzQ%2FVYk%2BGezi46RgiDv3EshoTmMSlioUK6MQEN8qeyK6FRninyX8ZPeUWjjbMJChn0n%2FyJvrq5bh5UcCAcBYSafTFg7p0jDgrXo2QWLb3WpSOET%2FHh4oSadBTvyDo10IufLzxiMLAnbZ1vcUmj3w7BQuIXjEZXifwukVxrGa9j%2BDXfpi12m1RbzYLg9J2wFergEwOxFyD0%2FJstNK06ZN2XdZSGWxcJODpQHOq4iKqjqkJUmPu1VczL5xTGUfCgLEYyNBCCbMBFT%2FcUP6pE%2FmujnHsSDeWxMbhrNilS5MyYR0nJyzanWXBeVcEQrRIhQeJA6Xt4f2eQESNeLwmC10WJVHqwx8SSyrtAAjpGjidcj1E2FYN0LObUcFQhafUKTiGmHWRHGsFCB%2BHEXgrzJEB5bp0QiF8ZHh11nFX8AboTD0PS4O1LqF8XBks2MpjsQnwKHF6HgaKCVLJtcr0XjqFMRGfKv8tmmykhLRzu%2BvqQ02%2BKpJBjaLt9ye1Ab%2BBbEBhy4EVdIJDrL2naV0o4wU8YZ2Lq04FG1mWCKC%2BUwkXOoAjneU%2FxHplMQo2cXUlrVNqJYczgYlaOEczVCs%2FOCgkyvLmTmdaBJc1iBLuKwmr6qtRnhowngsDxhzKFAi02tf8bmET8BO27ovJKF1plJwm3b0JpMh38%2BxsrXXg7U74QUM8ZCIMOpXujHntKdaRtsgyEZl5MClMVMMMZkZLNxH9%2Bb8fH6%2Bb8Lev30A9TuEVj9CqAdmwAAHBPbfOBFEATAPZ2CS0OH1Pj%2F0Q7PFUcC8hDrxESWdfgFRm%2B7vvWbkEppHB4T%2F1ApWnlTIqQwjcPl0VgS1yHSmD0OdsCVST8CQVwuiew1Y%2Bg3QGFjNMzwRB2DSsAk26cmA8lp2wIU4p93AUBiUHFGOxOajAqD7Gm6NezNDjYzwLOaSXRBYcWipTSONHjUDXCY4mMI8XoVCR%2FRrs%2FJLKXgEx%2BqkmeDlFOD1%2FyTQNDClRuiUyKYCllfMiQiyFkmuTz2vLsBNyRW%2Bxz%2B5FElFxWB28VjYIGZ0Yd%2B5wIjkcoMaggxswbT0pCmckRAErbRlIlcOGdBo4djTNO8FAgQ%2BlT6vPS60BwTRSUAM3ddkEAZiwtEyArrkiDRnS7LJ%2B2hwbzd2YDQagSgACpsovmjil5wfPuXq3GuH0CyE7FK3M4FgRaFoIkaodORrPx1%2BJpI9psyNYIFuJogZa0%2F1AhOWdlHQxdAgbwacsHqPZo8u%2FngAH2GmaTdhYnBfSDbBfh8CHq6Bx5bttP2%2BRdM%2BMAaYaZ0Y%2FADkbNCZuAyAVQa2OcXOeICmDn9Q%2FeFkDeFQg5MgHEDXq%2FtVjj%2Bjtd26nhaaolWxs1ixSUgOBwrDhRIGOLyOVk2%2FBc0UxvseQCO2pQ2i%2BKrfhu%2FWeBovNb5dJxQtJRUDv2mCwYVpNl2efQM9xQHnK0JwLYt%2FU0Wf%2BphiA4uw8G91slC832pmOTCAoZXohg1fewCZqLBhkOUBofBWpMPsqg7XEXgPfAlDo2U5WXjtFdS87PIqClCK5nW6adCeXPkUiTGx0emOIDQqw1yFYGHEVx20xKjJVYe0O8iLmnQr3FA9nSIQilUKtJ4ZAdcTm7%2BExseJauyqo30hs%2B1qSW211A1SFAOUgDlCGq7eTIcMAeyZkV1SQJ4j%2Fe1Smbq4HcjqgFbLAGLyKxlMDMgZavK5NAYH19Olz3la%2FQCTiVelFnU6O%2FGCvykqS%2FwZJDhKN9gBtSOp%2F1SP5VRgJcoVj%2Bkmf2wBgv4gjrgARBWiURYx8xENV3bEVUAAWWD3dYDKAIWk5opaCFCMR5ZjJExiCAw7gYiSZ2rkyTce4eNMY3lfGn%2B8p6%2BvBckGlKEXnA6Eota69OxDO9oOsJoy28BXOR0UoXNRaJD5ceKdlWMJlOFzDdZNpc05tkMGQtqeNF2lttZqNco1VtwXgRstLSQ6tSPChgqtGV5h2DcDReIQadaNRR6AsAYKL5gSFsCJMgfsaZ7DpKh8mg8Wz8V7H%2BgDnLuMxaWEIUPevIbClgap4dqmVWSrPgVYCzAoZHIa5z2Ocx1D%2FGvDOEqMOKLrMefWIbSWHZ6jbgA8qVBhYNHpx0P%2BjAgN5TB3haSifDcApp6yymEi6Ij%2FGsEpDYUgcHATJUYDUAmC1SCkJ4cuZXSAP2DEpQsGUjQmKJfJOvlC2x%2FpChkOyLW7KEoMYc5FDC4v2FGqSoRWiLsbPCiyg1U5yiHZVm1XLkHMMZL11%2Fyxyw0UnGig3MFdZklN5FI%2FqiT65T%2BjOXOdO7XbgWurOAZR6Cv9uu1cm5LjkXX4xi6mWn5r5NjBS0gTliHhMZI2WNqSiSphEtiCAwnafS11JhseDGHYQ5%2BbqWiAYiAv6Jsf79%2FVUs4cIl%2Bn6%2BWOjcgB%2F2l5TreoAV2717JzZbQIR0W1cl%2FdEqCy5kJ3ZSIHuU0vBoHooEpiHeQWVkkkOqRX27eD1FWw4BfO9CJDdKoSogQi3hAAwsPRFrN5RbX7bqLdBJ9JYMohWrgJKHSjVl1sy2xAG0E3sNyO0oCbSGOxCNBRRXTXenYKuwAoDLfnDcQaCwehUOIDiHAu5m5hMpKeKM4sIo3vxACakIxKoH2YWF2QM84e6F5C5hJU4g8uxuFOlAYnqtwxmHyNEawLW%2FPhoawJDrGAP0JYWHgAVUByo%2FbGdiv2T2EMg8gsS14%2FrAdzlOYazFE7w4OzxeKiWdm3nSOnQRRKXSlVo8HEAbBfyJMKqoq%2BSCcTSx5NDtbFwNlh8VhjGGDu7JG5%2FTAGAvniQSSUog0pNzTim8Owc6QTuSKSTXlQqwV3eiEnklS3LeSXYPXGK2VgeZBqNcHG6tZHvA3vTINhV0ELuQdp3t1y9%2BogD8Kk%2FW7QoRN1UWPqM4%2BxdygkFDPLoTaumKReKiLWoPHOfY54m3qPx4c%2B4pgY3MRKKbljG8w4wvz8pxk3AqKsy4GMAkAtmRjRMsCxbb4Q2Ds0Ia9ci8cMT6DmsJG00XaHCIS%2Bo3F8YVVeikw13w%2BOEDaCYYhC0ZE54kA4jpjruBr5STWeqQG6M74HHL6TZ3lXrd99ZX%2B%2B7LhNatQaZosuxEf5yRA15S9gPeHskBIq3Gcw81AGb9%2FO53DYi%2F5CsQ51EmEh8Rkg4vOciClpy4d04eYsfr6fyQkBmtD%2BP8sNh6e%2BXYHJXT%2FlkXxT4KXU5F2sGxYyzfniMMQkb9OjDN2C8tRRgTyL7GwozH14PrEUZc6oz05Emne3Ts5EG7WolDmU8OB1LDG3VrpQxp%2BpT0KYV5dGtknU64JhabdqcVQbGZiAxQAnvN1u70y1AnmvOSPgLI6uB4AuDGhmAu3ATkJSw7OtS%2F2ToPjqkaq62%2F7WFG8advGlRRqxB9diP07JrXowKR9tpRa%2BjGJ91zxNTT1h8I2PcSfoUPtd7NejVoH03EUcqSBuFZPkMZhegHyo2ZAITovmm3zAIdGFWxoNNORiMRShgwdYwFzkPw5PA4a5MIIQpmq%2Bnsp3YMuXt%2FGkXxLx%2FP6%2BZJS0lFyz4MunC3eWSGE8xlCQrKvhKUPXr0hjpAN9ZK4PfEDrPMfMbGNWcHDzjA7ngMxTPnT7GMHar%2BgMQQ3NwHCv4zH4BIMYvzsdiERi6gebRmerTsVwZJTRsL8dkZgxgRxmpbgRcud%2BYlCIRpPwHShlUSwuipZnx9QCsEWziVazdDeKSYU5CF7UVPAhLer3CgJOQXl%2Fzh575R5rsrmRnKAzq4POFdgbYBuEviM4%2BLVC15ssLNFghbTtHWerS1hDt5s4qkLUha%2FqpZXhWh1C6lTQAqCNQnaDjS7UGFBC6wTu8yFnKJnExCnAs3Ok9yj5KpfZESQ4lTy5pTGTnkAUpxI%2ByjEldJfSo4y0QhG4i4IwkRFGcjWY8%2BEzgYYJUK7BXQksLxAww%2FYYWBMhJILB9e8ePEJ4OP7z%2B4%2FwOQDl64iOYDp26DaONPxpKtBxq%2FaTzRGarm3VkPYTLJKx6Z%2FMw2YbBGseJhPMwhhNswrIkyvV2BYzrvZbxLpKwcWJhYmFtVZ%2BlPEq91FzVp1HlQY1bZVLqeNR9SAUn6n0E28k%2FUuGkNpP1DBI5ch%2FEehZfjUQ9aE41NhETExoPT2gGQz0IhWJbEOvTQ4wgcXCHHFBhewYUiFHuhRSAUVmEHeCRQHQkXGFwkAgyzREJCVN7TRnTon36Zw3tPhx4EALwNdwDv%2BJ41YSP4B2CQqz0EFgARZ4ESgBHQgROwAVn9GTI%2BHYexTUevLUeta4%2FDqKrbMVS%2BYqb8hUwYCrlgKtmAq1YCrFgKrd4qpXiqZcKn1oqdWipjYKpWwVPVYqW6xUpVipKqFR3QKjagVEtAqHpxUMTitsnFaJOKx2cVhswq35RVpyiq9lFVNIKnOQVMkgqtYxVNxiqQjFS7GKlSIVIsQqPIhUWwioigFQ%2B%2BKkN8VHr49HDw9Ebo9EDo9DTo9Crg9BDg9%2FWx7gWx7YWwlobYrOGxWPNisAaAHEyALpkAVDIAeWAArsABVXACYuAD5cAF6wAKFQAQqgAbVAAsoAAlQAUaYAfkwAvogBWQACOgAD9AAHSAAKT4GUdMiOvFngBTwCn2AZ7Dv6B6k%2F90B8%2ByRnkV144AIBoAMTQATGgAjNAA4YABgwABZgB%2FmQCwyAVlwCguASlwCEuAQFwB4uAMlwBYuAJlQAUVAAhUD2KgdpUDaJgaRMDFJgX5MC1JgWJEAokQCWRAHxEAWkQBMRADpEAMkQAYROAEecC484DRpwBDTnwNOdw05tjTmiNOYwtswhYFwLA7BYG4LA2BYGOLAwRYFuLAsxYFQJAohIEyJAMwkAwiQC0JAJgkAeiQBkJAFokAPCQA0JABwcD4Dgc4cDdDgaYcDIDgYgUC6CgWgUClCgUYUAVBQBOFAEYMALgwAgDA9QYAdIn8AZzeBB2L5EcWrenUT1KXienEsuJJ7x5U8XlTjc1NVzUyXFTGb1LlpUtWlTDIjqwE4LsagowoCi2gJLKAkpoBgJQNpAIhNqaEoneI6kiiqQ6Go%2Fn6j0cS%2Ba2gEU8gIHJ%2BBwfgZX4GL%2BBd%2FgW34FZ%2BBS%2FgUH4FN6BTegTvoEv6BJegRnYEF2A79gOvYDl2BdEjCkqkGtwXp0LNToIskOTXzh%2FF062yJ7AAAAEDAWAAABWhJ%2BKPEIJgBFxMVP7w2QJBGHASQnOBKXKFIdUK4igKA9IEaYJg%29%3Bsrc%3Aurl%28data%3Aapplication%2Fvnd%2Ems%2Dfontobject%3Bbase64%2Cn04AAEFNAAACAAIABAAAAAAABQAAAAAAAAABAJABAAAEAExQAAAAAAAAAAIAAAAAAAAAAAEAAAAAAAAAJxJ%2FLAAAAAAAAAAAAAAAAAAAAAAAACgARwBMAFkAUABIAEkAQwBPAE4AUwAgAEgAYQBsAGYAbABpAG4AZwBzAAAADgBSAGUAZwB1AGwAYQByAAAAeABWAGUAcgBzAGkAbwBuACAAMQAuADAAMAA5ADsAUABTACAAMAAwADEALgAwADAAOQA7AGgAbwB0AGMAbwBuAHYAIAAxAC4AMAAuADcAMAA7AG0AYQBrAGUAbwB0AGYALgBsAGkAYgAyAC4ANQAuADUAOAAzADIAOQAAADgARwBMAFkAUABIAEkAQwBPAE4AUwAgAEgAYQBsAGYAbABpAG4AZwBzACAAUgBlAGcAdQBsAGEAcgAAAAAAQlNHUAAAAAAAAAAAAAAAAAAAAAADAKncAE0TAE0ZAEbuFM3pjM%2FSEdmjKHUbyow8ATBE40IvWA3vTu8LiABDQ%2BpexwUMcm1SMnNryctQSiI1K5ZnbOlXKmnVV5YvRe6RnNMFNCOs1KNVpn6yZhCJkRtVRNzEufeIq7HgSrcx4S8h%2Fv4vnrrKc6oCNxmSk2uKlZQHBii6iKFoH0746ThvkO1kJHlxjrkxs%2BLWORaDQBEtiYJIR5IB9Bi1UyL4Rmr0BNigNkMzlKQmnofBHviqVzUxwdMb3NdCn69hy%2BpRYVKGVS%2F1tnsqv4LL7wCCPZZAZPT4aCShHjHJVNuXbmMrY5LeQaGnvAkXlVrJgKRAUdFjrWEah9XebPeQMj7KS7DIBAFt8ycgC5PLGUOHSE3ErGZCiViNLL5ZARfywnCoZaKQCu6NuFX42AEeKtKUGnr%2FCm2Cy8tpFhBPMW5Fxi4Qm4TkDWh4IWFDClhU2hRWosUWqcKLlgyXB%2BlSHaWaHiWlBAR8SeSgSPCQxdVQgzUixWKSTrIQEbU94viDctkvX%2BVSjJuUmV8L4CXShI11esnp0pjWNZIyxKHS4wVQ2ime1P4RnhvGw0aDN1OLAXGERsB7buFpFGGBAre4QEQR0HOIO5oYH305G%2BKspT%2FFupEGGafCCwxSe6ZUa%2B073rXHnNdVXE6eWvibUS27XtRzkH838mYLMBmYysZTM0EM3A1fbpCBYFccN1B%2FEnCYu%2FTgCGmr7bMh8GfYL%2BBfcLvB0gRagC09w9elfldaIy%2FhNCBLRgBgtCC7jAF63wLSMAfbfAlEggYU0bUA7ACCJmTDpEmJtI78w4%2FBO7dN7JR7J7ZvbYaUbaILSQsRBiF3HGk5fEg6p9unwLvn98r%2BvnsV%2B372uf1xBLq4qU%2F45fTuqaAP%2BpssmCCCTF0mhEow8ZXZOS8D7Q85JsxZ%2BAzok7B7O%2Ff6J8AzYBySZQB%2FQHYUSA%2BEeQhEWiS6AIQzgcsDiER4MjgMBAWDV4AgQ3g1eBgIdweCQmCjJEMkJ%2BPKRWyFHHmg1Wi%2F6xzUgA0LREoKJChwnQa9B%2B5RQZRB3IlBlkAnxyQNaANwHMowzlYSMCBgnbpzvqpl0iTJNCQidDI9ZrSYNIRBhHtUa5YHMHxyGEik9hDE0AKj72AbTCaxtHPUaKZdAZSnQTyjGqGLsmBStCejApUhg4uBMU6mATujEl%2BKdDPbI6Ag4vLr%2BhjY6lbjBeoLKnZl0UZgRX8gTySOeynZVz1wOq7e1hFGYIq%2BMhrGxDLak0PrwYzSXtcuyhXEhwOYofiW%2BEcI%2Fjw8P6IY6ed%2BetAbuqKp5QIapT77LnAe505lMuqL79a0ut4rWexzFttsOsLDy7zvtQzcq3U1qabe7tB0wHWVXji%2BzDbo8x8HyIRUbXnwUcklFv51fvTymiV%2BMXLSmGH9d9%2BaXpD5X6lao41anWGig7IwIdnoBY2ht%2FpO9mClLo4NdXHAsefqWUKlXJkbqPOFhMoR4aiA1BXqhRNbB2Xwi%2B7u%2FjpAoOpKJ0UX24EsrzMfHXViakCNcKjBxuQX8BO0ZqjJ3xXzf%2B61t2VXOSgJ8xu65QKgtN6FibPmPYsXbJRHHqbgATcSZxBqGiDiU4NNNsYBsKD0MIP%2FOfKnlk%2FLkaid%2FO2NbKeuQrwOB2Gq3YHyr6ALgzym5wIBnsdC1ZkoBFZSQXChZvlesPqvK2c5oHHT3Q65jYpNxnQcGF0EHbvYqoFw60WNlXIHQF2HQB7zD6lWjZ9rVqUKBXUT6hrkZOle0RFYII0V5ZYGl1JAP0Ud1fZZMvSomBzJ710j4Me8mjQDwEre5Uv2wQfk1ifDwb5ksuJQQ3xt423lbuQjvoIQByQrNDh1JxGFkOdlJvu%2FgFtuW0wR4cgd%2BZKesSV7QkNE2kw6AV4hoIuC02LGmTomyf8PiO6CZzOTLTPQ%2BHW06H%2Btx%2BbQ8LmDYg1pTFrp2oJXgkZTyeRJZM0C8aE2LpFrNVDuhARsN543%2FFV6klQ6Tv1OoZGXLv0igKrl%2FCmJxRmX7JJbJ998VSIPQRyDBICzl4JJlYHbdql30NvYcOuZ7a10uWRrgoieOdgIm4rlq6vNOQBuqESLbXG5lzdJGHw2m0sDYmODXbYGTfSTGRKpssTO95fothJCjUGQgEL4yKoGAF%2F0SrpUDNn8CBgBcSDQByAeNkCXp4S4Ro2Xh4OeaGRgR66PVOsU8bc6TR5%2FxTcn4IVMLOkXSWiXxkZQCbvKfmoAvQaKjO3EDKwkwqHChCDEM5loQRPd5ACBki1TjF772oaQhQbQ5C0lcWXPFOzrfsDGUXGrpxasbG4iab6eByaQkQfm0VFlP0ZsDkvvqCL6QXMUwCjdMx1ZOyKhTJ7a1GWAdOUcJ8RSejxNVyGs31OKMyRyBVoZFjqIkmKlLQ5eHMeEL4MkUf23cQ%2F1SgRCJ1dk4UdBT7OoyuNgLs0oCd8RnrEIb6QdMxT2QjD4zMrJkfgx5aDMcA4orsTtKCqWb%2FVeyceqa5OGSmB28YwH4rFbkQaLoUN8OQQYnD3w2eXpI4ScQfbCUZiJ4yMOIKLyyTc7BQ4uXUw6Ee6%2FxM%2B4Y67ngNBknxIPwuppgIhFcwJyr6EIj%2BLzNj%2FmfR2vhhRlx0BILZoAYruF0caWQ7YxO66UmeguDREAFHYuC7HJviRgVO6ruJH59h%2FC%2FPkgSle8xNzZJULLWq9JMDTE2fjGE146a1Us6PZDGYle6ldWRqn%2FpdpgHKNGrGIdkRK%2BKPETT9nKT6kLyDI8xd9A1FgWmXWRAIHwZ37WyZHOVyCadJEmMVz0MadMjDrPho%2BEIochkVC2xgGiwwsQ6DMv2P7UXqT4x7CdcYGId2BJQQa85EQKmCmwcRejQ9Bm4oATENFPkxPXILHpMPUyWTI5rjNOsIlmEeMbcOCEqInpXACYQ9DDxmFo9vcmsDblcMtg4tqBerNngkIKaFJmrQAPnq1dEzsMXcwjcHdfdCibcAxxA%2Bq%2Fj9m3LM%2FO7WJka4tSidVCjsvo2lQ%2F2ewyoYyXwAYyr2PlRoR5MpgVmSUIrM3PQxXPbgjBOaDQFIyFMJvx3Pc5RSYj12ySVF9fwFPQu2e2KWVoL9q3Ayv3IzpGHUdvdPdrNUdicjsTQ2ISy7QU3DrEytIjvbzJnAkmANXjAFERA0MUoPF3%2F5KFmW14bBNOhwircYgMqoDpUMcDtCmBE82QM2YtdjVLB4kBuKho%2FbcwQdeboqfQartuU3CsCf%2BcXkgYAqp%2F0Ee3RorAZt0AvvOCSI4JICIlGlsV0bsSid%2FNIEALAAzb6HAgyWHBps6xAOwkJIGcB82CxRQq4sJf3FzA70A%2BTRqcqjEMETCoez3mkPcpnoALs0ugJY8kQwrC%2BJE5ik3w9rzrvDRjAQnqgEVvdGrNwlanR0SOKWzxOJOvLJhcd8Cl4AshACUkv9czdMkJCVQSQhp6kp7StAlpVRpK0t0SW6LHeBJnE2QchB5Ccu8kxRghZXGIgZIiSj7gEKMJDClcnX6hgoqJMwiQDigIXg3ioFLCgDgjPtYHYpsF5EiA4kcnN18MZtOrY866dEQAb0FB34OGKHGZQjwW%2FWDHA60cYFaI%2FPjpzquUqdaYGcIq%2BmLez3WLFFCtNBN2QJcrlcoELgiPku5R5dSlJFaCEqEZle1AQzAKC%2B1SotMcBNyQUFuRHRF6OlimSBgjZeTBCwLyc6A%2BP%2FoFRchXTz5ADknYJHxzrJ5pGuIKRQISU6WyKTBBjD8WozmVYWIsto1AS5rxzKlvJu4E%2FvwOiKxRtCWsDM%2BeTHUrmwrCK5BIfMzGkD%2B0Fk5LzBs0jMYXktNDblB06LMNJ09U8pzSLmo14MS0OMjcdrZ31pyQqxJJpRImlSvfYAK8inkYU52QY2FPEVsjoWewpwhRp5yAuNpkqhdb7ku9Seefl2D0B8SMTFD90xi4CSOwwZy9IKkpMtI3FmFUg3%2FkFutpQGNc3pCR7gvC4sgwbupDu3DyEN%2BW6YGLNM21jpB49irxy9BSlHrVDlnihGKHwPrbVFtc%2Bh1rVQKZduxIyojccZIIcOCmhEnC7UkY68WXKQgLi2JCDQkQWJRQuk60hZp0D3rtCTINSeY9Ej2kIKYfGxwOs4j9qMM7fYZiipzgcf7TamnehqdhsiMiCawXnz4xAbyCkLAx5EGbo3Ax1u3dUIKnTxIaxwQTHehPl3V491H0%2BbC5zgpGz7Io%2BmjdhKlPJ01EeMpM7UsRJMi1nGjmJg35i6bQBAAxjO%2FENJubU2mg3ONySEoWklCwdABETcs7ck3jgiuU9pcKKpbgn%2B3YlzV1FzIkB6pmEDOSSyDfPPlQskznctFji0kpgZjW5RZe6x9kYT4KJcXg0bNiCyif%2BpZACCyRMmYsfiKmN9tSO65F0R2OO6ytlEhY5Sj6uRKfFxw0ijJaAx%2Fk3QgnAFSq27%2F2i4GEBA%2BUvTJKK%2F9eISNvG46Em5RZfjTYLdeD8kdXHyrwId%2FDQZUaMCY4gGbke2C8vfjgV%2FY9kkRQOJIn%2FxM9INZSpiBnqX0Q9GlQPpPKAyO5y%2BW5NMPSRdBCUlmuxl40ZfMCnf2Cp044uI9WLFtCi4YVxKjuRCOBWIb4XbIsGdbo4qtMQnNOQz4XDSui7W%2FN6l54qOynCqD3DpWQ%2BmpD7C40D8BZEWGJX3tlAaZBMj1yjvDYKwCJBa201u6nBKE5UE%2B7QSEhCwrXfbRZylAaAkplhBWX50dumrElePyNMRYUrC99UmcSSNgImhFhDI4BXjMtiqkgizUGCrZ8iwFxU6fQ8GEHCFdLewwxYWxgScAYMdMLmcZR6b7rZl95eQVDGVoUKcRMM1ixXQtXNkBETZkVVPg8LoSrdetHzkuM7DjZRHP02tCxA1fmkXKF3VzfN1pc1cv%2F8lbTIkkYpqKM9VOhp65ktYk%2BQ46myFWBapDfyWUCnsnI00QTBQmuFjMZTcd0V2NQ768Fhpby04k2IzNR1wKabuGJqYWwSly6ocMFGTeeI%2BejsWDYgEvr66QgqdcIbFYDNgsm0x9UHY6SCd5%2B7tpsLpKdvhahIDyYmEJQCqMqtCF6UlrE5GXRmbu%2Bvtm3BFSxI6ND6UxIE7GsGMgWqghXxSnaRJuGFveTcK5ZVSPJyjUxe1dKgI6kNF7EZhIZs8y8FVqwEfbM0Xk2ltORVDKZZM40SD3qQoQe0orJEKwPfZwm3YPqwixhUMOndis6MhbmfvLBKjC8sKKIZKbJk8L11oNkCQzCgvjhyyEiQSuJcgCQSG4Mocfgc0Hkwcjal1UNgP0CBPikYqBIk9tONv4kLtBswH07vUCjEaHiFGlLf8MgXKzSgjp2HolRRccAOh0ILHz9qlGgIFkwAnzHJRjWFhlA7ROwINyB5HFj59PRZHFor6voq7l23EPNRwdWhgawqbivLSjRA4htEYUFkjESu67icTg5S0aW1sOkCiIysfJ9UnIWevOOLGpepcBxy1wEhd2WI3AZg7sr9WBmHWyasxMcvY%2FiOmsLtHSWNUWEGk9hScMPShasUA1AcHOtRZlqMeQ0OzYS9vQvYUjOLrzP07BUAFikcJNMi7gIxEw4pL1G54TcmmmoAQ5s7TGWErJZ2Io4yQ0ljRYhL8H5e62oDtLF8aDpnIvZ5R3GWJyAugdiiJW9hQAVTsnCBHhwu7rkBlBX6r3b7ejEY0k5GGeyKv66v%2B6dg7mcJTrWHbtMywbedYqCQ0FPwoytmSWsL8WTtChZCKKzEF7vP6De4x2BJkkniMgSdWhbeBSLtJZR9CTHetK1xb34AYIJ37OegYIoPVbXgJ%2FqDQK%2BbfCtxQRVKQu77WzOoM6SGL7MaZwCGJVk46aImai9fmam%2BWpHG%2B0BtQPWUgZ7RIAlPq6lkECUhZQ2gqWkMYKcYMYaIc4gYCDFHYa2d1nzp3%2BJ1eCBay8IYZ0wQRKGAqvCuZ%2FUgbQPyllosq%2BXtfKIZOzmeJqRazpmmoP%2F76YfkjzV2NlXTDSBYB04SVlNQsFTbGPk1t%2FI4Jktu0XSgifO2ozFOiwd%2F0SssJDn0dn4xqk4GDTTKX73%2FwQyBLdqgJ%2BWx6AQaba3BA9CKEzjtQYIfAsiYamapq80LAamYjinlKXUkxdpIDk0puXUEYzSalfRibAeDAKpNiqQ0FTwoxuGYzRnisyTotdVTclis1LHRQCy%2FqqL8oUaQzWRxilq5Mi0IJGtMY02cGLD69vGjkj3p6pGePKI8bkBv5evq8SjjyU04vJR2cQXQwSJyoinDsUJHCQ50jrFTT7yRdbdYQMB3MYCb6uBzJ9ewhXYPAIZSXfeEQBZZ3GPN3Nbhh%2FwkvAJLXnQMdi5NYYZ5GHE400GS5rXkOZSQsdZgIbzRnF9ueLnsfQ47wHAsirITnTlkCcuWWIUhJSbpM3wWhXNHvt2xUsKKMpdBSbJnBMcihkoDqAd1Zml%2FR4yrzow1Q2A5G%2Bkzo%2FRhRxQS2lCSDRV8LlYLBOOoo1bF4jwJAwKMK1tWLHlu9i0j4Ig8qVm6wE1DxXwAwQwsaBWUg2pOOol2dHxyt6npwJEdLDDVYyRc2D0HbcbLUJQj8gPevQBUBOUHXPrsAPBERICpnYESeu2OHotpXQxRGlCCtLdIsu23MhZVEoJg8Qumj%2FUMMc34IBqTKLDTp76WzL%2FdMjCxK7MjhiGjeYAC%2Fkj%2FjY%2FRde7hpSM1xChrog6yZ7OWTuD56xBJnGFE%2BpT2ElSyCnJcwVzCjkqeNLfMEJqKW0G7OFIp0G%2B9mh50I9o8k1tpCY0xYqFNIALgIfc2me4n1bmJnRZ89oepgLPT0NTMLNZsvSCZAc3TXaNB07vail36%2FdBySis4m9%2FDR8izaLJW6bWCkVgm5T%2Bius3ZXq4xI%2BGnbveLbdRwF2mNtsrE0JjYc1AXknCOrLSu7Te%2Fr4dPYMCl5qtiHNTn%2BTPbh1jCBHH%2BdMJNhwNgs3nT%2BOhQoQ0vYif56BMG6WowAcHR3DjQolxLzyVekHj00PBAaW7IIAF1EF%2BuRIWyXjQMAs2chdpaKPNaB%2BkSezYt0%2BCA04sOg5vx8Fr7Ofa9sUv87h7SLAUFSzbetCCZ9pmyLt6l6%2FTzoA1%2FZBG9bIUVHLAbi%2FkdBFgYGyGwRQGBpkqCEg2ah9UD6EedEcEL3j4y0BQQCiExEnocA3SZboh%2Bepgd3YsOkHskZwPuQ5OoyA0fTA5AXrHcUOQF%2BzkJHIA7PwCDk1gGVmGUZSSoPhNf%2BTklauz98QofOlCIQ%2FtCD4dosHYPqtPCXB3agggQQIqQJsSkB%2Bqn0rkQ1toJjON%2FOtCIB9RYv3PqRA4C4U68ZMlZn6BdgEvi2ziU%2BTQ6NIw3ej%2BAtDwMGEZk7e2IjxUWKdAxyaw9OCwSmeADTPPleyk6UhGDNXQb%2B%2BW6Uk4q6F7%2Frg6WVTo82IoCxSIsFDrav4EPHphD3u4hR53WKVvYZUwNCCeM4PMBWzK%2BEfIthZOkuAwPo5C5jgoZgn6dUdvx5rIDmd58cXXdKNfw3l%2BwM2UjgrDJeQHhbD7HW2QDoZMCujgIUkk5Fg8VCsdyjOtnGRx8wgKRPZN5dR0zPUyfGZFVihbFRniXZFOZGKPnEQzU3AnD1KfR6weHW2XS6KbPJxUkOTZsAB9vTVp3Le1F8q5l%2BDMcLiIq78jxAImD2pGFw0VHfRatScGlK6SMu8leTmhUSMy8Uhdd6xBiH3Gdman4tjQGLboJfqz6fL2WKHTmrfsKZRYX6BTDjDldKMosaSTLdQS7oDisJNqAUhw1PfTlnacCO8vl8706Km1FROgLDmudzxg%2BEWTiArtHgLsRrAXYWdB0NmToNCJdKm0KWycZQqb%2BMw76Qy29iQ5up%2FX7oyw8QZ75kP5F6iJAJz6KCmqxz8fEa%2FxnsMYcIO%2FvEkGRuMckhr4rIeLrKaXnmIzlNLxbFspOphkcnJdnz%2FChp%2FVlpj2P7jJQmQRwGnltkTV5dbF9fE3%2FfxoSqTROgq9wFUlbuYzYcasE0ouzBo%2BdDCDzxKAfhbAZYxQiHrLzV2iVexnDX%2FQnT1fsT%2Fxuhu1ui5qIytgbGmRoQkeQooO8eJNNZsf0iALur8QxZFH0nCMnjerYQqG1pIfjyVZWxhVRznmmfLG00BcBWJE6hzQWRyFknuJnXuk8A5FRDCulwrWASSNoBtR%2BCtGdkPwYN2o7DOw%2FVGlCZPusRBFXODQdUM5zeHDIVuAJBLqbO%2Ff9Qua%2BpDqEPk230Sob9lEZ8BHiCorjVghuI0lI4JDgHGRDD%2FprQ84B1pVGkIpVUAHCG%2Biz3Bn3qm2AVrYcYWhock4jso5%2BJ7HfHVj4WMIQdGctq3psBCVVzupQOEioBGA2Bk%2BUILT7%2BVoX5mdxxA5fS42gISQVi%2FHTzrgMxu0fY6hE1ocUwwbsbWcezrY2n6S8%2F6cxXkOH4prpmPuFoikTzY7T85C4T2XYlbxLglSv2uLCgFv8Quk%2FwdesUdWPeHYIH0R729JIisN9Apdd4eB10aqwXrPt%2BSu9mA8k8n1sjMwnfsfF2j3jMUzXepSHmZ%2FBfqXvzgUNQQWOXO8YEuFBh4QTYCkOAPxywpYu1VxiDyJmKVcmJPGWk%2Fgc3Pov02StyYDahwmzw3E1gYC9wkupyWfDqDSUMpCTH5e5N8B%2F%2FlHiMuIkTNw4USHrJU67bjXGqNav6PBuQSoqTxc8avHoGmvqNtXzIaoyMIQIiiUHIM64cXieouplhNYln7qgc4wBVAYR104kO%2BCvKqsg4yIUlFNThVUAKZxZt1XA34h3TCUUiXVkZ0w8Hh2R0Z5L0b4LZvPd%2Fp1gi%2F07h8qfwHrByuSxglc9cI4QIg2oqvC%2Fqm0i7tjPLTgDhoWTAKDO2ONW5oe%2B%2FeKB9vZB8K6C25yCZ9RFVMnb6NRdRjyVK57CHHSkJBfnM2%2Fj4ODUwRkqrtBBCrDsDpt8jhZdXoy%2F1BCqw3sSGhgGGy0a5Jw6BP%2FTExoCmNFYjZl248A0osgPyGEmRA%2BfAsqPVaNAfytu0vuQJ7rk3J4kTDTR2AlCHJ5cls26opZM4w3jMULh2YXKpcqGBtuleAlOZnaZGbD6DHzMd6i2oFeJ8z9XYmalg1Szd%2FocZDc1C7Y6vcALJz2lYnTXiWEr2wawtoR4g3jvWUU2Ngjd1cewtFzEvM1NiHZPeLlIXFbBPawxNgMwwAlyNSuGF3zizVeOoC9bag1qRAQKQE%2FEZBWC2J8mnXAN2aTBboZ7HewnObE8CwROudZHmUM5oZ%2FUgd%2FJZQK8lvAm43uDRAbyW8gZ%2BZGq0EVerVGUKUSm%2FIdn8AQHdR4m7bue88WBwft9mSCeMOt1ncBwziOmJYI2ZR7ewNMPiCugmSsE4EyQ%2BQATJG6qORMGd4snEzc6B4shPIo4G1T7PgSm8PY5eUkPdF8JZ0VBtadbHXoJgnEhZQaODPj2gpODKJY5Yp4DOsLBFxWbvXN755KWylJm%2BoOd4zEL9Hpubuy2gyyfxh8oEfFutnYWdfB8PdESLWYvSqbElP9qo3u6KTmkhoacDauMNNjj0oy40DFV7Ql0aZj77xfGl7TJNHnIwgqOkenruYYNo6h724%2BzUQ7%2BvkCpZB%2BpGA562hYQiDxHVWOq0oDQl%2FQsoiY%2BcuI7iWq%2FZIBtHcXJ7kks%2Bh2fCNUPA82BzjnqktNts%2BRLdk1VSu%2BtqEn7QZCCsvEqk6FkfiOYkrsw092J8jsfIuEKypNjLxrKA9kiA19mxBD2suxQKCzwXGws7kEJvlhUiV9tArLIdZW0IORcxEzdzKmjtFhsjKy%2F44XYXdI5noQoRcvjZ1RMPACRqYg2V1%2BOwOepcOknRLLFdYgTkT5UApt%2FJhLM3jeFYprZV%2BZow2g8fP%2BU68hkKFWJj2yBbKqsrp25xkZX1DAjUw52IMYWaOhab8Kp05VrdNftqwRrymWF4OQSjbdfzmRZirK8FMJELEgER2PHjEAN9pGfLhCUiTJFbd5LBkOBMaxLr%2FA1SY9dXFz4RjzoU9ExfJCmx%2FI9FKEGT3n2cmzl2X42L3Jh%2BAbQq6sA%2BSs1kitoa4TAYgKHaoybHUDJ51oETdeI%2F9ThSmjWGkyLi5QAGWhL0BG1UsTyRGRJOldKBrYJeB8ljLJHfATWTEQBXBDnQexOHTB%2BUn44zExFE4vLytcu5NwpWrUxO%2F0ZICUGM7hGABXym0V6ZvDST0E370St9MIWQOTWngeoQHUTdCJUP04spMBMS8LSker9cReVQkULFDIZDFPrhTzBl6sed9wcZQTbL%2BBDqMyaN3RJPh%2Fanbx%2BIv%2BqgQdAa3M9Z5JmvYlh4qop%2BHo1F1W5gbOE9YKLgAnWytXElU4G8GtW47lhgFE6gaSs%2Bgs37sFvi0PPVvA5dnCBgILTwoKd%2F%2BDoL9F6inlM7H4rOTzD79KJgKlZO%2FZgt22UsKhrAaXU5ZcLrAglTVKJEmNJvORGN1vqrcfSMizfpsgbIe9zno%2BgBoKVXgIL%2FVI8dB1O5o%2FR3Suez%2FgD7M781ShjKpIIORM%2FnxG%2BjjhhgPwsn2IoXsPGPqYHXA63zJ07M2GPEykQwJBYLK808qYxuIew4frk52nhCsnCYmXiR6CuapvE1IwRB4%2FQftDbEn%2BAucIr1oxrLabRj9q4ae0%2BfXkHnteAJwXRbVkR0mctVSwEbqhJiMSZUp9DNbEDMmjX22m3ABpkrPQQTP3S1sib5pD2VRKRd%2BeNAjLYyT0hGrdjWJZy24OYXRoWQAIhGBZRxuBFMjjZQhpgrWo8SiFYbojcHO8V5DyscJpLTHyx9Fimassyo5U6WNtquUMYgccaHY5amgR3PQzq3ToNM5ABnoB9kuxsebqmYZm0R9qxJbFXCQ1UPyFIbxoUraTJFDpCk0Wk9GaYJKz%2F6oHwEP0Q14lMtlddQsOAU9zlYdMVHiT7RQP3XCmWYDcHCGbVRHGnHuwzScA0BaSBOGkz3lM8CArjrBsyEoV6Ys4qgDK3ykQQPZ3hCRGNXQTNNXbEb6tDiTDLKOyMzRhCFT%2BmAUmiYbV3YQVqFVp9dorv%2BTsLeCykS2b5yyu8AV7IS9cxcL8z4Kfwp%2BxJyYLv1OsxQCZwTB4a8BZ%2F5EdxTBJthApqyfd9u3ifr%2FWILTqq5VqgwMT9SOxbSGWLQJUUWCVi4k9tho9nEsbUh7U6NUsLmkYFXOhZ0kmamaJLRNJzSj%2Fqn4Mso6zb6iLLBXoaZ6AqeWCjHQm2lztnejYYM2eubnpBdKVLORZhudH3JF1waBJKA9%2BW8EhMj3Kzf0L4vi4k6RoHh3Z5YgmSZmk6ns4fjScjAoL8GoOECgqgYEBYUGFVO4FUv4%2FYtowhEmTs0vrvlD%2FCrisnoBNDAcUi%2FteY7OctFlmARQzjOItrrlKuPO6E2Ox93L4O%2F4DcgV%2FdZ7qR3VBwVQxP1GCieA4RIpweYJ5FoYrHxqRBdJjnqbsikA2Ictbb8vE1GYIo9dacK0REgDX4smy6GAkxlH1yCGGsk%2BtgiDhNKuKu3yNrMdxafmKTF632F8Vx4BNK57GvlFisrkjN9WDAtjsWA0ENT2e2nETUb%2Fn7qwhvGnrHuf5bX6Vh%2Fn3xffU3PeHdR%2BFA92i6ufT3AlyAREoNDh6chiMWTvjKjHDeRhOa9YkOQRq1vQXEMppAQVwHCuIcV2g5rBn6GmZZpTR7vnSD6ZmhdSl176gqKTXu5E%2BYbfL0adwNtHP7dT7t7b46DVZIkzaRJOM%2BS6KcrzYVg%2BT3wSRFRQashjfU18NutrKa%2F7PXbtuJvpIjbgPeqd%2BpjmRw6YKpnANFSQcpzTZgpSNJ6J7uiagAbir%2F8tNXJ%2FOsOnRh6iuIexxrmkIneAgz8QoLmiaJ8sLQrELVK2yn3wOHp57BAZJhDZjTBzyoRAuuZ4eoxHruY1pSb7qq79cIeAdOwin4GdgMeIMHeG%2BFZWYaiUQQyC5b50zKjYw97dFjAeY2I4Bnl105Iku1y0lMA1ZHolLx19uZnRdILcXKlZGQx%2FGdEqSsMRU1BIrFqRcV1qQOOHyxOLXEGcbRtAEsuAC2V4K3p5mFJ22IDWaEkk9ttf5Izb2LkD1MnrSwztXmmD%2FQi%2FEmVEFBfiKGmftsPwVaIoZanlKndMZsIBOskFYpDOq3QUs9aSbAAtL5Dbokus2G4%2FasthNMK5UQKCOhU97oaOYNGsTah%2BjfCKsZnTRn5TbhFX8ghg8CBYt%2FBjeYYYUrtUZ5jVij%2Fop7V5SsbA4mYTOwZ46hqdpbB6Qvq3AS2HHNkC15pTDIcDNGsMPXaBidXYPHc6PJAkRh29Vx8KcgX46LoUQBhRM%2B3SW6Opll%2FwgxxsPgKJKzr5QCmwkUxNbeg6Wj34SUnEzOemSuvS2OetRCO8Tyy%2BQbSKVJcqkia%2BGvDefFwMOmgnD7h81TUtMn%2BmRpyJJ349HhAnoWFTejhpYTL9G8N2nVg1qkXBeoS9Nw2fB27t7trm7d%2FQK7Cr4uoCeOQ7%2F8JfKT77KiDzLImESHw%2F0wf73QeHu74hxv7uihi4fTX%2BXEwAyQG3264dwv17aJ5N335Vt9sdrAXhPOAv8JFvzqyYXwfx8WYJaef1gMl98JRFyl5Mv5Uo%2FoVH5ww5OzLFsiTPDns7fS6EURSSWd%2F92BxMYQ8sBaH%2Bj%2BwthQPdVgDGpTfi%2BJQIWMD8xKqULliRH01rTeyF8x8q%2FGBEEEBrAJMPf25UQwi0b8tmqRXY7kIvNkzrkvRWLnxoGYEJsz8u4oOyMp8cHyaybb1HdMCaLApUE%2B%2F7xLIZGP6H9xuSEXp1zLIdjk5nBaMuV%2FyTDRRP8Y2ww5RO6d2D94o%2B6ucWIqUAvgHIHXhZsmDhjVLczmZ3ca0Cb3PpKwt2UtHVQ0BgFJsqqTsnzZPlKahRUkEu4qmkJt%2Bkqdae76ViWe3STan69yaF9%2BfESD2lcQshLHWVu4ovItXxO69bqC5p1nZLvI8NdQB9s9UNaJGlQ5mG947ipdDA0eTIw%2FA1zEdjWquIsQXXGIVEH0thC5M%2BW9pZe7IhAVnPJkYCCXN5a32HjN6nsvokEqRS44tGIs7s2LVTvcrHAF%2BRVmI8L4HUYk4x%2B67AxSMJKqCg8zrGOgvK9kNMdDrNiUtSWuHFpC8%2Fp5qIQrEo%2FH%2B1l%2F0cAwQ2nKmpWxKcMIuHY44Y6DlkpO48tRuUGBWT0FyHwSKO72Ud%2BtJUfdaZ4CWNijzZtlRa8%2BCkmO%2FEwHYfPZFU%2FhzjFWH7vnzHRMo%2BaF9u8qHSAiEkA2HjoNQPEwHsDKOt6hOoK3Ce%2F%2B%2F9boMWDa44I6FrQhdgS7OnNaSzwxWKZMcyHi6LN4WC6sSj0qm2PSOGBTvDs%2FGWJS6SwEN%2FULwpb4LQo9fYjUfSXRwZkynUazlSpvX9e%2BG2zor8l%2BYaMxSEomDdLHGcD6YVQPegTaA74H8%2BV4WvJkFUrjMLGLlvSZQWvi8%2FQA7yzQ8GPno%2F%2F5SJHRP%2FOqKObPCo81s%2F%2B6WgLqykYpGAgQZhVDEBPXWgU%2FWzFZjKUhSFInufPRiMAUULC6T11yL45ZrRoB4DzOyJShKXaAJIBS9wzLYIoCEcJKQW8GVCx4fihqJ6mshBUXSw3wWVj3grrHQlGNGhIDNNzsxQ3M%2BGWn6ASobIWC%2BLbYOC6UpahVO13Zs2zOzZC8z7FmA05JhUGyBsF4tsG0drcggIFzgg%2Fkpf3%2BCnAXKiMgIE8Jk%2FMhpkc8DUJEUzDSnWlQFme3d0sHZDrg7LavtsEX3cHwjCYA17pMTfx8Ajw9hHscN67hyo%2BRJQ4458RmPywXykkVcW688oVUrQhahpPRvTWPnuI0B%2BSkQu7dCyvLRyFYlC1LG1gRCIvn3rwQeINzZQC2KXq31FaR9UmVV2QeGVqBHjmE%2BVMd3b1fhCynD0pQNhCG6%2FWCDbKPyE7NRQzL3BzQAJ0g09aUzcQA6mUp9iZFK6Sbp%2FYbHjo%2B%2B7%2FWj8S4YNa%2BZdqAw1hDrKWFXv9%2BzaXpf8ZTDSbiqsxnwN%2FCzK5tPkOr4tRh2kY3Bn9JtalbIOI4b3F7F1vPQMfoDcdxMS8CW9m%2FNCW%2FHILTUVWQIPiD0j1A6bo8vsv6P1hCESl2abrSJWDrq5sSzUpwoxaCU9FtJyYH4QFMxDBpkkBR6kn0LMPO%2B5EJ7Z6bCiRoPedRZ%2FP0SSdii7ZnPAtVwwHUidcdyspwncz5uq6vvm4IEDbJVLUFCn%2FLvIHfooUBTkFO130FC7CmmcrKdgDJcid9mvVzsDSibOoXtIf9k6ABle3PmIxejodc4aob0QKS432srrCMndbfD454q52V01G4q913mC5HOsTzWF4h2No1av1VbcUgWAqyoZl%2B11PoFYnNv2HwAODeNRkHj%2B8SF1fcvVBu6MrehHAZK1Gm69ICcTKizykHgGFx7QdowTVAsYEF2tVc0Z6wLryz2FI1sc5By2znJAAmINndoJiB4sfPdPrTC8RnkW7KRCwxC6YvXg5ahMlQuMpoCSXjOlBy0Kij%2BbsCYPbGp8BdCBiLmLSAkEQRaieWo1SYvZIKJGj9Ur%2FeWHjiB7SOVdqMAVmpBvfRiebsFjger7DC%2B8kRFGtNrTrnnGD2GAJb8rQCWkUPYHhwXsjNBSkE6lGWUj5QNhK0DMNM2l%2BkXRZ0KLZaGsFSIdQz%2FHXDxf3%2FTE30%2BDgBKWGWdxElyLccJfEpjsnszECNoDGZpdwdRgCixeg9L4EPhH%2BRptvRMVRaahu4cySjS3P5wxAUCPkmn%2BrhyASpmiTaiDeggaIxYBmtLZDDhiWIJaBgzfCsAGUF1Q1SFZYyXDt9skCaxJsxK2Ms65dmdp5WAZyxik%2FzbrTQk5KmgxCg%2Ff45L0jywebOWUYFJQAJia7XzCV0x89rpp%2Ff3AVWhSPyTanqmik2SkD8A3Ml4NhIGLAjBXtPShwKYfi2eXtrDuKLk4QlSyTw1ftXgwqA2jUuopDl%2B5tfUWZNwBpEPXghzbBggYCw%2Fdhy0ntds2yeHCDKkF%2FYxQjNIL%2FF%2F37jLPHCKBO9ibwYCmuxImIo0ijV2Wbg3kSN2psoe8IsABv3RNFaF9uMyCtCYtqcD%2BqNOhwMlfARQUdJ2tUX%2BMNJqOwIciWalZsmEjt07tfa8ma4cji9sqz%2BQ9hWfmMoKEbIHPOQORbhQRHIsrTYlnVTNvcq1imqmmPDdVDkJgRcTgB8Sb6epCQVmFZe%2BjGDiNJQLWnfx%2BdrTKYjm0G8yH0ZAGMWzEJhUEQ4Maimgf%2Fbkvo8PLVBsZl152y5S8%2BHRDfZIMCbYZ1WDp4yrdchOJw8k6R%2B%2F2pHmydK4NIK2PHdFPHtoLmHxRDwLFb7eB%2BM4zNZcB9NrAgjVyzLM7xyYSY13ykWfIEEd2n5%2FiYp3ZdrCf7fL%2Ben%2BsIJu2W7E30MrAgZBD1rAAbZHPgeAMtKCg3NpSpYQUDWJu9bT3V7tOKv%2BNRiJc8JAKqqgCA%2FPNRBR7ChpiEulyQApMK1AyqcWnpSOmYh6yLiWkGJ2mklCSPIqN7UypWj3dGi5MvsHQ87MrB4VFgypJaFriaHivwcHIpmyi5LhNqtem4q0n8awM19Qk8BOS0EsqGscuuydYsIGsbT5GHnERUiMpKJl4ON7qjB4fEqlGN%2FhCky89232UQCiaeWpDYCJINXjT6xl4Gc7DxRCtgV0i1ma4RgWLsNtnEBRQFqZggCLiuyEydmFd7WlogpkCw5G1x4ft2psm3KAREwVwr1Gzl6RT7FDAqpVal34ewVm3VH4qn5mjGj%2BbYL1NgfLNeXDwtmYSpwzbruDKpTjOdgiIHDVQSb5%2FzBgSMbHLkxWWgghIh9QTFSDILixVwg0Eg1puooBiHAt7DzwJ7m8i8%2Fi%2BjHvKf0QDnnHVkVTIqMvIQImOrzCJwhSR7qYB5gSwL6aWL9hERHCZc4G2%2BJrpgHNB8eCCmcIWIQ6rSdyPCyftXkDlErUkHafHRlkOIjxGbAktz75bnh50dU7YHk%2BMz7wwstg6RFZb%2BTZuSOx1qqP5C66c0mptQmzIC2dlpte7vZrauAMm%2F7RfBYkGtXWGiaWTtwvAQiq2oD4YixPLXE2khB2FRaNRDTk%2B9sZ6K74Ia9VntCpN4BhJGJMT4Z5c5FhSepRCRWmBXqx%2BwhVZC4me4saDs2iNqXMuCl6iAZflH8fscC1sTsy4PHeC%2BXYuqMBMUun5YezKbRKmEPwuK%2BCLzijPEQgfhahQswBBLfg%2FGBgBiI4QwAqzJkkyYAWtjzSg2ILgMAgqxYfwERRo3zruBL9WOryUArSD8sQOcD7fvIODJxKFS615KFPsb68USBEPPj1orNzFY2xoTtNBVTyzBhPbhFH0PI5AtlJBl2aSgNPYzxYLw7XTDBDinmVoENwiGzmngrMo8OmnRP0Z0i0Zrln9DDFcnmOoBZjABaQIbPOJYZGqX%2BRCMlDDbElcjaROLDoualmUIQ88Kekk3iM4OQrADcxi3rJguS4MOIBIgKgXrjd1WkbCdqxJk%2F4efRIFsavZA7KvvJQqp3Iid5Z0NFc5aiMRzGN3vrpBzaMy4JYde3wr96PjN90AYOIbyp6T4zj8LoE66OGcX1Ef4Z3KoWLAUF4BTg7ug%2FAbkG5UNQXAMkQezujSHeir2uTThgd3gpyzDrbnEdDRH2W7U6PeRvBX1ZFMP5RM%2BZu6UUZZD8hDPHldVWntTCNk7To8IeOW9yn2wx0gmurwqC60AOde4r3ETi5pVMSDK8wxhoGAoEX9NLWHIR33VbrbMveii2jAJlrxwytTHbWNu8Y4N8vCCyZjAX%2FpcsfwXbLze2%2BD%2Bu33OGBoJyAAL3jn3RuEcdp5If8O%2Ba4NKWvxOTyDltG0IWoHhwVGe7dKkCWFT%2B%2Btm%2BhaBCikRUUMrMhYKZJKYoVuv%2FbsJzO8DwfVIInQq3g3BYypiz8baogH3r3GwqCwFtZnz4xMjAVOYnyOi5HWbFA8n0qz1OjSpHWFzpQOpvkNETZBGpxN8ybhtqV%2FDMUxd9uFZmBfKXMCn%2FSqkWJyKPnT6lq%2B4zBZni6fYRByJn6OK%2BOgPBGRAJluwGSk4wxjOOzyce%2FPKODwRlsgrVkdcsEiYrqYdXo0Er2GXi2GQZd0tNJT6c9pK1EEJG1zgDJBoTVuCXGAU8BKTvCO%2FcEQ1Wjk3Zzuy90JX4m3O5IlxVFhYkSUwuQB2up7jhvkm%2BbddRQu5F9s0XftGEJ9JSuSk%2BZachCbdU45fEqbugzTIUokwoAKvpUQF%2FCvLbWW5BNQFqFkJg2f30E%2F48StNe5QwBg8zz3YAJ82FZoXBxXSv4QDooDo79NixyglO9AembuBcx5Re3CwOKTHebOPhkmFC7wNaWtoBhFuV4AkEuJ0J%2B1pT0tLkvFVZaNzfhs%2FKd3%2BA9YsImlO4XK4vpCo%2FelHQi%2F9gkFg07xxnuXLt21unCIpDV%2BbbRxb7FC6nWYTsMFF8%2B1LUg4JFjVt3vqbuhHmDKbgQ4e%2BRGizRiO8ky05LQGMdL2IKLSNar0kNG7lHJMaXr5mLdG3nykgj6vB%2FKVijd1ARWkFEf3yiUw1v%2FWaQivVUpIDdSNrrKbjO5NPnxz6qTTGgYg03HgPhDrCFyYZTi3XQw3HXCva39mpLNFtz8AiEhxAJHpWX13gCTAwgm9YTvMeiqetdNQv6IU0hH0G%2BZManTqDLPjyrOse7WiiwOJCG%2BJ0pZYULhN8NILulmYYvmVcV2MjAfA39sGKqGdjpiPo86fecg65UPyXDIAOyOkCx5NQsLeD4gGVjTVDwOHWkbbBW0GeNjDkcSOn2Nq4cEssP54t9D749A7M1AIOBl0Fi0sSO5v3P7LCBrM6ZwFY6kp2FX6AcbGUdybnfChHPyu6WlRZ2Fwv9YM0RMI7kISRgR8HpQSJJOyTfXj%2F6gQKuihPtiUtlCQVPohUgzfezTg8o1b3n9pNZeco1QucaoXe40Fa5JYhqdTspFmxGtW9h5ezLFZs3j%2FN46f%2BS2rjYNC2JySXrnSAFhvAkz9a5L3pza8eYKHNoPrvBRESpxYPJdKVUxBE39nJ1chrAFpy4MMkf0qKgYALctGg1DQI1kIymyeS2AJNT4X240d3IFQb%2F0jQbaHJ2YRK8A%2Bls6WMhWmpCXYG5jqapGs5%2FeOJErxi2%2F2KWVHiPellTgh%2FfNl%2F2KYPKb7DUcAg%2BmCOPQFCiU9Mq%2FWLcU1xxC8aLePFZZlE%2BPCLzf7ey46INWRw2kcXySR9FDgByXzfxiNKwDFbUSMMhALPFSedyjEVM5442GZ4hTrsAEvZxIieSHGSgkwFh%2FnFNdrrFD4tBH4Il7fW6ur4J8Xaz7RW9jgtuPEXQsYk7gcMs2neu3zJwTyUerHKSh1iTBkj2YJh1SSOZL5pLuQbFFAvyO4k1Hxg2h99MTC6cTUkbONQIAnEfGsGkNFWRbuRyyaEZInM5pij73EA9rPIUfU4XoqQpHT9THZkW%2BoKFLvpyvTBMM69tN1Ydwv1LIEhHsC%2BueVG%2Bw%2BkyCPsvV3erRikcscHjZCkccx6VrBkBRusTDDd8847GA7p2Ucy0y0HdSRN6YIBciYa4vuXcAZbQAuSEmzw%2BH%2FAuOx%2BaH%2BtBL88H57D0MsqyiZxhOEQkF%2F8DR1d2hSPMj%2FsNOa5rxcUnBgH8ictv2J%2Bcb4BA4v3MCShdZ2vtK30vAwkobnEWh7rsSyhmos3WC93Gn9C4nnAd%2FPjMMtQfyDNZsOPd6XcAsnBE%2FmRHtHEyJMzJfZFLE9OvQa0i9kUmToJ0ZxknTgdl%2FXPV8xoh0K7wNHHsnBdvFH3sv52lU7UFteseLG%2FVanIvcwycVA7%2BBE1Ulyb20BvwUWZcMTKhaCcmY3ROpvonVMV4N7yBXTL7IDtHzQ4CCcqF66LjF3xUqgErKzolLyCG6Kb7irP%2FMVTCCwGRxfrPGpMMGvPLgJ881PHMNMIO09T5ig7AzZTX%2F5PLlwnJLDAPfuHynSGhV4tPqR3gJ4kg4c06c%2FF1AcjGytKm2Yb5jwMotF7vro4YDLWlnMIpmPg36NgAZsGA0W1spfLSue4xxat0Gdwd0lqDBOgIaMANykwwDKejt5YaNtJYIkrSgu0KjIg0pznY0SCd1qlC6R19g97UrWDoYJGlrvCE05J%2F5wkjpkre727p5PTRX5FGrSBIfJqhJE%2FIS876PaHFkx9pGTH3oaY3jJRvLX9Iy3Edoar7cFvJqyUlOhAEiOSAyYgVEGkzHdug%2BoRHIEOXAExMiTSKU9A6nmRC8mp8iYhwWdP2U%2F5EkFAdPrZw03YA3gSyNUtMZeh7dDCu8pF5x0VORCTgKp07ehy7NZqKTpIC4UJJ89lnboyAfy5OyXzXtuDRbtAFjZRSyGFTpFrXwkpjSLIQIG3N0Vj4BtzK3wdlkBJrO18MNsgseR4BysJilI0wI6ZahLhBFA0XBmV8d4LUzEcNVb0xbLjLTETYN8OEVqNxkt10W614dd1FlFFVTIgB7%2FBQQp1sWlNolpIu4ekxUTBV7NmxOFKEBmmN%2BnA7pvF78%2FRII5ZHA09OAiE%2F66MF6HQ%2BqVEJCHxwymukkNvzqHEh52dULPbVasfQMgTDyBZzx4007YiKdBuUauQOt27Gmy8ISclPmEUCIcuLbkb1mzQSqIa3iE0PJh7UMYQbkpe%2BhXjTJKdldyt2mVPwywoODGJtBV1lJTgMsuSQBlDMwhEKIfrvsxGQjHPCEfNfMAY2oxvyKcKPUbQySkKG6tj9AQyEW3Q5rpaDJ5Sns9ScLKeizPRbvWYAw4bXkrZdmB7CQopCH8NAmqbuciZChHN8lVGaDbCnmddnqO1PQ4ieMYfcSiBE5zzMz%2BJV%2F4eyzrzTEShvqSGzgWimkNxLvUj86iAwcZuIkqdB0VaIB7wncLRmzHkiUQpPBIXbDDLHBlq7vp9xwuC9AiNkIptAYlG7Biyuk8ILdynuUM1cHWJgeB%2BK3wBP%2FineogxkvBNNQ4AkW0hvpBOQGFfeptF2YTR75MexYDUy7Q%2F9uocGsx41O4IZhViw%2F2FvAEuGO5g2kyXBUijAggWM08bRhXg5ijgMwDJy40QeY%2FcQpUDZiIzmvskQpO5G1zyGZA8WByjIQU4jRoFJt56behxtHUUE%2Fom7Rj2psYXGmq3llVOCgGYKNMo4pzwntITtapDqjvQtqpjaJwjHmDzSVGLxMt12gEXAdLi%2FcaHSM3FPRGRf7dB7YC%2BcD2ho6oL2zGDCkjlf%2FDFoQVl8GS%2F56wur3rdV6ggtzZW60MRB3g%2BU1W8o8cvqIpMkctiGVMzXUFI7FacFLrgtdz4mTEr4aRAaQ2AFQaNeG7GX0yOJgMRYFziXdJf24kg%2FgBQIZMG%2FYcPEllRTVNoDYR6oSJ8wQNLuihfw81UpiKPm714bZX1KYjcXJdfclCUOOpvTxr9AAJevTY4HK%2FG7F3mUc3GOAKqh60zM0v34v%2BELyhJZqhkaMA8UMMOU90f8RKEJFj7EqepBVwsRiLbwMo1J2zrE2UYJnsgIAscDmjPjnzI8a719Wxp757wqmSJBjXowhc46QN4RwKIxqEE6E5218OeK7RfcpGjWG1jD7qND%2B%2FGTk6M56Ig4yMsU6LUW1EWE%2BfIYycVV1thldSlbP6ltdC01y3KUfkobkt2q01YYMmxpKRvh1Z48uNKzP%2FIoRIZ%2FF6buOymSnW8gICitpJjKWBscSb9JJKaWkvEkqinAJ2kowKoqkqZftRqfRQlLtKoqvTRDi2vg%2FRrPD%2Fd3a09J8JhGZlEkOM6znTsoMCsuvTmywxTCDhw5dd0GJOHCMPbsj3QLkTE3MInsZsimDQ3HkvthT7U9VA4s6G07sID0FW4SHJmRGwCl%2BMu4xf0ezqeXD2PtPDnwMPo86sbwDV%2B9PWcgFcARUVYm3hrFQrHcgMElFGbSM2A1zUYA3baWfheJp2AINmTJLuoyYD%2FOwA4a6V0ChBN97E8YtDBerUECv0u0TlxR5yhJCXvJxgyM73Bb6pyq0jTFJDZ4p1Am1SA6sh8nADd1hAcGBMfq4d%2FUfwnmBqe0Jun1n1LzrgKuZMAnxA3NtCN7Klf4BH%2B14B7ibBmgt0TGUafVzI4uKlpF7v8NmgNjg90D6QE3tbx8AjSAC%2BOA1YJvclyPKgT27QpIEgVYpbPYGBsnyCNrGz9XUsCHkW1QAHgL2STZk12QGqmvAB0NFteERkvBIH7INDsNW9KKaAYyDMdBEMzJiWaJHZALqDxQDWRntumSDPcplyFiI1oDpT8wbwe01AHhW6%2BvAUUBoGhY3CT2tgwehdPqU%2F4Q7ZLYvhRl%2FogOvR9O2%2BwkkPKW5vCTjD2fHRYXONCoIl4Jh1bZY0ZE1O94mMGn%2FdFSWBWzQ%2FVYk%2BGezi46RgiDv3EshoTmMSlioUK6MQEN8qeyK6FRninyX8ZPeUWjjbMJChn0n%2FyJvrq5bh5UcCAcBYSafTFg7p0jDgrXo2QWLb3WpSOET%2FHh4oSadBTvyDo10IufLzxiMLAnbZ1vcUmj3w7BQuIXjEZXifwukVxrGa9j%2BDXfpi12m1RbzYLg9J2wFergEwOxFyD0%2FJstNK06ZN2XdZSGWxcJODpQHOq4iKqjqkJUmPu1VczL5xTGUfCgLEYyNBCCbMBFT%2FcUP6pE%2FmujnHsSDeWxMbhrNilS5MyYR0nJyzanWXBeVcEQrRIhQeJA6Xt4f2eQESNeLwmC10WJVHqwx8SSyrtAAjpGjidcj1E2FYN0LObUcFQhafUKTiGmHWRHGsFCB%2BHEXgrzJEB5bp0QiF8ZHh11nFX8AboTD0PS4O1LqF8XBks2MpjsQnwKHF6HgaKCVLJtcr0XjqFMRGfKv8tmmykhLRzu%2BvqQ02%2BKpJBjaLt9ye1Ab%2BBbEBhy4EVdIJDrL2naV0o4wU8YZ2Lq04FG1mWCKC%2BUwkXOoAjneU%2FxHplMQo2cXUlrVNqJYczgYlaOEczVCs%2FOCgkyvLmTmdaBJc1iBLuKwmr6qtRnhowngsDxhzKFAi02tf8bmET8BO27ovJKF1plJwm3b0JpMh38%2BxsrXXg7U74QUM8ZCIMOpXujHntKdaRtsgyEZl5MClMVMMMZkZLNxH9%2Bb8fH6%2Bb8Lev30A9TuEVj9CqAdmwAAHBPbfOBFEATAPZ2CS0OH1Pj%2F0Q7PFUcC8hDrxESWdfgFRm%2B7vvWbkEppHB4T%2F1ApWnlTIqQwjcPl0VgS1yHSmD0OdsCVST8CQVwuiew1Y%2Bg3QGFjNMzwRB2DSsAk26cmA8lp2wIU4p93AUBiUHFGOxOajAqD7Gm6NezNDjYzwLOaSXRBYcWipTSONHjUDXCY4mMI8XoVCR%2FRrs%2FJLKXgEx%2BqkmeDlFOD1%2FyTQNDClRuiUyKYCllfMiQiyFkmuTz2vLsBNyRW%2Bxz%2B5FElFxWB28VjYIGZ0Yd%2B5wIjkcoMaggxswbT0pCmckRAErbRlIlcOGdBo4djTNO8FAgQ%2BlT6vPS60BwTRSUAM3ddkEAZiwtEyArrkiDRnS7LJ%2B2hwbzd2YDQagSgACpsovmjil5wfPuXq3GuH0CyE7FK3M4FgRaFoIkaodORrPx1%2BJpI9psyNYIFuJogZa0%2F1AhOWdlHQxdAgbwacsHqPZo8u%2FngAH2GmaTdhYnBfSDbBfh8CHq6Bx5bttP2%2BRdM%2BMAaYaZ0Y%2FADkbNCZuAyAVQa2OcXOeICmDn9Q%2FeFkDeFQg5MgHEDXq%2FtVjj%2Bjtd26nhaaolWxs1ixSUgOBwrDhRIGOLyOVk2%2FBc0UxvseQCO2pQ2i%2BKrfhu%2FWeBovNb5dJxQtJRUDv2mCwYVpNl2efQM9xQHnK0JwLYt%2FU0Wf%2BphiA4uw8G91slC832pmOTCAoZXohg1fewCZqLBhkOUBofBWpMPsqg7XEXgPfAlDo2U5WXjtFdS87PIqClCK5nW6adCeXPkUiTGx0emOIDQqw1yFYGHEVx20xKjJVYe0O8iLmnQr3FA9nSIQilUKtJ4ZAdcTm7%2BExseJauyqo30hs%2B1qSW211A1SFAOUgDlCGq7eTIcMAeyZkV1SQJ4j%2Fe1Smbq4HcjqgFbLAGLyKxlMDMgZavK5NAYH19Olz3la%2FQCTiVelFnU6O%2FGCvykqS%2FwZJDhKN9gBtSOp%2F1SP5VRgJcoVj%2Bkmf2wBgv4gjrgARBWiURYx8xENV3bEVUAAWWD3dYDKAIWk5opaCFCMR5ZjJExiCAw7gYiSZ2rkyTce4eNMY3lfGn%2B8p6%2BvBckGlKEXnA6Eota69OxDO9oOsJoy28BXOR0UoXNRaJD5ceKdlWMJlOFzDdZNpc05tkMGQtqeNF2lttZqNco1VtwXgRstLSQ6tSPChgqtGV5h2DcDReIQadaNRR6AsAYKL5gSFsCJMgfsaZ7DpKh8mg8Wz8V7H%2BgDnLuMxaWEIUPevIbClgap4dqmVWSrPgVYCzAoZHIa5z2Ocx1D%2FGvDOEqMOKLrMefWIbSWHZ6jbgA8qVBhYNHpx0P%2BjAgN5TB3haSifDcApp6yymEi6Ij%2FGsEpDYUgcHATJUYDUAmC1SCkJ4cuZXSAP2DEpQsGUjQmKJfJOvlC2x%2FpChkOyLW7KEoMYc5FDC4v2FGqSoRWiLsbPCiyg1U5yiHZVm1XLkHMMZL11%2Fyxyw0UnGig3MFdZklN5FI%2FqiT65T%2BjOXOdO7XbgWurOAZR6Cv9uu1cm5LjkXX4xi6mWn5r5NjBS0gTliHhMZI2WNqSiSphEtiCAwnafS11JhseDGHYQ5%2BbqWiAYiAv6Jsf79%2FVUs4cIl%2Bn6%2BWOjcgB%2F2l5TreoAV2717JzZbQIR0W1cl%2FdEqCy5kJ3ZSIHuU0vBoHooEpiHeQWVkkkOqRX27eD1FWw4BfO9CJDdKoSogQi3hAAwsPRFrN5RbX7bqLdBJ9JYMohWrgJKHSjVl1sy2xAG0E3sNyO0oCbSGOxCNBRRXTXenYKuwAoDLfnDcQaCwehUOIDiHAu5m5hMpKeKM4sIo3vxACakIxKoH2YWF2QM84e6F5C5hJU4g8uxuFOlAYnqtwxmHyNEawLW%2FPhoawJDrGAP0JYWHgAVUByo%2FbGdiv2T2EMg8gsS14%2FrAdzlOYazFE7w4OzxeKiWdm3nSOnQRRKXSlVo8HEAbBfyJMKqoq%2BSCcTSx5NDtbFwNlh8VhjGGDu7JG5%2FTAGAvniQSSUog0pNzTim8Owc6QTuSKSTXlQqwV3eiEnklS3LeSXYPXGK2VgeZBqNcHG6tZHvA3vTINhV0ELuQdp3t1y9%2BogD8Kk%2FW7QoRN1UWPqM4%2BxdygkFDPLoTaumKReKiLWoPHOfY54m3qPx4c%2B4pgY3MRKKbljG8w4wvz8pxk3AqKsy4GMAkAtmRjRMsCxbb4Q2Ds0Ia9ci8cMT6DmsJG00XaHCIS%2Bo3F8YVVeikw13w%2BOEDaCYYhC0ZE54kA4jpjruBr5STWeqQG6M74HHL6TZ3lXrd99ZX%2B%2B7LhNatQaZosuxEf5yRA15S9gPeHskBIq3Gcw81AGb9%2FO53DYi%2F5CsQ51EmEh8Rkg4vOciClpy4d04eYsfr6fyQkBmtD%2BP8sNh6e%2BXYHJXT%2FlkXxT4KXU5F2sGxYyzfniMMQkb9OjDN2C8tRRgTyL7GwozH14PrEUZc6oz05Emne3Ts5EG7WolDmU8OB1LDG3VrpQxp%2BpT0KYV5dGtknU64JhabdqcVQbGZiAxQAnvN1u70y1AnmvOSPgLI6uB4AuDGhmAu3ATkJSw7OtS%2F2ToPjqkaq62%2F7WFG8advGlRRqxB9diP07JrXowKR9tpRa%2BjGJ91zxNTT1h8I2PcSfoUPtd7NejVoH03EUcqSBuFZPkMZhegHyo2ZAITovmm3zAIdGFWxoNNORiMRShgwdYwFzkPw5PA4a5MIIQpmq%2Bnsp3YMuXt%2FGkXxLx%2FP6%2BZJS0lFyz4MunC3eWSGE8xlCQrKvhKUPXr0hjpAN9ZK4PfEDrPMfMbGNWcHDzjA7ngMxTPnT7GMHar%2BgMQQ3NwHCv4zH4BIMYvzsdiERi6gebRmerTsVwZJTRsL8dkZgxgRxmpbgRcud%2BYlCIRpPwHShlUSwuipZnx9QCsEWziVazdDeKSYU5CF7UVPAhLer3CgJOQXl%2Fzh575R5rsrmRnKAzq4POFdgbYBuEviM4%2BLVC15ssLNFghbTtHWerS1hDt5s4qkLUha%2FqpZXhWh1C6lTQAqCNQnaDjS7UGFBC6wTu8yFnKJnExCnAs3Ok9yj5KpfZESQ4lTy5pTGTnkAUpxI%2ByjEldJfSo4y0QhG4i4IwkRFGcjWY8%2BEzgYYJUK7BXQksLxAww%2FYYWBMhJILB9e8ePEJ4OP7z%2B4%2FwOQDl64iOYDp26DaONPxpKtBxq%2FaTzRGarm3VkPYTLJKx6Z%2FMw2YbBGseJhPMwhhNswrIkyvV2BYzrvZbxLpKwcWJhYmFtVZ%2BlPEq91FzVp1HlQY1bZVLqeNR9SAUn6n0E28k%2FUuGkNpP1DBI5ch%2FEehZfjUQ9aE41NhETExoPT2gGQz0IhWJbEOvTQ4wgcXCHHFBhewYUiFHuhRSAUVmEHeCRQHQkXGFwkAgyzREJCVN7TRnTon36Zw3tPhx4EALwNdwDv%2BJ41YSP4B2CQqz0EFgARZ4ESgBHQgROwAVn9GTI%2BHYexTUevLUeta4%2FDqKrbMVS%2BYqb8hUwYCrlgKtmAq1YCrFgKrd4qpXiqZcKn1oqdWipjYKpWwVPVYqW6xUpVipKqFR3QKjagVEtAqHpxUMTitsnFaJOKx2cVhswq35RVpyiq9lFVNIKnOQVMkgqtYxVNxiqQjFS7GKlSIVIsQqPIhUWwioigFQ%2B%2BKkN8VHr49HDw9Ebo9EDo9DTo9Crg9BDg9%2FWx7gWx7YWwlobYrOGxWPNisAaAHEyALpkAVDIAeWAArsABVXACYuAD5cAF6wAKFQAQqgAbVAAsoAAlQAUaYAfkwAvogBWQACOgAD9AAHSAAKT4GUdMiOvFngBTwCn2AZ7Dv6B6k%2F90B8%2ByRnkV144AIBoAMTQATGgAjNAA4YABgwABZgB%2FmQCwyAVlwCguASlwCEuAQFwB4uAMlwBYuAJlQAUVAAhUD2KgdpUDaJgaRMDFJgX5MC1JgWJEAokQCWRAHxEAWkQBMRADpEAMkQAYROAEecC484DRpwBDTnwNOdw05tjTmiNOYwtswhYFwLA7BYG4LA2BYGOLAwRYFuLAsxYFQJAohIEyJAMwkAwiQC0JAJgkAeiQBkJAFokAPCQA0JABwcD4Dgc4cDdDgaYcDIDgYgUC6CgWgUClCgUYUAVBQBOFAEYMALgwAgDA9QYAdIn8AZzeBB2L5EcWrenUT1KXienEsuJJ7x5U8XlTjc1NVzUyXFTGb1LlpUtWlTDIjqwE4LsagowoCi2gJLKAkpoBgJQNpAIhNqaEoneI6kiiqQ6Go%2Fn6j0cS%2Ba2gEU8gIHJ%2BBwfgZX4GL%2BBd%2FgW34FZ%2BBS%2FgUH4FN6BTegTvoEv6BJegRnYEF2A79gOvYDl2BdEjCkqkGtwXp0LNToIskOTXzh%2FF062yJ7AAAAEDAWAAABWhJ%2BKPEIJgBFxMVP7w2QJBGHASQnOBKXKFIdUK4igKA9IEaYJg%29%20format%28%27embedded%2Dopentype%27%29%2Curl%28data%3Aapplication%2Ffont%2Dwoff%3Bbase64%2Cd09GRgABAAAAAFuAAA8AAAAAsVwAAQAAAAAAAAAAAAAAAAAAAAAAAAAAAABGRlRNAAABWAAAABwAAAAcbSqX3EdERUYAAAF0AAAAHwAAACABRAAET1MvMgAAAZQAAABFAAAAYGe5a4ljbWFwAAAB3AAAAsAAAAZy2q3jgWN2dCAAAAScAAAABAAAAAQAKAL4Z2FzcAAABKAAAAAIAAAACP%2F%2FAANnbHlmAAAEqAAATRcAAJSkfV3Cb2hlYWQAAFHAAAAANAAAADYFTS%2FYaGhlYQAAUfQAAAAcAAAAJApEBBFobXR4AABSEAAAAU8AAAN00scgYGxvY2EAAFNgAAACJwAAAjBv%2B5XObWF4cAAAVYgAAAAgAAAAIAFqANhuYW1lAABVqAAAAZ4AAAOisyygm3Bvc3QAAFdIAAAELQAACtG6o%2BU1d2ViZgAAW3gAAAAGAAAABsMYVFAAAAABAAAAAMw9os8AAAAA0HaBdQAAAADQdnOXeNpjYGRgYOADYgkGEGBiYGRgZBQDkixgHgMABUgASgB42mNgZulmnMDAysDCzMN0gYGBIQpCMy5hMGLaAeQDpRCACYkd6h3ux%2BDAoPD%2FP%2FOB%2FwJAdSIM1UBhRiQlCgyMADGWCwwAAAB42u2UP2hTQRzHf5ekaVPExv6JjW3fvTQ0sa3QLA5xylBLgyBx0gzSWEUaXbIoBBQyCQGHLqXUqYNdtIIgIg5FHJxEtwqtpbnfaV1E1KFaSvX5vVwGEbW6OPngk8%2FvvXfv7pt3v4SImojIDw6BViKxRgIVBaZwVdSv%2BxvXA%2BIuzqcog2cOkkvDNE8Lbqs74k64i%2B5Sf3u8Z2AnIRLbyVCyTflVSEXVoEqrrMqrgiqqsqqqWQ5xlAc5zWOc5TwXucxVnuE5HdQhHdFRHdNJndZZndeFLc%2FzsKJLQ%2FWV6BcrCdWkwspVKZVROaw0qUqqoqZZcJhdTnGGxznHBS5xhad5VhNWCuturBTXKZ3RObuS98pb9c57k6ql9rp2v1as5deb1r6s9q1GV2IrHSt73T631424YXzjgPwqt%2BRn%2BVG%2BlRvyirwsS%2FKCPCfPytPypDwhj8mjctRZd9acF86y89x55jxxHjkPnXstXfbt%2FpNjj%2FnwXW%2BcHa6%2FSYvZ7yEwbDYazDcIgoUGzY3h2HtqgUcs1AFPWKgTXrRQF7xkoQhRf7uF9hPFeyzUTTSwY6EoUUJY6AC8bSGMS4Ys1Au3WaiPSGGsMtkdGH2rzJgYHAaYjxIwQqtB1CnYkEZ9BM6ALOpROAfyqI%2FDBQudgidBETXuqRIooz4DV0AV9UV4GsyivkTEyMMmw1UYGdhkuAYjA5sMGMvIwCbDDRgZeAz1TXgcmDy3YeRhk%2BcOjCxsMjyAkYFNhscwMrDJ8BQ2886gXoaRhedQvyTSkDZ7uA6HLLQBI5vGntAbGHugTc53cMxC7%2BE4SKL%2BACOzNpk3YWTWJid%2BiRo5NXIKM3fBItAPW55FdJLY3FeHBDr90606JCIU9Jk%2BMs3%2FY%2F8L8jUq3y79bJ%2F0%2F%2BROoP4v9v%2F4%2Fmj%2Bi7HBXUd0%2FelU6IHfHt8Aj9EPGAAoAvgAAAAB%2F%2F8AAnjaxb0JfBvVtTA%2BdxaN1hltI1m2ZVuSJVneLVlSHCdy9oTEWchqtrBEJRAgCYEsQNhC2EsbWmpI2dqkQBoSYgKlpaQthVL0yusrpW77aEubfq%2Fly%2BujvJampSTW5Dvnzmi1E%2Bjr%2F%2F3%2BXmbu3Llz77nnbuece865DMu0MAy5jGtiOEZkOp8lTNeUwyLP%2FDH%2BrEH41ZTDHAtB5lkOowWMPiwayNiUwwTjE46AI5xwhFrINPXYn%2F7ENY0dbWHfZAiTZbL8ID%2FInAd5xz2NpIH4STpDGonHIJNE3OP1KG4ISaSNeBuITAyRLgIxoiEUhFAnmUpEiXSRSGqAQEw0kuyFUIb0k2gnGSApyBFi0il2SI5YLGb5MdFjXCey4mNHzQ7WwLGEdZiPPgYR64we8THZHAt%2BwnT84D%2Fx8YTpGPgheKH4CMEDVF9xBOIeP3EbQgGH29BGgpGkIxCMTCW9qUTA0Zsir%2BQUP1mt%2BP2KusevwIO6Bx%2FIaj8%2FOD5O0VNrZW2EsqZBWbO1skRiEKE0DdlKKaSVO5VAuRpqk8VQJAqY7ydxaK44YJvrO2EWjOoDBoFYzQbDNkON%2BUbiKoRkywMWWf1j4bEY2iIY1AeMgvmEz%2FkVo9v4FSc%2FaMZMrFbjl4zWLL0%2BY5FlyzNlEVYDudJohg8gPUP7kcB%2Fmn%2BG6cd%2B5PV4Q72dXCgocWJADBgUuDTwiXiGSyZo14HOEQ2lE6k0XDIEusexDzZOMXwt1Dutz%2BtqmxTvlskNWXXUQIbhaurum9GrePqm9Yaeabjkiqf%2BbUvzDOvb2Y1E%2BEX2DnemcTP%2FzLcuu7xjQXdAtjR0Lo5n4%2FHs%2FGtntMlysHt%2B29NXbH6se%2F%2FWbFcyu%2Br28H0MwzI30DYeYTLMXIA2EG8QlHpAsyS0EfEToR0a3utIxFPJ3kiIHCCrZ66b0e2xEmL1dM9YN%2FMwS5p01N5jMX%2FBLKt%2F1R83l0LyC29M6%2BiYxo%2FUNg%2FEF7c2WyyW5tYl8WnhWg2%2FhyySbD5UhnDyS7OcU0dnrFw%2BDfGdI7v4QfYIIzOMq9hFtY55gmvC7jZ2FK7sEdrn6IXBuucYhjsGdQ8z0yEbWkkczjjsE5hNAIZrPx2zOLZDmKNXcXtg7EMqidAEEWg%2BSJCBBNwxvxJfc%2FbZa%2BKKf%2BxoKZybnq5vaqpPTye7CiF%2BZFjxZ8%2F7Qij0hfOG%2FcowPA1rT1l4ymWnrKmxxqfErTVrpgwPlz1kC%2BOy8NMDz6c%2BIO38K%2Fx0xkPnLW8Kx6qGAoQdL%2BTD9V9rb%2B%2Fctn%2F%2Ftrxz8dUrZrD%2Fzk%2FferF0cNt1BzctmX2FZPXt%2FjnFCQNz4Ah%2FiKllGiCMs1w5Lkg0kiEwj6VTXCDKsX9rMpnvIj9pcDecXAIXMnqn2dTUbN6w0XQ9ue6FV%2FnnXCH7S3lPWGltVcLsH75ub3ab7A8M28caNrIeOr3o5Q0yFsYL80xaa0EY%2FUEczV7icUMY5pnelAkmUAXmHYjvFWFGxuqlSaow3OM%2B%2FiYY7%2Fl%2FhVELF4EjRqNR%2FbvRbOY%2BDUGzGR%2FOh3EqmE%2FugIQQguGt%2FeMYz%2F%2BL0cimjeZfQDI3phXMbMQsqH%2BCjwVz%2Fhf4idHovgVmB8gLvjbicDcC%2FNypP536E%2F9N%2FpuMibExdohBmNwyiaZdJGoigos7GpF222xrfnZhML%2F7Z%2BylaqP63Hr%2Bm7bdUkQ6%2F2cXqdfmvwixY%2Bs2ksXFeXcE%2BiX0Z%2BIow76DBNgjJ7TOdUK18iPsPflfQD%2BDPsZG2Aj9VmKMMJ4fYRrhIaxhTDR0Elh2vA6h%2FAE6xUb29mj3sjmL72petXjejPy%2Boel60M99tFduCI59N3221xe7apOvxs6aHs7vab1IqY2tv7q2xsHeHGml%2FcV06u%2F8S%2FxTjJ%2BJYc0bWEX0ukW6YmIbGkJRMdjJ9mYIH5QIdJF4hvRGyK7cC7ctImQRcUET99fGXOoft35GYLMQu%2Bg2smnkgZUrH8AL%2F9Si217IssJ916nv14ZrJrvdxLkQvrvtBcjgPC0NXOicO8Qf4mcxPqh3hgUw3DDfdvLJXngg7N3dN2zbPJSaed3OfZnMU7dvmznp3C3bruO%2BNmue0LFsy7S%2B6265%2BfCKFYdvvuW6vmlblnUI8xCXp37CrOZv4B9gauDBlYp7adcUXB5DNCwYImlXOJJKkAdvExXxVvKEYnCo%2B3eIskP9qrrfIYs71CccBjfXRC52udTHHdaP1A1ui%2FVvH1otbrLrpNXBsGX5B89QghDyimlvNB2KfkxZ5C9%2Fem3%2Bd1%2Bd%2F%2FIfFp2%2B2Oxn%2Fs%2B9n%2F79p39S3s8idN6g0yZObwJOgKUpNB3GyU0Ls0PbRzIRq4lcarLKOJBkLRzJQD4j2090XrbA7DW8K3jNF5hlGS5e4V2D17zgss4T20egOJte5iD0bReM9yjTxnQxCRj3c5kFzGJmGbNKmwGw39IJDJcXJZGMkaAB4jyJAKw0jt5IAuIE%2BA%2BU3cVAZZrq9zhDyBrU8oosuxcGNTzCKJfla7JjNVmuSb%2F%2BtuzN2H%2BX4vlB%2BPpdfMXXmuVsNiub1T34SFbjYw5itEvVi0K0Nt9pNJUMI7SLGRhf2xipfCYf8z5OdlGKayOucFeVPeS%2Fdbo3lBrbSMmwUiQN5%2Fed7g0Ds1s17IuZC5kNzM3MZ6EWCa0DtekdJfAxz%2BR%2FOX28sND7yRMTBcf%2B%2Bs8mQCQWHya4qBv%2FufeMoWyslPA9DtMxUknxkH%2FyfTnm2CMYzs%2BCq3r7PxY%2FMXomrvTEsRpfEGHa%2BWN8E1AHjElb7d06ddA7oK%2F%2B5Mdsv9EtPms0jv0Z5kf1FqPxWdFtfFr0kHfgDX0Y%2B5PRSG7RUj0tQr7rmfX8DH4G5W28kKeJLtmQsQkuwMP1pk16EV4sl7vrMJATfyUWo%2FGwEco4rh4XFQgaiUX9qxZHrMQqKnz%2Fc2d8b9TysYrAuXpP%2FRf%2FGr8b1qwwc5a%2BeuLa6S6sneNXToG2XrEJi4R5SGs8Sq2S3d97bsfCRaTdaLwKClRHt37mkudvXbjwVrLhuYeGhh56bvfQkHpk2CwvwClqgWwuBfndC3c8dwmstj81KkagcUgbfPY8Zje0W%2F82VPWJHmSq6pP8hPWpotc%2FEexDOK3qU%2BwngPhOCiO9MJRm8TJefjelrzoKnG2Bn%2B1NCUmPE4gHFmBN9jrTigRIpsACrc9Gstg58ULkp9467%2BGf%2FeFnD5%2F31lNrt2967dhrm7bzI%2BVT5m%2BfzKhvf2MzpICEm79Bopkn07lt1762adNr127LwVqQLdJ5%2BlpQDcvHPQtVY5knhYrK6q8%2FJsiP6EuhGZdFdaNszjvpqvc%2BPI0CdjN0AXsFOC3ZfALDJwr4q2Xq%2BGF%2BGNbsxUg5NLLIEXi8otcDQcUts0D8eQ1iVDRAMBTsYiNdRIxE09EIBJO9A2xqgERTaW86BUFn0OD2xFO97FAgFhF6OoQ7prYt4XwSeUgQHiJyDbeke9IdQntciLQ1FlJMaYcUNvZBg%2BFB1ubjlnRNvl3o6IEU2w7fdNPhm%2Fhh%2BFLysUu6%2B%2BDLHkOkrSHYEjH0tEPe7WdD3uyDgvAgK%2Fm4szFFR7ch0toUgBTdWHr7EpaWru6%2B6dmbbnqWEbV2EtxAsXiZAPTtGPSbHsotI2leoM8TePEqgSQprs7AGFf8kuOkPdZPXGb55POAW1d%2FjLST9v5YflasP6v%2FCO7%2BGNAPC2BMZWmsOjp2NNbfHwMCJD%2BLPVL%2BD%2FOYlWEEI%2F9jpPddOFkB5d1GSuKZYggmCCd7JUxD7EXAzxyirYnNDLdDZoFdx14kivkvGc3579Jm36reTTvDgBnaO6vzyQ6chQmlsMoIkIQ2%2BbBDWBud1Va4pcCn8CPqxlh%2FfgtG8IPaPH8C5wk6%2FnZDv69jurV5QhtwE0x2iqOsj9Mx8B9%2F0EaUdiPfOYYDCi%2Fq9jhWRuupMDEU0%2BCtX0sDFxv07T%2FK5niBPqN9%2BtQjgEc31NGCXFeMcCEuQBIc%2FBK4CO78u7EPYvl3yaEfK3vcb6qP1R2tI7vUjVDDUdKubsSrNjYKY1qBEa2P50SJoaXiksIoLiCwnxS6EBuBde87botNfdEWwYvF%2FR0%2Fu5yCqhGeEOR2ynSeyXjt6ka7neyye8kryBSWE52y%2BRBgogrXPZ8E1yIHoHIFUM%2BAbJhE7lbMtt8ApL%2BxmZW7PwbjAO0fAVoXQOuiSP%2FksIVdFZ0aulsamKUzwPZ%2FNYDMJRBPCxsBqLzqHyneXF6Ej9HlIFo7%2Bpg%2BjUb3unRmGpstGkm6etOuDBGA5wCMefp1gTHcdZlvPBXlOslvYTp1cd8UjYLVd%2FJ5awNrIOKLnIt9MD9qdrKrWCvA6ALm3QV9VrsPm60Q7%2BRHJHP%2B2hqfugo%2FMvI2H%2Fmqr4b9tFnKSRY1Y5Ek80Nm%2FWIhr1ikKnxGz9TWXrokf9xwujfvcOTtNTWnxd0F37Y2W79tteBqZ4G5qLCuomw%2BnSr28QESCRVLTyYKILGJOPfcnaIFOsewhRdvv%2BrWa%2FWih0vlbX6Zb75T5C0qNKVFvH1QL%2FvazSWgC2s6oWXXIuUxQelKiJbowuJDQViatLmLijg9CQBMg8WiPgiw3LEeYRmm5f%2BXdnvkDnxLLjMLxtvX74C3OlwPQqx4xwIdpPx38LrlDphiyWUWHWKAzzxurS%2FxTo%2BP5wGFak62ap1PVFFN4v%2Fy%2BxuR39WnIO7lsWfwgVsK17wxrs9K8ltIKuhkw7f%2F6dhK6gQokFKhWX3urrjk%2FrnI0pgfpGMeuQIUaEM7%2BGF5q2iMkCaMQwxxOzcvU0eXbsnS9XknXvP7Gtw5dwPXlFu2ecvSHEZgNDsU6x%2FGdXBYXyOQjzZReSedeEPY6nEv9gJR4oBQJtFO6Kd0fwC6BO4LNHDeBujB6dSNcUQC9zIv2LnAzGk99bUDrdFY%2B9yGFQtEo0GQPNv6vS2drj4%2B1jHbv3aJSMUWP%2BQTZrmbNTjU8wyG%2FiXNNpskybLcJ3CiTF5Ir%2BJYzmJwE0mSVhlxbtbmvweB3ulB6Til5UuUZydpgiFVeobhU0WaBqpJ198d%2B%2FXeNRTZ9%2F1OPfG7%2B2hwzd5W3D%2BhmyjsRcUg%2F%2BCavb%2B%2BVh2ls3L7zT%2FetOnHNxeerv313vzLVqPai4nJv%2BK1FC6040%2F4udw7sAb3laSg0XCkAAs0npBO6VJabS4Elk%2FU%2BD4gTXW%2Bj0wnrMlqNamq4tMIYB87tE10i0FR3LZNhJsb7%2FR561btmes8YBCRkhYNByRtKd55mqTas9FYhJnbRGHuOh3M4QTdgQSqmgRxuzGdSvZGcbMxNQGk5C3ebLjoXIOFM4l%2BWKHmLTJwRv9E8GWJ6dYvf%2FFmEyEGr%2Bgyrr1p5zrgkz0Cw2j94Hv8Jdx7dIVegBSNtgsqGsRQEYiIBoXwD0LNvQ5d7s5Z00QzwNhqZA0b%2BtMG1tQq5nd84uq8R0zPvX35G8uRaze4jcOHzz0w1%2BQ2BIRvf6J6Kgatnrbiem%2BCFvAxfkrndzD9MFPP1GWTUHclpASUkCNAQkpCCcCgDSUDAhDZ%2BCuEkgn8J7i9nMA7pA4lISappxILKfAeSAbIcSDuN2bJcfZILqeO5rLs0MnngSHYRdrHjmaz7JEsEPw51ZqDJDmUIOZIe34WaQeegNsJn1qz8AIpT3yCjyEih%2FxELkuJ0lEMYTLVCiWpo5oYMleMH6USyYJcD%2BuOe%2BkWKpn1Qns34iyYDjkSLvgnZXcgVQNeqINXr48m3iS7cjm8tedyY0f1QvTnHHdsrKby%2F%2BSSbPY8%2FNH6vpl%2FEsq3Ae4ZU1HC44KFiI9o7CEgab%2FRqHbj7s5KAg06s39ZP%2FzxI%2FmVuF%2FTbTSy%2B3Fb8If9%2Fcv7%2Bwt91yy8RfP1QXtW5RzQn7qIiZyuFM5QfJ5E9uVnqT85TanFx0lkP3ukBAMprvsRyi%2FC8NAJL1xbIIirSvnSj4O5netb4JxmNANHPssHAcHMHsFRgEug816gDBeMbdfiuRcghqYcm0%2BXxx%2F5IAEtN3fqFF3LzAXqwoT0PN0OVTNqxo8sxMkd5Ig6k79Zk7VxxX6gMLOZFQgvpW2RrMW1D0BDihaXQ9wVRoBxPLfpknmkeMtoB%2FqM9cRc9IqmMD2XUmdZ7GSRKPUZvChf8BoykriM2MnKYbOHX8R7cLdNCxSFFVQqoYswnlWtlFS2mNkhswVpZiQW1J%2FUKFfipHGlUkM6UKBhMz1istELIHJLMSctu3ugzfaVSOjKvUgc%2FTHK4Sdg2Wscz69leKIkkrwuuWiOe9yGYKQXRumkC3qbRcMwrvhjNXgdZk3RxAUEhuSPvn3nnd%2B%2BU%2F3vlVOmrJzCD8JLxV1OHRjrZifbcFDOuRNTGqdgQm1tSNJ2OcQ04YiEXuxtII1ECSQRoQGYioEsgCfchB4ghAtw7FfJre4WZ9hkVi9MtjuWqtdNDlpMrfEG9fOT6q21okg%2Be4As38MfGquNt7oUws6Ysarj1%2FefE%2Byst86YUVNvDdts3Pv5c8m%2FaP0C%2Bf8%2FQb%2BIMnGq09BgwN01oIOAnAdagI8mBSrqk1gxTDUBOtk2ousEtBH2z4Ir2d3f6k8PXXVlt2qN9RODxRuoJT%2Fv27wm09jRYVc%2Fe%2B%2Biyx2tyzJb%2Fn3J0htXP87eSsQaf2Ly0s6Zmxela88REy1cf4273mI3iXNJ7KxrZibOm9xm6rl4fqy%2Ft27smU8tOfdW2ucBzg2UfmOIVyLIl3kpYlwphDISTXJXsctmiDtN7fNV6zelgxwnWxsVr83Aj%2FS5ki1jL%2Fa0GC6%2B2L6Um%2BaoddlNFuj%2BbJ8mH%2FiaLh8I0%2FU51NspIEfq0dohwyFXKgm4NggwQ4rRhCOUFtxxo8XnitT4cnGfT93IS8FaT85XE3H5LMY4zIEPL1hw443wz%2B1UmhTJyJGxZzw%2BwsKkKZgUiVtKOKMEb2AKHTv61FNc01PQFwKnvsZ%2F9pPA4RKTASWahmh%2B8MxwzHxKy74IRn5LGRjsPUUwTu64UYNY38caqd7HKucZ%2FtHnODtENw%2F2UfHRMaq1UUPDJQ0OKkWCeet5fYOhII1VRz8%2B%2FElg5j4Gxur3J8o2PJ4rg%2B2d08T%2FfwEzSVbyZ9XPro95T477lRKqUSRXQnauHNsISAl27oWi6Fv9z48JMv8r%2FaMMj8onCP%2FDuDZOuN%2BGPPr%2F%2Bp7bx%2B7JlbYdppcNhzKU%2F1Px5aiaGDn%2Fs1iGMaBcleKUo%2Fv9rcxkZj7DBEKOfrayytXNLYiUdBY%2BpleQXdnscKlQcpzuWluxsieeyuXIK6SdxozitWyGOV3vOHHjguyCQ6fpIYy2JwvrQEF%2FQa9Pdf%2FQqOSqCiE%2FEE1%2FXIVKTc2tzWbHnimrEd%2BVyz311Ml3P0GVTj7PD5aDnsvCvH36alEaPMePcMegXs7x8igTu4B9v7G9vTHvhCu%2FkzIdx%2BBxC0ay9zRSvoS0F2lIxI%2BX7klU63I40gLQ3w5ep5na%2BSFnba3z5D64zv%2BQtM4n4ffG3tq4aNHGRfxgrXPMim%2B5487abL7xhdseIRn1KDl%2B7aINixdv0OD%2BJSPwKf5%2BxoP6aiTeQIDVlIhMcL1H5R9PYXvprs3fv2bO7MOplCmweuiq2JRZ1zz%2B9a%2Fv2PH1Hfz9236w%2BZrPXvWfAxlj4NLLHpq3c%2FPQ3uvmvbrjG7fe%2Bo2y%2FcLdtE6VUlXi0ASb1VLUBVSUWSU4HdvAraTyS8xzM8NxvxFkXV6pUVRiJwcgC5zEeht4rwcp7ki0k41G0qlQhG1Vzlq8alEmnFi58caB5Q9vn988MLhqyVlHvLEWjtQFeupdiocF%2FtkkOGPW2ibWaBTkeZ%2FdvPWazXfOnnvL6jkRXpi85sFzZt%2B55ZptW3bl1cCCHZPD06MhySha7UFzjcjbp8fOecFCirzAG%2FyVjBX6OFIaadSjQq1nNhyIe8tVbaaSdHlXIWKacMeuZA1uxS95zILhyrxAdsXTL6m7kNQlx2P9uZf2qhufePFFbpI6%2FOU0WcP99RrCsrwseVot5mtytpf6Y0gm9sdeyKnPQ7onyK4nXlR%2Frg7H95M1upzu89DH6pgUcikoiihJ6NJKmRxV1x%2BMJiOA3YwhDRQrWU0u%2F0rvq0VYXnyCwsLeTJYBq3dAtJDavuzyoVpzZ99Z0%2Ba0uoiFH%2FxcqgDR7rUFeOrUn6Cywb8ZeNMbhLV5ugP9l0zv9UN5b5mFkjzxUcpPJCn3V402pRxtJd2GrnLdhtVk9ZSZh9W91fCSH5B7ofxPiWL%2Bj3D%2FuwhBRdyAyozeZwvQzs79soi%2BBKSnafLviZCcfrpBpLyimfLfTyJtbyruIQKD01tUwJyKEo%2FybaxkSNFUMdMkhQoJyRBQFhnUkDQSXhTM%2B3NmY0EDM7ffLIjqWEGt8lCO6mLia3PukFnghosJD5p5SIho%2FVDkzQfLE%2BIrYoJXkD19pdP7OwG%2FvoIUtagiWiZ4PAFTHHlTVhRZ7dYmPar%2BNJ%2B8JhmR6DFK5DV1foHoLNO%2FpHrvZfmWZ15RQlwvoVDKhCWNK3CCch9lfFBuAqUgpFSShmNaPj%2Bi5%2B%2BWZfKeViJfW5HnUakVL4UCNVkA4%2BETfIqx4B5xSaP2L1yn0zn2ltPn4%2BOqZGmwwEVCaCSqG53ldtL1oLGAhdMLd09MpCCF6tD6ZnAZBY9hDaYsP0jzZ0j5ZjKsF4i1UmLuhbJMCnYJPt5VwFNvmZawXjEvLJqIH8STonZjq7BZ8gKgR20C9MDFqJAX1H64QW2NEup6qgzLP8cvppL%2FNNTOBTCJABOHeWoXzLhw4Wuy7gaBtjKr9kgKq8ZlRYBS32Lpxc8vIhpNDTfyNXWybMJbn2RyQ5EmWc2QF9wmSZ0KYCE%2BcPuYO6b15Uotj2Kd4MItLS7gtFbkTdrFND6pvEZqv5Yv7jXAus7Pg7avo7KDot50NX3CPkP%2BKps8J9%2F3mGQIteY%2FLGPC%2BL7872SPR2br5fy8MtKBMHedGuM28%2FMZmPJMrGgi3Gb1S%2BSi1%2FL%2FzrZwO9XH1ce%2Fz7ZQ1WSoY%2F%2BpMb5FT4ua0Wm%2BJf%2F298nFmChEQ%2BTi71est4mq9VYI6RsymoRJKYidElT2FGnDTZvqtfhGAFTbeqEw68GqtfmbVa%2F1IFO1%2FjdWr%2F8BDRRtQh9XNjubEm4aWVpVonpTGR7PVGc%2BKJNoBIWF7kYi4gUV3r1U6723i6TxUl3n3%2FtM27aZfKb7THiHW9VzFSwHJ05VfK6Ar7kaB0XgPPE0BSkSFKsBUpaLihEWoA9wBt8qirh2VSOkZwXEwyrxZ5jyt2rJmSo9gX7cg6jsEUGJU9z9xJPOEM3uQQxKgkh35DNATnVyrmJ3mbCNyIB%2Fyox4wH1bg2DwN7q9kov4pFqny8oSm3RQbGgJ1QQTs6ZMLilOVYJ9v6Wha3HcJ9jddsXp9YhGUXLXt%2FqMDnvLpPNTXfNa60z5%2FyjXQOMq%2BlNmwh5egpYrdfZQZV9rI47xlRkuyTjpzsmCBSWNkAXVoK8sgYWqQJWbo1RLo6QH0YW6pxqfCnRgkd%2BRiFjUQUQ7poIaYoakgXxwFd9BuuI38H1xBxXSFb%2FpBDIKQFn7YB3dB36l7sG1FLaKiBdp1KxLvfswap%2F30lnVESgNnvjbUoT6w9N%2BXoio0qcYOIM%2Bheg940YimsucQVvli9NEcft2UZwGQwLuilj1fFr1i3NP94X%2BPE7Hpvtj6lBJfJ4R6NvWiaL6MgzWHxiN66DExa%2BdAdAbMYX6HVF8A%2B7rjEZIXAVbDe7PVI9rmN69JOLV1DOSvRPxWNPZBZf%2FNf%2BNy65BhYxxxV%2B77XJ2wfQ389%2FIQPgajXbwMsuAz%2F0IaQcXJavKbRqR2IqyZruXjVC2%2Bhdee%2F5vdnYOedpmVtR3NGXldxSzDSIiBVpkGb9by89UpEPKrSLZmyFDzMab%2FwXl2CNe7s%2FqCtTvWgG5kpBmCBlSzDS%2Fr8N4uwBwohRW63JTS1y32f0TQsPfXVGEHQrV8%2FNCfiOUVirYcBbIeA2%2BiF68rQIo3B%2FS628vYESr79ehzS7Q9LEL9UXmik9XVHb1yBO3Ngvt5935%2Bk1efkV51mzzrM0LL3%2F20avnwMeKuWyOUZg2TasSqZ%2BKcZQiOn1Iu2Vh497ALUVZiCKt%2Fgh6IvTIj1ZLRjWAkpHKOKovNwp00eqPROiAbiNEKieXwMLcXhVJ1%2FuzmLP4tfxaHR59cBdJVG1kTAgl9ze9QKUEQ946Hkb%2BokJ5JRDyf54Axur1D%2BWS49cLr0tTPEu7UmXrxcSr3XNvumv4yXzInXKH4F7Tc7p17Zt%2Bt%2FqW2%2B93k063X7VW6lALxTY7i1nBXMxcxmzQbabxz%2BtJo%2BwijYaIGMNS8AoSMgAPt84DdHOoMPfjXhF%2BkuH1tZvuFQrRCN07xGcXRX9MYxYchDe5BcHj%2BZ4i%2B42WyPc8Xofi7bbZJN5nJLJ5qr6IqRtzqNlM17SpFsnkEyTWoABEjz4JXOQvzWYuwdnV5LNGOwTM5v9r4RpQ8ZXsYodks3o31JBlzbYtNotisnm22MxiwGFXam5oN1n0TA%2FhRvshvTSDwHff4nNzRo9Dum6PaJbMXzDz%2Bx%2BFkj4L4bFNBb1asqsgH7Dyh4DvbkPtf5yMDKzEwyoaESMSNS9P9gJVA3%2FRTlwoMwZvxECFWxIPNw9gi01nOHjP32esZTtmXHnxvZd8ZtakqQ7ekajbXetpNa6ocTVxJtY%2BuSe69OLz77zh5bDR3xjZMzUz6fxrz1nqrZGcHQHfPVefN%2BfiK86LeXj%2BSc5lPKy%2Bk%2FvCUI%2FDaLFYCWHr6nbXuILTIsb5imNKY%2FrCm28fSMxPhkN1XbNMNZGuqwOBhtTSxWuTk6bw0ZaG86b1hKddePOKuBvmiguYBn4T%2FyOqOyGRBt7bKUI1GjioBC8aUKwF7Q319UgcmtFGIzCJGBqwQij0ynDsfdFGc3TS3BlNfJ25xmzniMkpXXTPvCaD3ZaZvyzjmZdudBostmhb0ORZNN2sJBeed1HXkrUsywueQH%2BL0eCPxmsa5ZpgRJSDZ11yDv%2Bjmbd86vxZfc1WcZJ3UkMq1BOOOVtvu%2F%2BpB%2Ben186d3GTwWAw2jheaJs09%2F%2BLNfZft37DALyrNj1wABMuUKbODyTVnT%2FKYbJ3Tpq8IrNh92dkxOj5P%2FYpZx4%2FycyiVcDYdn4JbEoKdQi9054iBKsygLW46FRGxAb0NPNCm8BSNCPjoKcj6EAus4SuP3rB%2BcV99%2FeTF6294dA8%2BTK6v74MHVpYNRt%2FI30e8QGTOOdfGWzzxcy%2B87a7bLjw37rHw1nPzp0KyyRSeZO%2BQQhInt3dYgvycjrPOv%2BT8s1rptaP84VeywdWX2T4ysr0%2F7TLIs6%2Bx9zib56ye1dM9e%2FXsZmePY3NDs9zlnNVt4%2BWgHJbbz3Livg4P9WWgviOMm4kCRT6I8vw0NbUUEnFvOuFKoxQW1gTsvFirsF5pb7qTUCx4i7VmtToveaDxvK9uOaedVvPRpVOnNz0Q6bry7uiSdQ8t7Vy4JQKVS%2BXPplV2ts4bvCwZu%2BKzgITtxepaPRzWdpv74muvv6RO0SorX6cu%2FdqKn%2FXWnrtp%2FZragz13DUCl5myiFW2Ycvb0PtsXnU%2Btx8pvLFbUspLX68mdegwmOif%2FNPDONajTGoUh6tU56HBJCTBASVvNUB5VIiKpc9kd7kludodSFz7xQbiOmMk5dOYk56gzL6uaf7N8a6MQOHm0ae6snZpFDfuT3%2FjdYzjzwkXXIVHoXNuCfQslQZqBZjTsoHMqrkE4jaYdgkGz2ATOgB3cPkSukD01DnV3ttb1wx%2B6arPqbkcNAHoFPzKUUQ%2BqL0k97pjbZv1I%2FegC9zTFbrrlFpNdmea%2BgIgfWW3wqkcis8ky5FAcRd1If5nNZrl2FFpungc8wpoCl1BpQV%2FScS%2BzjlASyUTVv%2FAJ46gkJI4bHX4lTnloctxPZE1ckS3%2BjG2fKIjkQFyzuo8jvYQG1OrGvJPSTu%2FnSp9PHNTl4z5hK%2F8gtXVKF6gEKiglgcKiRlCESsQCV5QIlKWKpr34lt%2FwkSx%2FJCmP5%2FcBKQfl%2F5gd%2BrOS%2F%2Bp91%2F%2BYCg5CXK2W4M9fu%2B%2F6xxX%2BvnelVuldIDCG0VQTpU9Dw4pRfei%2B6zWx0MLie0gPbyrkmRU7OwT16JGeyXLHqOLqAfVN1GPlBzWtFNzj0TRTCjogtP1NjIvu5habN5Aoa1k66wGpqriVetJgiGdwDZtKhnN0y4n9sXYnsqGmZfDSR15%2B5NLBlhoDaedEm7sxmpqRija6ZEEg2EAnTiAC8IrmFbGz1q08P9PSkjl%2F5bqzYqT9hMmptEXDgTqP3Wiye%2BsD4Wir4jCeoHbbp5hRfpB7BakUIppIlPCD30dR1GtslDz8OsqbXmejFC%2Fv8wu5X2myq7SJ8Avzv9DFUJySf5uNvq4%2BTi7W9D%2FOZrLChdwxmPNiBRqVjnpK%2FaGxRCDspVYKAW9AN1JANoo8wP4BJUlGqdgw6m1qPQ2QW3%2BOfU5%2FieLS%2FNuKpDU3uf8bcAXyBal5jMR2NEAbPAZt0K3hvxHBEDlUxfIGcD%2BN2gNSNx36nfqlAYow0puatNpRz0e4W2oahKzQHsjf2c16ad%2F3t2KTtPobnX6D8C8pd0MDP%2BKx7wnXqGGlLQcvikMErm6TmfsuxJXbSAxqNjOogJLQBLiKEHAE%2BJGTS3JoEhTrz8%2FCB%2B5YlupJ58aOat8Kv4JvregxwcU5Cp8GFAFm1FyOfto6GS2m1NGTS6CPNKkbsTdCBlnN9onMho55BX8IJZtEQ35lk%2BhtwN5A0V3RCPoD%2FyXAcv6pAtbZczRUA64JmcUf4q7Q89ZHLeJVZ5D1Ps%2Ft%2B0iCT3AHVtZC7JDCXfR7OSb%2FXja5H3zQbZL1B%2BULX1BMTEk3AseSpmnKEK4T9ekMIidUCRQFfcbj7z8gNLvzF7mbhQN8h6ZbRset%2BnQWdS%2FZX3k7WpS8P9sfo0iGS64wV516pOhjI6TZ2dApgI5%2BLhxywYoWxKUrykKJsIoDsR4mSrCTg0egMPnLW%2F3Q5Nn8BZEuzqEI7HK3n0%2BzFmuO3TtWQ5WJoG9YqCD6Gc32SxnbnVPfsxvrFXK2dILl7bLthDp6glhcsfp4bYvbSmj%2FmQ94uBTw0E73x2jbNRCvC6VL6GCFDwU7eWQDcC5FY5s0slieRDwtAbRsbLXbaXAuu14e2OJw1dc6jQ3ZdY8v7rv2%2FBWZLqvFWVvvcmwZkK9f5jS4muO9yR5res4kfkRxhV03L1RfPOiPtYi8pd7jNEsOpyTwxpaY%2FyCZu%2FAmd5Or9uS3DYaeqVOhH7gZN%2F8I%2Fwi1fEuLXvyNivibjuKvN%2B1Nc01HF%2F3h%2Bef%2FsOhox8MPd5SFucPjorQwXT%2BytA8EmA5mamHNFDVhBI5pjZbQpugBNkO8MvRub8KVDKST1Wag7D3xlin1ZF7LFP%2F79nbvCXFOY%2BPUjrT7%2FotsPXXZ4exdPzuhZuL5LUXVAn7k7PbhG89uz3b41X01gbjP1xwlu5rrvvf9%2Bpbs6E%2FVu7Nk642%2FPYRaAiUBdrmO6CDTBLPQFA1ur0uXoBR1INDMkypKpoTqnSMx5GiEdTEaSHLs0Alvu%2F19%2F5QW9Rv1U1ridT22i%2B53pzumbs%2BXFFXYC%2B%2BCGsTj5JUT%2FGCgRt3n78i2n71FHG4%2Fu6X%2B%2B9%2Braya7os3ZbDmgWfXun44e%2Bu2NZKuGZ0HiF8M4TlMPR%2BEU6rPKRJ8wOU2RFUFLex3egEsz3YqEAq0cqhAAW19dBZIlVzR61tuIdTnpXH7l%2BuXrbjPUyep%2B8cl6aXKWhPHpDcXl9KiTWDNr4mBQc8Tq%2BNzK%2FOKSbsfl79o9G20R%2BbrBXYvUg0rLHhtrc4TN81TTOWSZ0gL1ZVlOYH2ery%2F7XVUjFMbzYpg7UswcqJPQwBd0LKLabJ8IaCr2otcjSkIrGwootKECaUd4XH1%2BSdazRrfddkBU98t1htvWrbjqSqjaCguxrffM%2F5zDCpBALUycmajhd%2BR6ww4SWafuZ5eU%2BtPid4lgd3gt%2Bb%2FY9rQoZNmiXYPXyRHbRs8zX%2Ff4WIFjWZJtUdSD55AP3xtXH%2BZipC0EqdBGDA4CoYEU6gRLGPU11QhkLTBiEYPiqOeQgwTCl9aok1Qr5pFf71qEeNxjy%2F8F0GoqYPv75Yh9j3x4DuJ%2BuEzHRpAq2lMqb%2BqfTdiq6kGtzfOWsv0c7lSeMXDHBDe1MT%2BLUgx0Pg%2Fp87u2UicdIvqQi8DkxhcUwUXCedMpb4NQjwY3npTmgsURJavLwCRyEcN2HfWsDVGfv%2Fu9ZUWUx%2BPYFueUKwaNvbtu%2BXps3eVWbN1GcgVrdMnWJ7WmJz9SD66EBidag0NF1Ukep0t5A7sFCWdhzvYwHv6L%2FBehXuHqfaBwBEU7hfVLcXvS4VQv%2BT%2FvaSIl7cbeMc7ekv9i8S3e1L5xxpvMGcu1EYPbKyCiijjGXcDKckm43PqU2qNWlXusZMiqF82cuVzolUHN9NNR0HZPxFPV9V0wLtvq%2Bk4DqOwVWDlzuQLVdqFiP08cRX7aRlBVfR8cb55bWe5LExnlcsDp1vAP8Q9BucPMk1Ulh4GnN0SAdxcNHv3q9ohx1Ati4S%2FtkWjIDe3hQdkUGrGRaFBiUdiTSkI41UkMuuQHP%2BEaSQYlPQTFWJF03BNPpTu5KFAdkWgDukzsZKMG0Q1TAQQglScOaP%2FdsZ8%2BfP75D%2F9Uu5Gs3FY%2F2SxPld0DHOciXI9gqjcEidXjE%2B3BLosy0OcX3T7O5g65ROGyzQ2BZs7WbZVnO5ydLe32hMwTQ4wnnKXW6XW5LAa7oaXOIHoUl0FgLQLH2by8wSTWeAx2Y5PDazK3BqZbeJZwXGPaYhX87ZNszoDdaRxotXO1nNlpdvAPFWHDm8PqEE0sZxDEqGzxisFNnuCWetPcGrObN0p23tTZwMuRVodSV8%2BLTrOV3eRvzjQZiSjaLYS1WEJe0kNsJlZu9LFun7%2B%2BwW4gRDRbaxw2nrOGm%2BxOj9cmtbp9ZqeTM1m8UXfQQCSTVSQox6pvtjot%2FFpHvIUjJovFEoYvHYV9C5Y%2FxN9OfcalvII37UEhTbTg%2FAQIaPb4Vz6j5u8%2FaViycMod%2FfkDcpu8QZbZoeBi%2FvbzP3XPsZvOubMtaPHkD9jt6%2BU2O7vqU%2F9C9SMvgrXpQNG%2FE0oJxun%2BCiElUa0IKQSUwERxOntKSV7ekcuh9VBZBBo3VUcB58ofKBHCwLyf9qFosz9Ibf8dGqwaBMjRig4SGOZ2UkWI7UiO9OfUPdxOYFApUZyfpY7mgEc5rtNGGk2H1lPhAk1Hp%2FVAMqQEHEUfEYkkUQq1JMdzsX7kklRrTrUi1wMcDjmu1YYfATj7Y%2BpGpPEBXuoQIj8rR9mgCl4C9yqmF7xnVWxGVniNqtpVmXBvQ6iwni5YQ8a1jYrXtc2J13HvgkvqWxuva1sbr%2BP2S5ceKGyBwDv2DbrToe1u6BkAJV7xnVLUaq0sJB8pFqcUIPi3yuwxi4JuLr%2BP30f3OkPQ72aO0xYo3%2FEsmO3QO5qEF8S0qQH0UsKXv0brnl9%2B8M7jF174%2BDsfvPOl1au%2FRL5%2F9DsbNnwHL2pHR1NTRxMZhJtHktOOxLxErPF6YlLvpC9YP73x%2B4ofw%2B3xVdrHcDE0dQQCmCRgvt9b35xINDf1CDcRSfJ%2BpYl%2BSf8YcurfmXP5F%2Fkj6J82jNsrkWiEuhVlgFfyNkB3S5MUzLhoNiwSCYcxQ7Ui4J0Xh7fmqRbaPa1tzujxkBRlsEHy0%2FOM4pYLPb7g9O6BQJN6l9zQ0OGyCaZz0vMTbHOzXfQ7a2tsterTcqxeInODoemdktw%2B1SbVhKwtW9ffe8VKadK0OVuC3bWzyKm5LeddsWTeorWyY9IMtUFutdu5g%2BRn533qkocdvLs2HmhU75br%2FMmWtD8zA3OP2t1ea636jEzqYxJZGAwFiDEd61oTsrRuW3%2F3pYNi3bS%2BRd%2BGjOfVpAPNd6y64Gsz1GaZleWIPoYL%2Fv9mTeQBENVEguiF1aC4YeXxFETw6QyPfn0m9g8IrMFAvKM1EI11DARnbqibHk%2FIojy5rSdgCyZi06y8sS024PeuO4MfwQ5Y9yKRZCqyYaF30vzeHlmUprR21tR0t0yz8KZY66zWuGvxVQB%2F36kP%2BK38t2Hu6NQ9SFJfw0AdpqPEK2qTMpf2VCqJwqPoJezTL824b8akoL%2Bx03nhh%2BoNo5e77psxg9Q5LzebIKD%2BfsY34f2MtB9fk9v5b8PT6tYrgv4kRPwd0q9z3gdJSJ0653KjCYPwCaR5aUY63eW48O%2Fkdo33yxX9wCiMv2QTrk8eGSI6Ag6moG9t2P%2FF7GRNlDjl0gw7pJ5aOXXqyqn8SENnXBmbSwUYLyqJjv3UmY1nKr4t80no0faXsaIEiF%2FBRaIBnItSce4OUif7W6Vm9T9H1X9Vj71BEm%2BRdmIJQST%2FZfVdudUvh9S%2FqqNvqT98g9SQ3lHibZY0mRVHooyDN%2FFHmTgzjdozKw28NwQ0hwN6BCoPKaEk3YtKwNhwRLXuk076CGoZNXDQcRwZvreTZY9EZi%2Bd0s4%2Bztv8iei04JQl6ZbDD2eHV7X4uHuFVfPrOmcs6m6Kr7hssr%2B1VZFcEZ%2FPdJkn1hOs8SXS%2FNFFgqt94PIZzZ3tdaL6Q5vo6piSzdy737pwsX1VyxUrF15iJ4uNkq%2Brbyg1Z%2BO8VsNC1UmcvORPRfxtPrfRwL2p%2FoA1eZp6Z%2FaGffoewaXcA%2FxBlKlQLfhQL%2FoPgBGP3qsA7IQS8qDVNswHKRSheDUvA3Q7MZoRcJMxlEygujn1QdyzfPfq3dEp%2FbXh5e5YXW2Ngfvza0ZF6UgFL%2FE0fTq4LBlvTE2qb%2FKuuzYSXVnjTfM1osvqMHVbm9950quIZlbqaL6YP7jk3kUtA0GnX2nvq53f3WoSsvEdDRnULgo2fN7lNZJgI8%2FVWi33c3bBZnGY05%2Bdm%2B3qc7fNmj4YGKLj2nfqFP%2Bg7jdDlxEV5XsJQZP6hYrS1l0VQr4c69Xueixp90gnZPmE5OF22j%2BSYEWHlZ0K%2FHgsh%2FZtsbh6h2DNRlvv6jJh9XaJaHCZDiUDKNTMkvb8vsqCyf3ZNdSmO0fa0Y4baJTtpbKzuVzeeSI7fCKr2Z0WypapnXJ4gnoWy3PoUIlIQ1TXdqhQJIXp9Wx5fYdpeWh2TY5D%2BYVyKd0jw3iumwi%2FBC3cEy4o83QlZnW79MrCgCjbhWXBlRZVVZZv4rIKpXC01HFlHdHLoeWVl6UVc%2FJ5uGm6CViW5mulYMk%2BHqNYr0AyUPivLg2oMs2MPqtuhHyRyiwvNJej1Br%2BfcLyoAyu8D9B7bgmzUqfFobF5nKnK4%2Bt8MPJkI%2FxHUNWk117jugWF%2BxazTAALQn6%2BUE9lhoI5ApGA%2FiuJOsrlNP28SVVuBVajXmircLel46w2bJS1Q0Ft0KDuikDFL%2F3pYrid1Q4FvofwRIo4R9h2ftSwc6jHAMqLcCql8YPHtlzGoByNXYN6v8hXnRaOhUvx0sVLCexwupGDR4NOYC7PePa5keIPACnuAdD7dEadRuTIiS6Lb7uskb381My5yjzF8lGCjBRqdwrWJCagfB3yCy7XT1i92hbcZ5Ci1FJkgYMDf6n%2BjspIsHFjJrTOdzSMuOa9DbDcj%2FnH9N9bIoGVgzHPWIQuFuYtaMRaq8eCKI0gEF6lPOZjBz3EEvaaxwSUT9U%2F8JbJZPJJLBLolH1La%2FRbF9AbC8JJjv%2FmMnssKjLRBJyqj9QXxNko0Ux%2FX79epfiXkm6fmKwF%2Fen1HLc6LxloXWKvGa5rVCVL83VuiPcDEX%2FK5pTXOxHfx6HHB0t2FI0qI2rCZFTrvPWU67zVuS%2FkTsLnc7IKhFg30e4FOkqNSfH5PtkmUy6Cpiv%2F36k2sbqCeCFNa%2BURpoY0sZoYmCgCr3qgZz6s8I0gP1bYiR%2BD79H56NOz0EVWCTy2%2FfffvSCCx59W7uRV9995eqrX8GLesOXNm360iZ%2BT%2FEl3uZqL%2BFyzSZ8XxpTiI%2FG0nkT4zznFZ0t4ipMz5v4q9ssqbdKUZt6u82knPCrt6PZwsnn0XySVnyPR1ZXAn72yx48bWJsu7apnI3Hy8bygUK5Js32qcytapqgmn95uexccj205vGgJ%2BeuOeG2SORmKZr%2FqKzcx9SFctMJdwMUFZDJITs7dnOp1EKZCxg304Cevyfya%2BvlKqv6aXK1qIj3imL%2BL6hL%2ByvUlFfE0VKZ7E8gBY3M%2F8VoJCFgizH1W6VyC76nH6b7jiibYVxUmVIEspry%2FLgZIlCeP11Z4zs%2FAwvVwtGFEut5S1JY4lfyT0N%2FevOLo%2BrUEgjcqc9IkGpQbv3iW7Co5b%2BKgjvpzYdH85PLcc4X21ouwEGl%2FS4qnUAvoSlXUUhR1eKr2VWFTB%2BGMl6FsiQsVD1R3urlAAIoSn7JQkmiVVCHSpCwDH%2FqPepXQ0Db77CJOAImohB%2BRPWr31ev5g%2FkE%2BzTa4lbvZo8xdWPffQu9yJTPCNB66s%2BzXoJt%2F0L6hSoCuBIoK8fnBGG87OoRckJpLqyWe4YbpGi50g0%2B3I3UD85Oa0fzubfoXxPLbW3FDWzigmyJeM0tQkax7PqTy80%2BUxfUHPlBZIRVNQ%2Bv0xRm8REKPoLmNr0%2BUo48v9GFbXPKylqQ2IKm00QddgyWGMROCTxdLB9nCY8P7j2DjlsV%2F%2Bmfr0C0r%2FNkeXbbpPlOTBBwT0mVz1zx9S%2FwJecBF9Wgv3p032iP2v4VSgfgW2G%2BHUEdEXU6iq4CtpLJfIN9XQG8dwa1VoO8XC2SrPDDyCOQptXgbcPvlAgBfxBoGwftQKeKFrNTASPt3pGGqDt%2FQRasn2kri%2BH6L80MJRsmVYJrAKyDItpJUy3%2F15WYIJqcJ9Q5N%2FLFJ4c3dc1URpWl9hW6mu50MUIelg4ucTPf15zs5DFo1c0VSp1tKB9jkwIyuM45kb%2BIP8gHed%2B6jO3v0KbIknzLy636E8KPTdCuUpB0wLo9JKnAO6pv0vS31EtBha%2FfJemkgLVVnd8KCk4qBTpQ5m7FbifBKrPJcq0pZAFVG%2FXbOFz%2BTcq2MLrcmV28Nmi%2FOHskh82bau0k8eWCaPijQPWQ5lUvslwVCfHkXBMIehqUgtDNLeauH1huvZTbYmw%2BluPjyWoNGEuxRLR7LK5fSyXFUyK7PURQv2v8D3XOt2NJ6liBbmPGOsakw1kbeOs%2B31Wm5qpH%2BiJWSzqdPr2O7zc2TmtnrzCig6bBd%2FvgQmzOlz0STWIlmZEQfupogOZFHUZ7EkUnMn0RrpIMqAgHRJAOjIJ3yGw1I%2FMAp9q9S3Q%2FclADNm1wEeO%2Bxbwg5OIYHZLY3ehG5lJk2xhco%2B6JWybpEVz2wrR6hZyD0QXZbeDVB%2BonmlimpkWprdAs4WEZDSQppsDlcdCBJJESIYFuAtUnC4GIF2C3Uu2Kv7L1bdz6FxtqxpG4TqQOqOUNAJ2HLvPWA2GgDy4O4vaDrtyl6P%2B1fAll%2BSyFcQ28GHqh7fvvf37udylf0fNwhzgz87Y%2Bcf5x9GnF6ygHu18sAbipWeF0YPBgp2GaKeQduxxdEr3SgbH1kvH7tvqSLhedomOvZyts2dw8acu3dY%2Ff%2BucuMtCuP%2Fe4zC4XnH3OLZ8ZuxTWxy8dJfU5dhDeKPSlJy5pn%2F%2B7u3XrJhmr9C5CuleGflGQocKnlAUaRKp0BAHV0ZwUt9VCqk6zYOgRIuMfePJzdmBdpPJ7%2F6B23%2Bf%2Bsp9NMDZevovvfYHG5dGPISQq1DojqNckchVrCcCYz%2FQ0hI0m3NKDRfkgsrnamo%2Bp0CAq1FyvC3a3Nak%2Fs5VX282x9Ufy3E39VAx6o7LpCvO2wK%2Bch9jNqpJCutcIOooKnYWtDK8gTRVYygRQfwgzKM5%2BjP2jOZdx3r32Py7rQUPOzAnoRs95NvRAR0qLGU11Taqu1bUYSzMcWjMEir067JQQHfIrLBHsrgv00%2FWavd8HRLMEEYFSW3HCSNQehnrHztKqHcDyo4VfZ6gPKCR%2BgufwA8GegxUEo4A%2Bgd0BASHiH6jYMLIsUdQJTs%2FC641KN4oCHWolCMLlMfIdtWKScjx7SM5LD9HnfmhrGI0S139UWfUnxgOXdJFW%2BAMcGjKr6eHAttHF5sUoeArYKDcxMSYcKA%2FxUDhPiEOEAPafSIUFArN0r24ynI91EPARDXvIDYyvqZaWeroBOUABQA%2FE%2BDXC7PWafDLQY2oiwpUEyj4RQtVlUp1GrM7In2p2A7VuiOW6otMiGOo5Mrp05ejVuTy6dNX%2Fk%2F7mybZQ0nUmfrbx3U4KueDnlHm5wdh8FFeKnoaKKh%2FTK18StOPhwG9Xo5mqXAxvw%2F79YQwwDR%2BnAKQQ4izVXioB84qcppWB7IqjU45z4CE17OvF1Dw%2BoTFqxtz8dxwtogBnF9MjIl%2Fin%2BK8s3hM9laIn0TiCbTAXL0T798bPXqx36p3chrv0O%2BGC9Xaj48Ecv8U8UEeBvUEsDlTepiU5OvlpeNGvpnKF0RvUooWhIjnx6GeBapXCQYTw9DNg6%2FOC3gZjp76oNTj9Kz6Jqobxb9NDqc08vcKReOpcsQV2K8InXFaXW3aI6Ofr1k48rp7CX7rx%2Bv1UKPsfvzQU0Kc83i2VdILmd2%2FyX55zT9luN2%2BCu4nKfwPcK%2FCvDVU%2BpHh8%2BLaldIf1fA5h3ndT6Fln9%2FW%2F9Ce1vndfvJtnPVO2xhm3qbafHVCN1X363UXHq9xuVD8OSD29Z8pZ5cZrern9cAdGW%2Fuib%2Fud%2BVK0L9a42r6C90kL8KzxwLQw9NkIQJL0ASU8M%2BVG0KsUdgdvpgP%2F6NqqP0%2FgHZFUfGEijZLHpiIgvV5%2FBltrj8Qd7XQd5p4P%2B7tJo30NMO6VGBwahSPMYiaaBYoLY6uEnciyhhh1Z%2FvvacG%2Frjpsvnpzs0B1Id6fmX8119l88XnOxe%2FuGrzzHcdu7UtY3%2B2vmXN5zUyj3ZcPl8p1sZSs6%2FnGXtwrV7Ka0XZdz83fwjjINpZWYw85lL8BRK4nGyIir2RiOsEyipuEcIakpGjWgBjLiHWOgj0Yi34gW1kKPxHt2Na5q%2Blwg1RdRSpFDNzosb44YJXnAfoEOpZW%2F%2F6u1lhYA6leevezbI26zNHO811M2dc5HFxpk4i1jPC0s21%2FBWW5DnPQbn2X1WK43%2FaM2n18DfSoybbNHijFpamzXI31eRibGUOxSu%2FlT96YZlq1Yt20DaSBuG6knw2eusHs5EPBfNmVvHKdaQzcDfz9ZsXmLDWGXy2U5OsYSsIn8CS12jQIyD12KKqZrLPy7mSPdICmd6WGHG8NDZkkHuE4h9TU8FpmUO%2FVjC%2FEinToFyoNDz2p9XD6g78WgQdPG7Z3R0T%2FZ5dTM9lsL8Ktek7szl2L%2BgQwGgwkZHc2g5Su7NvVqwGy2Ua4KSXUwt1X4PaM5paaEu6jQ5zVFyNabxvUksVt2T%2F4VeamYPlLtffdQsk%2B2sUTY%2FzDXl%2F05W53%2FBz9UK3p7LjapZ2ZxOm%2BUlZXrL3HHGqO8%2BwVroDaCTTnTxitMxmiAAYQzVJQH%2Bnj3oIHnPaN6Zq6sNSLjBl8tKgVr2mj%2F9CWi9dnKca8rBQBsd5R1tzVlgrl5pbnPw6kZclCr2CHxMnHohLz%2B3KRQokzALyeIKFU1TNCiayJdoHvDYe7K6mZLm8S3uJ9dojuaJ62%2FqN%2FtjQxnSnhnKPw%2BLNrLi8ZKyJ3x1YhiI1aNAtP6NzCGzYv3DmaGh%2FLvQZnt0evgIhTFV0kE%2FPYxAnOHhCQUZdCWY5JWJwMzlAGl1mpNbDU7yyGnhRMILsYhH3VRAijrPcBU8%2FCj1Y9NY6cnGVW0CjTLaz7E3epvaT%2FLtTV72Rs%2B0WVVmd0dz%2FMGTI5F0OsIviaqDlbbO5X6xT3PeXbXHRtf%2Fz%2Bfdka%2BeKPr8KF7IF4vBsT9MFPuPJMBTBMq9hQxXelQ%2Bbewnf18ap4Ib%2BmSMrtDU5zqlD8QANa5MBGh%2FOwOvSDfcV2d66mfEWsbGWmIz6nsyZDWQSmqmxDneYyvjHPmRXHZxeueyRGLZzvRioKnGto9nIPkibAJA16adcOZRQr1iAP3bUyBR7T4RgAWTKxhkCYFwshq%2B7iV9r0whk50cmRcTg4fy5x4OmmNkHndIA2%2BYuMbmE9dwGYB4KFTsvnDE6Ah47r%2FfE3AYI%2BoXADpkdlENcZ8OZEEf8FFGZNxMs6ZLpG3SUFLL7Q2kcFU%2FA%2FJsw%2BvWDa%2F7emewLaoeibaF1B9qUNnuqWK3%2BUfXYVL1v%2FomD15xxeDkPnXTOKSVcCbDGtOu0YQNpGAP7U1HU58UrqGu8xIbHtkQ3LVhb7Dx46ET3Ffcm1q0YcOizNmf3bC3VjWfAcpSv3MyTlgJ23FHQgmgvk%2Bgk8pL0mcCDOn08MDAQlf%2B%2FSlTZ1z12fnqntOhbOTL9%2FZdevbAPN%2Byby1f%2FuUtC%2Fixm8ZBo59LTXEW060hGrTDplNprWd58fwB%2Fb%2FE27BdS%2Fs7U%2BrGVCeQ46nzaw9QccnmZerGZZs3Yw9aVHt%2BKh6HN4ti6lxIhT%2FwahnZtWwzlY9QHQ2c79C%2BdxzvVDKy8GqKWQERO9YAKbpsDUTLdWV5dE8PVPjvj9pqw7ah%2FPFVtkit7aj6G5xY9mfJrCz1j1e0BcnPol4UjtrCdbahIVtd2HaURujnFJR8CuOuUUfhrGhgKKgjCYNSvCc1WKlEp8wHUaAYynFNyzZn%2B2MnYv36dbMDBTonl%2FT%2Fma5IKAyEGz%2B4eRnVtaX6tss2o34u8mWorFtuFgm4A6qK%2Fyp%2FgLEBVat5WnPDdKA574ubuFJ%2FIUfZ%2FY2Nt6mN%2BZNNTSTaeI56gKwkXerTe9DDHUw8%2FH35FY3nNN7GGuBKWhrV9ep%2B0k1WjNWVaHkW1yA%2BQHWNu8rtBw2a5YXuE40rs7%2FGA%2Bj09V3hA98yRnFPOGr8ltGlsFdD%2F7tRce3LH6Trcneuiy7K7J3khKu%2B3qUaXPWaX7T6%2FKfj9BX2eZq2XAcZT79u1ClJzUtHUqfqSMWBcZS43Ena0cUGLgpkKxB1QM%2B0Fxz10wgg6r5rltnFpH05pepUq3Y2HfYqeKRntmUFNz%2BXmcOs1H31U6cC6RTVLfCg7RNBF1UF2%2FwBgu0fFQtPEU1sSg3VcNsR7dWq3af87tUFn1l3ltXpaJxpNvtcZkH2WmMst3JqRpxUH%2BWC0E1qOGtP66s1MYv%2BVLu8%2FXFXvV%2FZbunYYBeVN64ls0ur6NzpV9xzlmQwB5qC4Tq70WC0tk8dWJXeHvkD0h9zJOM0vD86%2F1NJMaIAolctvlByferCsqOKDKceOfUu1PsmoFCamV5mCrMUOCi6V6FJosMF22AcrKJgQDVhfYh6tepp%2FlYgvnCEAbJQ1L0rOpajEmRcasMiPfxhgGoVo4rwreQpV6fUJHH2e8fa1s2c13Apl1b89a58ozdoap2sjgLN9uISl7P1DrulyeIkt0zr6JjWocoPOZsaXPb6jtqBblsgsaRre2xHi4nELm0MhG1%2Bx1SXwLpFi53b%2BaHRYo%2FIrbZtuWAKu5cSEXfybnnmUCaXGTpQr0xK2O2WWY76f%2BnAjNVf7nCZHU5XqIkTnpt6VtvsFlPXg1031g%2FVRdpkkyVpD7jnmax88QwDvg%2F66NnMRdRXTcGTmQc3cuINwN5IQqi0yzb%2BYFVHuVqI5s4ADfg5oE4ybDLd28mFSFmYvRoomsWXEdLU2Wl3GJy93ZNb%2Fd5gqmNaqJZSO1l6PVRy0nZIj%2F45EetjLguh1rLqR%2BSK0hO6NrsqcNX8zoUdjQYDJ7tb4os6%2Bi%2BY0qpY2AWlnLRDWdGFTfGY1gV0zNAtJ7pdo24se0D88AwLY%2FgZmE9iuP4V5v7CSR%2FRThaHLh%2BUeBkXwU6BC7lGOevK65udTv%2BtS%2FPfW7qj3ljTcj3b9OkbV85t8xsMj7Ddj7DGpthZKwKPvso%2Fc%2F1K9aLE12fMWLV1y1D9ua8lyJdWXr%2FbG%2BnoCFutf%2FmLILe39ITUV4igr3876fpX5g2zeB52sWnIL4fXHlgeUzOx5QfIvJQyrKQE9wHUqVq%2BPEaOrz0wVvNbJZVSfsuMzxN4l9PkedFzw9V5Dj%2BnzpgoT4ZxCxJfC5RWLc74YVHxKlExCYt0JAOMatREhHBSCAtSfod6x6Ls8HCWECLwXZ9nd5Dz1T24JUdWs6fU3%2B%2BfcnT49Qe%2BkBs%2BwdsMZgPXMp3U5S958snPP%2FEE7bvkOPCuTUDTUQ%2FUzirLhML9yPahoe1D5Fj5jWsaoveyP00PehdUAHk%2FseDVWsvDWXXXsyn%2F4wfpXc2V3%2FQxli3jl%2F5hj%2F83avSCfpTNxOEKLmTjxOEKuxgNlsQn0xgct724mhynupNW1Ph6o3RYS3%2F%2B2TJrzLlkFz%2Bip3qCHKf6eqW02QJLjBYuuj4sobhCWqa%2FYHGEHpcnumuWSOhxeaL7sOakNR6vvmo%2BYcfFA8UFXEPZf9UjyudIOyNwx%2Fi90DdsujS%2FFX2UAwvWSVK4NxaMhAGw3oowp%2Fuc8CTi7D2rBgZWwb%2F60faR7SPsEbjkXy4G0XaqhXPwe2cePjxjxuHD6ssQuR1fq6PF0E%2Bo2t1nePTn8TUmxz%2FA3crMoCc7egESuoTHYc7mYdg6etORoOhR7BBGD%2BqJopELrl4S6cJNRtEAsLP%2FOdvnJq0Wo0GolY2Et9VFB2Kf%2B4bZvVyxfOMz3WdFfSIryj6DwWghre7aQbdiDrkTL3A3vNDuDpk93HqXwam%2BbWmUJZfNn5ozKV5Pmmq8PF%2FjVY%2B2Tlk2M2RzSXKjmbQ4RZcQavEYrN%2F9rlXwtIQqzxQNMzPPfHYLvuPoO9TbT8bpGw5CQPGd%2BSyX%2FCyf0Vxjd2R9NmsunnXYa8xGHzn%2BsSfM5J0y0DZEXWWxkXjcR75KBLNLHi7XvX2G8VOrf4Ykg0AMdBESIpo7MgAfyakA6rkqpI6UjNs0px7cMV%2BD5BF49Tez1VGnYmq0WIijp985m4Sn2gJR9b07riPPFo97OYbUZbxJCpot7H%2FlpZBicglCPN7WOfJkcHqc3ElWqvvz%2F1E6bIQrG%2Btz6WkM1SM9FBTR7FSs8KyBBytSmNEoquJNFN5EQyTiCrnKDx1h58yxCepPHU5nxGoxEQeeOZi2m80DxNxncVhr6BmEfUarxejw%2BWSiHhWk19bSY7aKR5MsteblJpfTLtjimBouXsm3d3djjYM%2BwEW0El9dM%2FueVRWIsXwe43R7SgbVZqrnqoJ1X%2FkuF7pcgf8duv4q6vayV5U9zMV91GxO59UUjW8rHV6u799WzKMT7umRCXbYUKM%2BfoaCcwgaoqZUtmodV3p%2BX7akb4dnU9B9La38RPFUG2SCC90tVA4XwEFhyOpZZrUCsgWYHsczLFBBVGNtstoN1bw0Z%2BO4fYIbvZVt4EUcJEKOhHeincWqONw%2Bq6w5Go%2BWGOSR7LhKV%2BKBqbBPpfUvOf9QqkpDyVhBeyyZQGMsdA5FBUqvFMtUyGq9vjnsAJU4UcrxldP1CCaofyDkSAifoP5QwWx%2BSyUGxp75BzGAvtG7uQ38LehlyEQMeh0TeE6Bm7tYdXqdkt0uOb3kfYlNwmOdDyacOq%2FqlFo1v%2BPTmTi3E%2FglC9W11b34A22zmLzvb231Q0L2Bgg60OTW4YdstO%2BYOJnO38TtpH7zy9ymokWyA79qlVSn38HtpFlImFnhu3b4boNWXklOXV0Iwo7lQ1hrZyPFcwtjwFP7iEKSHSSJw509kh8kj6pr%2BH1jR7km9vcvqN9657vffefkv%2BfKxge1X%2B7RdjYUPIESN7gTvRkB%2FRMYtEkaVkdHApmdBPpnKmz0n1xSWFOyVIuLrinZwpoCRe6kyiVZoHX088F%2BUX4%2BWKS4iBTP0IWxGtZgOdMaV4KTayqHQF%2FVihBwTbgDXTCmKoOBJeNhwJMzEVjtjIFLuU38fPR7hqNG1JS7g%2FqRCuy3vmQ3W9Vu8qbVbP%2BSzazGRJH83MzP90Ck2m31mMjP8TiLn5uwD2Ugr2PFvPQjB5BnSJvQxGQZZEB%2BLopqzGzDbMmbkAPkZVJjeO5FzOSBKCgJze2ZS4Gemc9twrwY6u9H61iUQTcRvtdT9RW3tRxAWwFs2tcuJRnI6xjmBdWjbgFNRHMHiF1uHYBfUR%2Fut5Ug2jXAaT96%2B9RH%2FFToRwIzGbKmVJ1AZQnoabSB1yyIg7ByAridHApPMjyw0OiV6RjSbCuzwLAvFizBliWJua1tsuAgvNPbmljYbpt8lkWam7b3XZiOiKJskMOtmfScnsbPW208knwjuXrXK4Q1iKIgNyYXXDVT9C2Ye%2F78GQ5BEEXfFdde2RwauOysdJNL5AzCy84ard%2FnGAVN8alecnFdgu5Gbd5DJTL%2BhHZK0vApVy3OfU8XTSJg1TlssivsPYUlIqvn66PzrVTymCc4wgF6SDNR0pDf%2B9Gp%2BVnsUH5WtpHYsuhOaey8zdwLN47V8MTbm78g687%2BP3cx6tcAeNpjYGRgYGBk8s0%2FzBIfz2%2FzlUGeZQNQhOFCWfF0GP0%2F8P8c1jusIkAuBwMTSBQAYwQM6HjaY2BkYGAV%2Bd8KJgP%2FXWG9wwAUQQGLAYqPBl942n1TvUoDQRCe1VM8kWARjNrZGIurBAsRBIuA2vkAFsJiKTYW4guIjT5ARMgTxCLoA1hcb5OgDyGHrY7f7M65e8fpLF%2B%2B2W%2FnZ2eTmGfaIJi5I0qGDlZZcD51QzTTJirZPAI9JIwVA%2BwT8L5nOdMaV0AuMJ%2BicRHq8of6LSD18fzq8ds7xjpwBnQiSI9V5QVl6NwPvgM15NXn%2FAtWZyj3W0HjEXitOc%2FdIdbetPdFTZ%2BP6t%2BX7xU0%2Fk6GJtOe1%2FB3arN0%2Fpmz1J4UZc%2BD6ExwjD7vioeGd5HvhvU%2BR%2BDZcGZ6YBPNfAi0G97iBPwFXqph2cW8%2BD7kjMfwtinHb6kLb6Wygk3cZytSEoptGrlScdHtLPeri1JKueACMZfU1ViJG1Sq5E43dIt7SZZFl1zuRhb%2FGOs44xFVDbrJzB5tYs35OmaXTrEmkv0DajnMWQB42mNgYNCCwk0MLxheMPrhgUuY2JiUmOqY2pjWMD1hdmPOY%2B5hPsLCwWLEksSyiOUOawzrLrYiti%2FsCuxJ7Kc45DiSOPZxmnG2cG7jvMelweXDNYXrEbcBdxf3KR4OngheLd443g18fHwZfFv4NfiX8T8TEBIIEZggsEpQS7BMcJsQl5CFUI3QAWEp4RLhCyJaIldEbURXiJ4RYxEzE0sQ2yD2TzxIfJkEk4SeRJbENIkNEg8k%2FklqSGZITpE8InlL8p2UmVSG1A6pb9Jx0ltkjGSmyDySlZF1kc2RnSK7R%2FaZnJ5cmdwB%2BST5SwpuCvsUjRTLFHcoOShNU9qhzKespGyhXKV8SPmBCpOKgUqcyjSVR6omqgmqe9RE1OrUnqkHqO9R%2F6FholGgsUZzgeYZLTUtL60WbS7tKh0OnQydXTpvdGV0O3S%2F6Gnopekt0ruhz6fvpl%2Bnv0n%2Fh4GdQYvBJUMhwwTDdYYvjFSM4oxmGd0zVjK2M84w3mYiYZJgssLkkqmO6TzTF2Z2ZjVmd8ylzP3MJ5lfsRCwcLJoszhhyWXpZdlhecZKxirHapbVPesF1ndsJGwCbBbZ%2FLA1sn1jZ2XXY3fFXsM%2Bz36V%2FS8HD4cGh2OOTI51ThJOK5zeOUs4OzmXOS9wPuUi4JLgss7lm2uU6zY3NrcSty1u39zN3Mvct7l%2F8xDzMPLw88jyaPM44ynkaeEZ59niucqLyUvPKwgAn3OqOQAAAQAAARcApwARAAAAAAACAAAAAQABAAAAQAAuAAAAAHjarZK9TgJBEMf%2Fd6CRaAyRhMLqCgsbL4ciglTGRPEjSiSKlnLycXJ86CEniU%2FhM9jYWPgIFkYfwd6nsDD%2Bd1mBIIUx3mZnfzs3MzszuwDCeIYG8UUwQxmAFgxxPeeuyxrmcaNYxzTuFAewi0fFQSTxqXgM11pC8TgS2oPiCUS1d8Uh8ofiSczpYcVT5LjiCPlY8Qui%2BncOr7D02y6%2FBTCrP%2Fm%2Bb5bdTrPi2I26Z9qNGtbRQBMdXMJBGRW0YOCecxEWYoiTCvxrYBunqHPdoX2bLOyrMKlZg8thDETw5K7Itci1TXlGy0124QRZZLDFU%2FexhxztMozlosTpMH6ZPge0L%2BOKGnFKjJ4WRwppHPL0PP3SI2P9jLQwFOu3GRhDfkeyDo%2F%2FG7IHgzllZQxLdquvrdCyBVvat3seJlYo06gxapUxhU2JWnFygR03sSxnEkvcpf5Y5eibGq315TDp7fKWm8zbUVl71Aqq%2FZtNnlkWmLnQtno9ycvXYbA6W2pF3aKfCayyC0Ja7Fr%2FPW70%2FHO4YM0OKxFvzf0C1MyPjwAAeNpt1VWUU2cYRuHsgxenQt1d8%2F3JOUnqAyR1d%2FcCLQVKO22pu7tQd3d3d3d3d3cXmGzumrWy3pWLs%2FNdPDMpZaWu1783l1Lpf14MnfzO6FbqVupfGkD30iR60JNe9KYP09CXfvRnAAMZxGCGMG3pW6ZjemZgKDMyEzMzC7MyG7MzB3MyF3MzD%2FMyH%2FOzAAuyEAuzCIuyGIuzBGWCRIUqOQU16jRYkqVYmmVYluVYng6GMZwRNGmxAiuyEiuzCquyGquzBmuyFmuzDuuyHuuzARuyERuzCZuyGZuzBVuyFVuzDduyHdszklGMZgd2ZAw7MZZxjGdnJrALu9LJbuzOHkxkT%2FZib%2FZhX%2FZjfw7gQA7iYA7hUA7jcI7gSI7iaI7hWI7jeE7gRE7iZE5hEqdyGqdzBmdyFmdzDudyHudzARdyERdzCZdyGZdzBVdyFVdzDddyHddzAzdyEzdzC7dyG7dzB3dyF3dzD%2FdyH%2FfzAA%2FyEA%2FzCI%2FyGI%2FzBE%2FyFE%2FzDM%2FyHM%2FzAi%2FyEi%2FzCq%2FyGq%2FzBm%2FyFm%2FzDu%2FyHu%2FzAR%2FyER%2FzCZ%2FyGZ%2FzBV%2FyFV%2FzDd%2FyHd%2FzAz%2FyEz%2FzC7%2FyG7%2FzB3%2FyF3%2FzD%2F9mpYwsy7pl3bMeWc%2BsV9Y765NNk%2FXN%2BmX9swHZwGxQNjgb0nPkmInjR0V7Uq%2FOsaPL5Y7ylE3l8tQNN7kVt%2BrmbuHW3LrbcDvam1rtzVvdm50TxrU%2FDBvRtZUY1rV5a3jXFn550Wo%2FXDNWK3dFmh7X9LimxzU9qulRTY9qelTTo5rlKLt2wk7YiaprL%2ByFvbAX9pK9ZC%2FZS%2FaSvWQv2Uv2kr1kr2KvYq9ir2KvYq9ir2KvYq9ir2Kvaq9qr2qvaq9qr2qvaq9qr2qvai%2B3l9vL7eX2cnu5vdxebi%2B3l9sr7BV2CjuFncJOYaewU9gp7NTs1LyrZq9mr2avZq9mr2avZq9mr26vbq9ur26vbq9ur26vbq9ur26vYa9hr2GvYa9hr2GvYa%2FR7oXuQ%2Feh%2B2j%2FUU7e3C3cqc%2FV3fYdof%2FQf%2Bg%2F9B%2F6D%2F2H%2FkP%2Fof%2FQf%2Bg%2F9B%2F6D%2F2H%2FkP%2Fof%2FQf%2Bg%2F9B%2F6D%2F2H%2FkP%2Fof%2FQf%2Bg%2F9B%2F6D%2F2H%2FkP%2Fof%2FQf%2Bg%2F9B%2F6D92H7kP3ofvQfeg%2BdB%2B6D92H7kP3ofvQfRT29B%2F6D%2F2H%2FkP%2Fof%2FQf%2Bg%2F9B%2F6D%2F2H%2FkP%2Fof%2FQf%2Bg%2F9B%2F6D%2F2H%2FkP%2Fof%2FQf%2Bg%2F9B%2F6D%2F2H%2FkP%2Fof%2FQf%2Bg%2F9B%2F6j6nuG3Ya7U5q%2F0hN3nCTW3Grbu4Wrs%2FrP%2Bk%2F6T%2FpP%2Bk%2F6T%2FpP%2Bk%2B6T7pPek86TzpPOk86TzpOuk66TrpOuk66TrpOlWmPu%2F36zrpOuk66TrpOuk66TrpOvl%2FPek76TvpO%2Bk76TvpO%2Bk76TvpO%2Bk76TvpO7V9t%2BqtVs%2FOaOURU6bo6PgPt6rZbwAAAAABVFDDFwAA%29%20format%28%27woff%27%29%2Curl%28data%3Aapplication%2Ffont%2Dsfnt%3Bbase64%2CAAEAAAAPAIAAAwBwRkZUTW0ql9wAAAD8AAAAHEdERUYBRAAEAAABGAAAACBPUy8yZ7lriQAAATgAAABgY21hcNqt44EAAAGYAAAGcmN2dCAAKAL4AAAIDAAAAARnYXNw%2F%2F8AAwAACBAAAAAIZ2x5Zn1dwm8AAAgYAACUpGhlYWQFTS%2FYAACcvAAAADZoaGVhCkQEEQAAnPQAAAAkaG10eNLHIGAAAJ0YAAADdGxvY2Fv%2B5XOAACgjAAAAjBtYXhwAWoA2AAAorwAAAAgbmFtZbMsoJsAAKLcAAADonBvc3S6o%2BU1AACmgAAACtF3ZWJmwxhUUAAAsVQAAAAGAAAAAQAAAADMPaLPAAAAANB2gXUAAAAA0HZzlwABAAAADgAAABgAAAAAAAIAAQABARYAAQAEAAAAAgAAAAMEiwGQAAUABAMMAtAAAABaAwwC0AAAAaQAMgK4AAAAAAUAAAAAAAAAAAAAAAIAAAAAAAAAAAAAAFVLV04AQAAg%2F%2F8DwP8QAAAFFAB7AAAAAQAAAAAAAAAAAAAAIAABAAAABQAAAAMAAAAsAAAACgAAAdwAAQAAAAAEaAADAAEAAAAsAAMACgAAAdwABAGwAAAAaABAAAUAKAAgACsAoAClIAogLyBfIKwgvSISIxsl%2FCYBJvonCScP4APgCeAZ4CngOeBJ4FngYOBp4HngieCX4QnhGeEp4TnhRuFJ4VnhaeF54YnhleGZ4gbiCeIW4hniIeIn4jniSeJZ4mD4%2F%2F%2F%2FAAAAIAAqAKAApSAAIC8gXyCsIL0iEiMbJfwmASb6JwknD%2BAB4AXgEOAg4DDgQOBQ4GDgYuBw4IDgkOEB4RDhIOEw4UDhSOFQ4WDhcOGA4ZDhl%2BIA4gniEOIY4iHiI%2BIw4kDiUOJg%2BP%2F%2F%2F%2F%2Fj%2F9r%2FZv9i4Ajf5N%2B132nfWd4F3P3aHdoZ2SHZE9kOIB0gHCAWIBAgCiAEH%2F4f%2BB%2F3H%2FEf6x%2FlH3wfdh9wH2ofZB9jH10fVx9RH0sfRR9EHt4e3B7WHtUezh7NHsUevx65HrMIFQABAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADAAAAAACjAAAAAAAAAA1AAAAIAAAACAAAAADAAAAKgAAACsAAAAEAAAAoAAAAKAAAAAGAAAApQAAAKUAAAAHAAAgAAAAIAoAAAAIAAAgLwAAIC8AAAATAAAgXwAAIF8AAAAUAAAgrAAAIKwAAAAVAAAgvQAAIL0AAAAWAAAiEgAAIhIAAAAXAAAjGwAAIxsAAAAYAAAl%2FAAAJfwAAAAZAAAmAQAAJgEAAAAaAAAm%2BgAAJvoAAAAbAAAnCQAAJwkAAAAcAAAnDwAAJw8AAAAdAADgAQAA4AMAAAAeAADgBQAA4AkAAAAhAADgEAAA4BkAAAAmAADgIAAA4CkAAAAwAADgMAAA4DkAAAA6AADgQAAA4EkAAABEAADgUAAA4FkAAABOAADgYAAA4GAAAABYAADgYgAA4GkAAABZAADgcAAA4HkAAABhAADggAAA4IkAAABrAADgkAAA4JcAAAB1AADhAQAA4QkAAAB9AADhEAAA4RkAAACGAADhIAAA4SkAAACQAADhMAAA4TkAAACaAADhQAAA4UYAAACkAADhSAAA4UkAAACrAADhUAAA4VkAAACtAADhYAAA4WkAAAC3AADhcAAA4XkAAADBAADhgAAA4YkAAADLAADhkAAA4ZUAAADVAADhlwAA4ZkAAADbAADiAAAA4gYAAADeAADiCQAA4gkAAADlAADiEAAA4hYAAADmAADiGAAA4hkAAADtAADiIQAA4iEAAADvAADiIwAA4icAAADwAADiMAAA4jkAAAD1AADiQAAA4kkAAAD%2FAADiUAAA4lkAAAEJAADiYAAA4mAAAAETAAD4%2FwAA%2BP8AAAEUAAH1EQAB9REAAAEVAAH2qgAB9qoAAAEWAAYCCgAAAAABAAABAAAAAAAAAAAAAAAAAAAAAQACAAAAAAAAAAIAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAQAAAAAAAwAAAAAAAAAAAAAAAAAAAAAAAAAEAAUAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAHAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAYAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAVAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAEUAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKAL4AAAAAf%2F%2FAAIAAgAoAAABaAMgAAMABwAusQEALzyyBwQA7TKxBgXcPLIDAgDtMgCxAwAvPLIFBADtMrIHBgH8PLIBAgDtMjMRIRElMxEjKAFA%2Fujw8AMg%2FOAoAtAAAQBkAGQETARMAFsAAAEyFh8BHgEdATc%2BAR8BFgYPATMyFhcWFRQGDwEOASsBFx4BDwEGJi8BFRQGBwYjIiYvAS4BPQEHDgEvASY2PwEjIiYnJjU0Nj8BPgE7AScuAT8BNhYfATU0Njc2AlgPJgsLCg%2BeBxYIagcCB57gChECBgMCAQIRCuCeBwIHaggWB54PCikiDyYLCwoPngcWCGoHAgee4AoRAgYDAgECEQrgngcCB2oIFgeeDwopBEwDAgECEQrgngcCB2oIFgeeDwopIg8mCwsKD54HFghqBwIHnuAKEQIGAwIBAhEK4J4HAgdqCBYHng8KKSIPJgsLCg%2BeBxYIagcCB57gChECBgAAAAABAAAAAARMBEwAIwAAATMyFhURITIWHQEUBiMhERQGKwEiJjURISImPQE0NjMhETQ2AcLIFR0BXhUdHRX%2Boh0VyBUd%2FqIVHR0VAV4dBEwdFf6iHRXIFR3%2BohUdHRUBXh0VyBUdAV4VHQAAAAABAHAAAARABEwARQAAATMyFgcBBgchMhYPAQ4BKwEVITIWDwEOASsBFRQGKwEiJj0BISImPwE%2BATsBNSEiJj8BPgE7ASYnASY2OwEyHwEWMj8BNgM5%2BgoFCP6UBgUBDAoGBngGGAp9ARMKBgZ4BhgKfQ8LlAsP%2Fu0KBgZ4BhgKff7tCgYGeAYYCnYFBv6UCAUK%2BhkSpAgUCKQSBEwKCP6UBgwMCKAIDGQMCKAIDK4LDw8LrgwIoAgMZAwIoAgMDAYBbAgKEqQICKQSAAABAGQABQSMBK4AOwAAATIXFhcjNC4DIyIOAwchByEGFSEHIR4EMzI%2BAzUzBgcGIyInLgEnIzczNjcjNzM%2BATc2AujycDwGtSM0QDkXEys4MjAPAXtk%2FtQGAZZk%2FtQJMDlCNBUWOUA0I64eYmunznYkQgzZZHABBdpkhhQ%2BH3UErr1oaS1LMCEPCx4uTzJkMjJkSnRCKw8PIjBKK6trdZ4wqndkLzVkV4UljQAAAgB7AAAETASwAD4ARwAAASEyHgUVHAEVFA4FKwEHITIWDwEOASsBFRQGKwEiJj0BISImPwE%2BATsBNSEiJj8BPgE7ARE0NhcRMzI2NTQmIwGsAV5DakIwFgwBAQwWMEJqQ7ICASAKBgZ4BhgKigsKlQoP%2FvUKBgZ4BhgKdf71CgYGeAYYCnUPtstALS1ABLAaJD8yTyokCwsLJCpQMkAlGmQMCKAIDK8LDg8KrwwIoAgMZAwIoAgMAdsKD8j%2B1EJWVEAAAAEAyAGQBEwCvAAPAAATITIWHQEUBiMhIiY9ATQ2%2BgMgFR0dFfzgFR0dArwdFcgVHR0VyBUdAAAAAgDIAAAD6ASwACUAQQAAARUUBisBFRQGBx4BHQEzMhYdASE1NDY7ATU0NjcuAT0BIyImPQEXFRQWFx4BFAYHDgEdASE1NCYnLgE0Njc%2BAT0BA%2BgdFTJjUVFjMhUd%2FOAdFTJjUVFjMhUdyEE3HCAgHDdBAZBBNxwgIBw3QQSwlhUdZFuVIyOVW5YdFZaWFR2WW5UjI5VbZB0VlshkPGMYDDI8MgwYYzyWljxjGAwyPDIMGGM8ZAAAAAEAAAAAAAAAAAAAAAAxAAAB%2F%2FIBLATCBEEAFgAAATIWFzYzMhYVFAYjISImNTQ2NyY1NDYB9261LCwueKqqeP0ST3FVQgLYBEF3YQ6teHmtclBFaw4MGZnXAAAAAgAAAGQEsASvABoAHgAAAB4BDwEBMzIWHQEhNTQ2OwEBJyY%2BARYfATc2AyEnAwL2IAkKiAHTHhQe%2B1AeFB4B1IcKCSAkCm9wCXoBebbDBLMTIxC7%2FRYlFSoqFSUC6rcQJBQJEJSWEPwecAIWAAAAAAQAAABkBLAETAALABcAIwA3AAATITIWBwEGIicBJjYXARYUBwEGJjURNDYJATYWFREUBicBJjQHARYGIyEiJjcBNjIfARYyPwE2MhkEfgoFCP3MCBQI%2FcwIBQMBCAgI%2FvgICgoDjAEICAoKCP74CFwBbAgFCvuCCgUIAWwIFAikCBQIpAgUBEwKCP3JCAgCNwgK2v74CBQI%2FvgIBQoCJgoF%2FvABCAgFCv3aCgUIAQgIFID%2BlAgKCggBbAgIpAgIpAgAAAAD%2F%2FD%2F8AS6BLoACQANABAAAAAyHwEWFA8BJzcTAScJAQUTA%2BAmDpkNDWPWXyL9mdYCZv4f%2FrNuBLoNmQ4mDlzWYP50%2FZrWAmb8anABTwAAAAEAAAAABLAEsAAPAAABETMyFh0BITU0NjsBEQEhArz6FR384B0V%2Bv4MBLACiv3aHRUyMhUdAiYCJgAAAAEADgAIBEwEnAAfAAABJTYWFREUBgcGLgE2NzYXEQURFAYHBi4BNjc2FxE0NgFwAoUnMFNGT4gkV09IQv2oWEFPiCRXT0hCHQP5ow8eIvzBN1EXGSltchkYEAIJm%2F2iKmAVGilucRoYEQJ%2FJioAAAACAAn%2F%2BAS7BKcAHQApAAAAMh4CFQcXFAcBFgYPAQYiJwEGIycHIi4CND4BBCIOARQeATI%2BATQmAZDItoNOAQFOARMXARY7GikT%2Fu13jgUCZLaDTk6DAXKwlFZWlLCUVlYEp06DtmQCBY15%2Fu4aJRg6FBQBEk0BAU6Dtsi2g1tWlLCUVlaUsJQAAQBkAFgErwREABkAAAE%2BAh4CFRQOAwcuBDU0PgIeAQKJMHt4dVg2Q3mEqD4%2Bp4V4Qzhadnh5A7VESAUtU3ZAOXmAf7JVVbJ%2FgHk5QHZTLQVIAAAAAf%2FTAF4EewSUABgAAAETNjIXEyEyFgcFExYGJyUFBiY3EyUmNjMBl4MHFQeBAaUVBhH%2BqoIHDxH%2Bqf6qEQ8Hgv6lEQYUAyABYRMT%2Fp8RDPn%2BbxQLDPb3DAsUAZD7DBEAAv%2FTAF4EewSUABgAIgAAARM2MhcTITIWBwUTFgYnJQUGJjcTJSY2MwUjFwc3Fyc3IycBl4MHFQeBAaUVBhH%2BqoIHDxH%2Bqf6qEQ8Hgv6lEQYUAfPwxUrBw0rA6k4DIAFhExP%2BnxEM%2Bf5vFAsM9vcMCxQBkPsMEWSO4ouM5YzTAAABAAAAAASwBLAAJgAAATIWHQEUBiMVFBYXBR4BHQEUBiMhIiY9ATQ2NyU%2BAT0BIiY9ATQ2Alh8sD4mDAkBZgkMDwr7ggoPDAkBZgkMJj6wBLCwfPouaEsKFwbmBRcKXQoPDwpdChcF5gYXCktoLvp8sAAAAA0AAAAABLAETAAPABMAIwAnACsALwAzADcARwBLAE8AUwBXAAATITIWFREUBiMhIiY1ETQ2FxUzNSkBIgYVERQWMyEyNjURNCYzFTM1BRUzNSEVMzUFFTM1IRUzNQchIgYVERQWMyEyNjURNCYFFTM1IRUzNQUVMzUhFTM1GQR%2BCg8PCvuCCg8PVWQCo%2F3aCg8PCgImCg8Pc2T8GGQDIGT8GGQDIGTh%2FdoKDw8KAiYKDw%2F872QDIGT8GGQDIGQETA8K%2B%2BYKDw8KBBoKD2RkZA8K%2FqIKDw8KAV4KD2RkyGRkZGTIZGRkZGQPCv6iCg8PCgFeCg9kZGRkZMhkZGRkAAAEAAAAAARMBEwADwAfAC8APwAAEyEyFhURFAYjISImNRE0NikBMhYVERQGIyEiJjURNDYBITIWFREUBiMhIiY1ETQ2KQEyFhURFAYjISImNRE0NjIBkBUdHRX%2BcBUdHQJtAZAVHR0V%2FnAVHR39vQGQFR0dFf5wFR0dAm0BkBUdHRX%2BcBUdHQRMHRX%2BcBUdHRUBkBUdHRX%2BcBUdHRUBkBUd%2FagdFf5wFR0dFQGQFR0dFf5wFR0dFQGQFR0AAAkAAAAABEwETAAPAB8ALwA%2FAE8AXwBvAH8AjwAAEzMyFh0BFAYrASImPQE0NiEzMhYdARQGKwEiJj0BNDYhMzIWHQEUBisBIiY9ATQ2ATMyFh0BFAYrASImPQE0NiEzMhYdARQGKwEiJj0BNDYhMzIWHQEUBisBIiY9ATQ2ATMyFh0BFAYrASImPQE0NiEzMhYdARQGKwEiJj0BNDYhMzIWHQEUBisBIiY9ATQ2MsgVHR0VyBUdHQGlyBUdHRXIFR0dAaXIFR0dFcgVHR389cgVHR0VyBUdHQGlyBUdHRXIFR0dAaXIFR0dFcgVHR389cgVHR0VyBUdHQGlyBUdHRXIFR0dAaXIFR0dFcgVHR0ETB0VyBUdHRXIFR0dFcgVHR0VyBUdHRXIFR0dFcgVHf5wHRXIFR0dFcgVHR0VyBUdHRXIFR0dFcgVHR0VyBUd%2FnAdFcgVHR0VyBUdHRXIFR0dFcgVHR0VyBUdHRXIFR0ABgAAAAAEsARMAA8AHwAvAD8ATwBfAAATMzIWHQEUBisBIiY9ATQ2KQEyFh0BFAYjISImPQE0NgEzMhYdARQGKwEiJj0BNDYpATIWHQEUBiMhIiY9ATQ2ATMyFh0BFAYrASImPQE0NikBMhYdARQGIyEiJj0BNDYyyBUdHRXIFR0dAaUCvBUdHRX9RBUdHf6FyBUdHRXIFR0dAaUCvBUdHRX9RBUdHf6FyBUdHRXIFR0dAaUCvBUdHRX9RBUdHQRMHRXIFR0dFcgVHR0VyBUdHRXIFR3%2BcB0VyBUdHRXIFR0dFcgVHR0VyBUd%2FnAdFcgVHR0VyBUdHRXIFR0dFcgVHQAAAAABACYALAToBCAAFwAACQE2Mh8BFhQHAQYiJwEmND8BNjIfARYyAdECOwgUB7EICPzxBxUH%2FoAICLEHFAirBxYB3QI7CAixBxQI%2FPAICAGACBQHsQgIqwcAAQBuAG4EQgRCACMAAAEXFhQHCQEWFA8BBiInCQEGIi8BJjQ3CQEmND8BNjIXCQE2MgOIsggI%2FvUBCwgIsggVB%2F70%2FvQHFQiyCAgBC%2F71CAiyCBUHAQwBDAcVBDuzCBUH%2FvT%2B9AcVCLIICAEL%2FvUICLIIFQcBDAEMBxUIsggI%2FvUBDAcAAwAX%2F%2BsExQSZABkAJQBJAAAAMh4CFRQHARYUDwEGIicBBiMiLgI0PgEEIg4BFB4BMj4BNCYFMzIWHQEzMhYdARQGKwEVFAYrASImPQEjIiY9ATQ2OwE1NDYBmcSzgk1OASwICG0HFQj%2B1HeOYrSBTU2BAW%2BzmFhYmLOZWFj%2BvJYKD0sKDw8KSw8KlgoPSwoPDwpLDwSZTYKzYo15%2FtUIFQhsCAgBK01NgbTEs4JNWJmzmFhYmLOZIw8KSw8KlgoPSwoPDwpLDwqWCg9LCg8AAAMAF%2F%2FrBMUEmQAZACUANQAAADIeAhUUBwEWFA8BBiInAQYjIi4CND4BBCIOARQeATI%2BATQmBSEyFh0BFAYjISImPQE0NgGZxLOCTU4BLAgIbQcVCP7Ud45itIFNTYEBb7OYWFiYs5lYWP5YAV4KDw8K%2FqIKDw8EmU2Cs2KNef7VCBUIbAgIAStNTYG0xLOCTViZs5hYWJizmYcPCpYKDw8KlgoPAAAAAAIAFwAXBJkEsAAPAC0AAAEzMhYVERQGKwEiJjURNDYFNRYSFRQOAiIuAjU0EjcVDgEVFB4BMj4BNTQmAiZkFR0dFWQVHR0BD6fSW5vW6tabW9KnZ3xyxejFcnwEsB0V%2FnAVHR0VAZAVHeGmPv7ZuHXWm1tbm9Z1uAEnPqY3yHh0xXJyxXR4yAAEAGQAAASwBLAADwAfAC8APwAAATMyFhURFAYrASImNRE0NgEzMhYVERQGKwEiJjURNDYBMzIWFREUBisBIiY1ETQ2BTMyFh0BFAYrASImPQE0NgQBlgoPDwqWCg8P%2Ft6WCg8PCpYKDw%2F%2B3pYKDw8KlgoPD%2F7elgoPDwqWCg8PBLAPCvuCCg8PCgR%2BCg%2F%2BcA8K%2FRIKDw8KAu4KD%2F7UDwr%2BPgoPDwoBwgoPyA8K%2BgoPDwr6Cg8AAAAAAgAaABsElgSWAEcATwAAATIfAhYfATcWFwcXFh8CFhUUDwIGDwEXBgcnBwYPAgYjIi8CJi8BByYnNycmLwImNTQ%2FAjY%2FASc2Nxc3Nj8CNhIiBhQWMjY0AlghKSYFMS0Fhj0rUAMZDgGYBQWYAQ8YA1AwOIYFLDIFJisfISkmBTEtBYY8LFADGQ0ClwYGlwINGQNQLzqFBS0xBSYreLJ%2BfrJ%2BBJYFmAEOGQJQMDmGBSwxBiYrHiIoJgYxLAWGPSxRAxkOApcFBZcCDhkDUTA5hgUtMAYmKiAhKCYGMC0Fhj0sUAIZDgGYBf6ZfrF%2BfrEABwBkAAAEsAUUABMAFwAhACUAKQAtADEAAAEhMhYdASEyFh0BITU0NjMhNTQ2FxUhNQERFAYjISImNREXETMRMxEzETMRMxEzETMRAfQBLCk7ARMKD%2Fu0DwoBEzspASwBLDsp%2FUQpO2RkZGRkZGRkBRQ7KWQPCktLCg9kKTtkZGT%2B1PzgKTs7KQMgZP1EArz9RAK8%2FUQCvP1EArwAAQAMAAAFCATRAB8AABMBNjIXARYGKwERFAYrASImNREhERQGKwEiJjURIyImEgJsCBUHAmAIBQqvDwr6Cg%2F%2B1A8K%2BgoPrwoFAmoCYAcH%2FaAICv3BCg8PCgF3%2FokKDw8KAj8KAAIAZAAAA%2BgEsAARABcAAAERFBYzIREUBiMhIiY1ETQ2MwEjIiY9AQJYOykBLB0V%2FOAVHR0VA1L6FR0EsP5wKTv9dhUdHRUETBUd%2FnAdFfoAAwAXABcEmQSZAA8AGwAwAAAAMh4CFA4CIi4CND4BBCIOARQeATI%2BATQmBTMyFhURMzIWHQEUBisBIiY1ETQ2AePq1ptbW5vW6tabW1ubAb%2FoxXJyxejFcnL%2BfDIKD68KDw8K%2BgoPDwSZW5vW6tabW1ub1urWmztyxejFcnLF6MUNDwr%2B7Q8KMgoPDwoBXgoPAAAAAAL%2FnAAABRQEsAALAA8AACkBAyMDIQEzAzMDMwEDMwMFFP3mKfIp%2FeYBr9EVohTQ%2Fp4b4BsBkP5wBLD%2B1AEs%2FnD%2B1AEsAAAAAAIAZAAABLAEsAAVAC8AAAEzMhYVETMyFgcBBiInASY2OwERNDYBMzIWFREUBiMhIiY1ETQ2OwEyFh0BITU0NgImyBUdvxQLDf65DSYN%2FrkNCxS%2FHQJUMgoPDwr75goPDwoyCg8DhA8EsB0V%2Fj4XEP5wEBABkBAXAcIVHfzgDwr%2BogoPDwoBXgoPDwqvrwoPAAMAFwAXBJkEmQAPABsAMQAAADIeAhQOAiIuAjQ%2BAQQiDgEUHgEyPgE0JgUzMhYVETMyFgcDBiInAyY2OwERNDYB4%2BrWm1tbm9bq1ptbW5sBv%2BjFcnLF6MVycv58lgoPiRUKDd8NJg3fDQoViQ8EmVub1urWm1tbm9bq1ps7csXoxXJyxejFDQ8K%2Fu0XEP7tEBABExAXARMKDwAAAAMAFwAXBJkEmQAPABsAMQAAADIeAhQOAiIuAjQ%2BAQQiDgEUHgEyPgE0JiUTFgYrAREUBisBIiY1ESMiJjcTNjIB4%2BrWm1tbm9bq1ptbW5sBv%2BjFcnLF6MVycv7n3w0KFYkPCpYKD4kVCg3fDSYEmVub1urWm1tbm9bq1ps7csXoxXJyxejFAf7tEBf%2B7QoPDwoBExcQARMQAAAAAAIAAAAABLAEsAAZADkAABMhMhYXExYVERQGBwYjISImJyY1EzQ3Ez4BBSEiBgcDBhY7ATIWHwEeATsBMjY%2FAT4BOwEyNicDLgHhAu4KEwO6BwgFDBn7tAweAgYBB7kDEwKX%2FdQKEgJXAgwKlgoTAiYCEwr6ChMCJgITCpYKDAJXAhIEsA4K%2FXQYGf5XDB4CBggEDRkBqRkYAowKDsgOC%2F4%2BCw4OCpgKDg4KmAoODgsBwgsOAAMAFwAXBJkEmQAPABsAJwAAADIeAhQOAiIuAjQ%2BAQQiDgEUHgEyPgE0JgUXFhQPAQYmNRE0NgHj6tabW1ub1urWm1tbmwG%2F6MVycsXoxXJy%2Fov9ERH9EBgYBJlbm9bq1ptbW5vW6tabO3LF6MVycsXoxV2%2BDCQMvgwLFQGQFQsAAQAXABcEmQSwACgAAAE3NhYVERQGIyEiJj8BJiMiDgEUHgEyPgE1MxQOAiIuAjQ%2BAjMyA7OHBwsPCv6WCwQHhW2BdMVycsXoxXKWW5vW6tabW1ub1nXABCSHBwQL%2FpYKDwsHhUxyxejFcnLFdHXWm1tbm9bq1ptbAAAAAAIAFwABBJkEsAAaADUAAAE3NhYVERQGIyEiJj8BJiMiDgEVIzQ%2BAjMyEzMUDgIjIicHBiY1ETQ2MyEyFg8BFjMyPgEDs4cHCw8L%2FpcLBAeGboF0xXKWW5vWdcDrllub1nXAnIYHCw8LAWgKBQiFboJ0xXIEJIcHBAv%2BlwsPCweGS3LFdHXWm1v9v3XWm1t2hggFCgFoCw8LB4VMcsUAAAAKAGQAAASwBLAADwAfAC8APwBPAF8AbwB%2FAI8AnwAAEyEyFhURFAYjISImNRE0NgUhIgYVERQWMyEyNjURNCYFMzIWHQEUBisBIiY9ATQ2MyEyFh0BFAYjISImPQE0NgczMhYdARQGKwEiJj0BNDYzITIWHQEUBiMhIiY9ATQ2BzMyFh0BFAYrASImPQE0NjMhMhYdARQGIyEiJj0BNDYHMzIWHQEUBisBIiY9ATQ2MyEyFh0BFAYjISImPQE0Nn0EGgoPDwr75goPDwPA%2FK4KDw8KA1IKDw%2F9CDIKDw8KMgoPD9IBwgoPDwr%2BPgoPD74yCg8PCjIKDw%2FSAcIKDw8K%2Fj4KDw%2B%2BMgoPDwoyCg8P0gHCCg8PCv4%2BCg8PvjIKDw8KMgoPD9IBwgoPDwr%2BPgoPDwSwDwr7ggoPDwoEfgoPyA8K%2FK4KDw8KA1IKD2QPCjIKDw8KMgoPDwoyCg8PCjIKD8gPCjIKDw8KMgoPDwoyCg8PCjIKD8gPCjIKDw8KMgoPDwoyCg8PCjIKD8gPCjIKDw8KMgoPDwoyCg8PCjIKDwAAAAACAAAAAARMBLAAGQAjAAABNTQmIyEiBh0BIyIGFREUFjMhMjY1ETQmIyE1NDY7ATIWHQEDhHVT%2FtRSdmQpOzspA4QpOzsp%2FageFMgUHgMgyFN1dlLIOyn9qCk7OykCWCk7lhUdHRWWAAIAZAAABEwETAAJADcAABMzMhYVESMRNDYFMhcWFREUBw4DIyIuAScuAiMiBwYjIicmNRE%2BATc2HgMXHgIzMjc2fTIKD2QPA8AEBRADIUNAMRwaPyonKSxHHlVLBwgGBQ4WeDsXKC4TOQQpLUUdZ1AHBEwPCvvNBDMKDzACBhH%2BWwYGO1AkDQ0ODg8PDzkFAwcPAbY3VwMCAwsGFAEODg5XCAAAAwAAAAAEsASXACEAMQBBAAAAMh4CFREUBisBIiY1ETQuASAOARURFAYrASImNRE0PgEDMzIWFREUBisBIiY1ETQ2ITMyFhURFAYrASImNRE0NgHk6N6jYw8KMgoPjeT%2B%2BuSNDwoyCg9joyqgCAwMCKAIDAwCYKAIDAwIoAgMDASXY6PedP7UCg8PCgEsf9FyctF%2F%2FtQKDw8KASx03qP9wAwI%2FjQIDAwIAcwIDAwI%2FjQIDAwIAcwIDAAAAAACAAAA0wRHA90AFQA5AAABJTYWFREUBiclJisBIiY1ETQ2OwEyBTc2Mh8BFhQPARcWFA8BBiIvAQcGIi8BJjQ%2FAScmND8BNjIXAUEBAgkMDAn%2B%2FhUZ%2BgoPDwr6GQJYeAcUByIHB3h4BwciBxQHeHgHFAciBwd3dwcHIgcUBwMurAYHCv0SCgcGrA4PCgFeCg%2BEeAcHIgcUB3h4BxQHIgcHd3cHByIHFAd4eAcUByIICAAAAAACAAAA0wNyA90AFQAvAAABJTYWFREUBiclJisBIiY1ETQ2OwEyJTMWFxYVFAcGDwEiLwEuATc2NTQnJjY%2FATYBQQECCQwMCf7%2BFRn6Cg8PCvoZAdIECgZgWgYLAwkHHQcDBkhOBgMIHQcDLqwGBwr9EgoHBqwODwoBXgoPZAEJgaGafwkBAQYXBxMIZ36EaggUBxYFAAAAAAMAAADEBGID7AAbADEASwAAATMWFxYVFAYHBgcjIi8BLgE3NjU0JicmNj8BNgUlNhYVERQGJyUmKwEiJjURNDY7ATIlMxYXFhUUBwYPASIvAS4BNzY1NCcmNj8BNgPHAwsGh0RABwoDCQcqCAIGbzs3BgIJKgf9ggECCQwMCf7%2BFRn6Cg8PCvoZAdIECgZgWgYLAwkHHQcDBkhOBgMIHQcD7AEJs9lpy1QJAQYiBhQIlrJarEcJFAYhBb6sBgcK%2FRIKBwasDg8KAV4KD2QBCYGhmn8JAQEGFwcTCGd%2BhGoIFQYWBQAAAAANAAAAAASwBLAACQAVABkAHQAhACUALQA7AD8AQwBHAEsATwAAATMVIxUhFSMRIQEjFTMVIREjESM1IQURIREhESERBSM1MwUjNTMBMxEhETM1MwEzFSMVIzUjNTM1IzUhBREhEQcjNTMFIzUzASM1MwUhNSEB9GRk%2FnBkAfQCvMjI%2FtTIZAJY%2B7QBLAGQASz84GRkArxkZP1EyP4MyGQB9MhkyGRkyAEs%2FUQBLGRkZAOEZGT%2BDGRkAfT%2B1AEsA4RkZGQCWP4MZMgBLAEsyGT%2B1AEs%2FtQBLMhkZGT%2BDP4MAfRk%2FtRkZGRkyGTI%2FtQBLMhkZGT%2B1GRkZAAAAAAJAAAAAASwBLAAAwAHAAsADwATABcAGwAfACMAADcjETMTIxEzASMRMxMjETMBIxEzASE1IRcjNTMXIzUzBSM1M2RkZMhkZAGQyMjIZGQBLMjI%2FOD%2B1AEsyGRkyGRkASzIyMgD6PwYA%2Bj8GAPo%2FBgD6PwYA%2Bj7UGRkW1tbW1sAAAIAAAAKBKYEsAANABUAAAkBFhQHAQYiJwETNDYzBCYiBhQWMjYB9AKqCAj%2BMAgUCP1WAQ8KAUM7Uzs7UzsEsP1WCBQI%2FjAICAKqAdsKD807O1Q7OwAAAAADAAAACgXSBLAADQAZACEAAAkBFhQHAQYiJwETNDYzIQEWFAcBBiIvAQkBBCYiBhQWMjYB9AKqCAj%2BMAgUCP1WAQ8KAwYCqggI%2FjAIFAg4Aaj9RP7TO1M7O1M7BLD9VggUCP4wCAgCqgHbCg%2F9VggUCP4wCAg4AaoCvM07O1Q7OwAAAAABAGQAAASwBLAAJgAAASEyFREUDwEGJjURNCYjISIPAQYWMyEyFhURFAYjISImNRE0PwE2ASwDOUsSQAgKDwr9RBkSQAgFCgK8Cg8PCvyuCg8SixIEsEv8fBkSQAgFCgO2Cg8SQAgKDwr8SgoPDwoDzxkSixIAAAABAMj%2F%2FwRMBLAACgAAEyEyFhURCQERNDb6AyAVHf4%2B%2Fj4dBLAdFfuCAbz%2BQwR%2FFR0AAAAAAwAAAAAEsASwABUARQBVAAABISIGBwMGHwEeATMhMjY%2FATYnAy4BASMiBg8BDgEjISImLwEuASsBIgYVERQWOwEyNj0BNDYzITIWHQEUFjsBMjY1ETQmASEiBg8BBhYzITI2LwEuAQM2%2FkQLEAFOBw45BhcKAcIKFwY%2BDgdTARABVpYKFgROBBYK%2FdoKFgROBBYKlgoPDwqWCg8PCgLuCg8PCpYKDw%2F%2Bsf4MChMCJgILCgJYCgsCJgITBLAPCv7TGBVsCQwMCWwVGAEtCg%2F%2BcA0JnAkNDQmcCQ0PCv12Cg8PCpYKDw8KlgoPDwoCigoP%2FagOCpgKDg4KmAoOAAAAAAQAAABkBLAETAAdACEAKQAxAAABMzIeAh8BMzIWFREUBiMhIiY1ETQ2OwE%2BBAEVMzUEIgYUFjI2NCQyFhQGIiY0AfTIOF00JAcGlik7Oyn8GCk7OymWAgknM10ByGT%2Bz76Hh76H%2Fu9WPDxWPARMKTs7FRQ7Kf2oKTs7KQJYKTsIG0U1K%2F7UZGRGh76Hh74IPFY8PFYAAAAAAgA1AAAEsASvACAAIwAACQEWFx4BHwEVITUyNi8BIQYHBh4CMxUhNTY3PgE%2FAQEDIQMCqQGBFCgSJQkK%2Fl81LBFS%2Fnk6IgsJKjIe%2FpM4HAwaBwcBj6wBVKIEr%2FwaMioTFQECQkJXLd6RWSIuHAxCQhgcDCUNDQPu%2FVoByQAAAAADAGQAAAPwBLAAJwAyADsAAAEeBhUUDgMjITU%2BATURNC4EJzUFMh4CFRQOAgclMzI2NTQuAisBETMyNjU0JisBAvEFEzUwOyodN1htbDD%2BDCk7AQYLFyEaAdc5dWM%2BHy0tEP6Pi05pESpTPnbYUFJ9Xp8CgQEHGB0zOlIuQ3VONxpZBzMoAzsYFBwLEAkHRwEpSXNDM1s6KwkxYUopOzQb%2FK5lUFqBAAABAMgAAANvBLAAGQAAARcOAQcDBhYXFSE1NjcTNjQuBCcmJzUDbQJTQgeECSxK%2Fgy6Dq0DAw8MHxUXDQYEsDkTNSj8uTEoBmFhEFIDQBEaExAJCwYHAwI5AAAAAAL%2FtQAABRQEsAAlAC8AAAEjNC4FKwERFBYfARUhNTI%2BAzURIyIOBRUjESEFIxEzByczESM3BRQyCAsZEyYYGcgyGRn%2BcAQOIhoWyBkYJhMZCwgyA%2Bj7m0tLfX1LS30DhBUgFQ4IAwH8rhYZAQJkZAEFCRUOA1IBAwgOFSAVASzI%2FOCnpwMgpwACACH%2FtQSPBLAAJQAvAAABIzQuBSsBERQWHwEVITUyPgM1ESMiDgUVIxEhEwc1IRUnNxUhNQRMMggLGRMmGBnIMhkZ%2FnAEDiIaFsgZGCYTGQsIMgPoQ6f84KenAyADhBUgFQ4IAwH9dhYZAQJkZAEFCRUOAooBAwgOFSAVASz7gn1LS319S0sABAAAAAAEsARMAA8AHwAvAD8AABMhMhYdARQGIyEiJj0BNDYTITIWHQEUBiMhIiY9ATQ2EyEyFh0BFAYjISImPQE0NhMhMhYdARQGIyEiJj0BNDYyAlgVHR0V%2FagVHR0VA%2BgVHR0V%2FBgVHR0VAyAVHR0V%2FOAVHR0VBEwVHR0V%2B7QVHR0ETB0VZBUdHRVkFR3%2B1B0VZBUdHRVkFR3%2B1B0VZBUdHRVkFR3%2B1B0VZBUdHRVkFR0ABAAAAAAEsARMAA8AHwAvAD8AABMhMhYdARQGIyEiJj0BNDYDITIWHQEUBiMhIiY9ATQ2EyEyFh0BFAYjISImPQE0NgMhMhYdARQGIyEiJj0BNDb6ArwVHR0V%2FUQVHR2zBEwVHR0V%2B7QVHR3dArwVHR0V%2FUQVHR2zBEwVHR0V%2B7QVHR0ETB0VZBUdHRVkFR3%2B1B0VZBUdHRVkFR3%2B1B0VZBUdHRVkFR3%2B1B0VZBUdHRVkFR0ABAAAAAAEsARMAA8AHwAvAD8AAAE1NDYzITIWHQEUBiMhIiYBNTQ2MyEyFh0BFAYjISImEzU0NjMhMhYdARQGIyEiJgE1NDYzITIWHQEUBiMhIiYB9B0VAlgVHR0V%2FagVHf5wHRUD6BUdHRX8GBUdyB0VAyAVHR0V%2FOAVHf7UHRUETBUdHRX7tBUdA7ZkFR0dFWQVHR3%2B6WQVHR0VZBUdHf7pZBUdHRVkFR0d%2FulkFR0dFWQVHR0AAAQAAAAABLAETAAPAB8ALwA%2FAAATITIWHQEUBiMhIiY9ATQ2EyEyFh0BFAYjISImPQE0NhMhMhYdARQGIyEiJj0BNDYTITIWHQEUBiMhIiY9ATQ2MgRMFR0dFfu0FR0dFQRMFR0dFfu0FR0dFQRMFR0dFfu0FR0dFQRMFR0dFfu0FR0dBEwdFWQVHR0VZBUd%2FtQdFWQVHR0VZBUd%2FtQdFWQVHR0VZBUd%2FtQdFWQVHR0VZBUdAAgAAAAABLAETAAPAB8ALwA%2FAE8AXwBvAH8AABMzMhYdARQGKwEiJj0BNDYpATIWHQEUBiMhIiY9ATQ2ATMyFh0BFAYrASImPQE0NikBMhYdARQGIyEiJj0BNDYBMzIWHQEUBisBIiY9ATQ2KQEyFh0BFAYjISImPQE0NgEzMhYdARQGKwEiJj0BNDYpATIWHQEUBiMhIiY9ATQ2MmQVHR0VZBUdHQFBAyAVHR0V%2FOAVHR3%2B6WQVHR0VZBUdHQFBAyAVHR0V%2FOAVHR3%2B6WQVHR0VZBUdHQFBAyAVHR0V%2FOAVHR3%2B6WQVHR0VZBUdHQFBAyAVHR0V%2FOAVHR0ETB0VZBUdHRVkFR0dFWQVHR0VZBUd%2FtQdFWQVHR0VZBUdHRVkFR0dFWQVHf7UHRVkFR0dFWQVHR0VZBUdHRVkFR3%2B1B0VZBUdHRVkFR0dFWQVHR0VZBUdAAAG%2F5wAAASwBEwAAwATACMAKgA6AEoAACEjETsCMhYdARQGKwEiJj0BNDYTITIWHQEUBiMhIiY9ATQ2BQc1IzUzNQUhMhYdARQGIyEiJj0BNDYTITIWHQEUBiMhIiY9ATQ2AZBkZJZkFR0dFWQVHR0VAfQVHR0V%2FgwVHR3%2B%2BqfIyAHCASwVHR0V%2FtQVHR0VAlgVHR0V%2FagVHR0ETB0VZBUdHRVkFR3%2B1B0VZBUdHRVkFR36fUtkS68dFWQVHR0VZBUd%2FtQdFWQVHR0VZBUdAAAABgAAAAAFFARMAA8AEwAjACoAOgBKAAATMzIWHQEUBisBIiY9ATQ2ASMRMwEhMhYdARQGIyEiJj0BNDYFMxUjFSc3BSEyFh0BFAYjISImPQE0NhMhMhYdARQGIyEiJj0BNDYyZBUdHRVkFR0dA2dkZPyuAfQVHR0V%2FgwVHR0EL8jIp6f75gEsFR0dFf7UFR0dFQJYFR0dFf2oFR0dBEwdFWQVHR0VZBUd%2B7QETP7UHRVkFR0dFWQVHchkS319rx0VZBUdHRVkFR3%2B1B0VZBUdHRVkFR0AAAAAAgAAAMgEsAPoAA8AEgAAEyEyFhURFAYjISImNRE0NgkCSwLuHywsH%2F0SHywsBIT%2B1AEsA%2BgsH%2F12HywsHwKKHyz9RAEsASwAAwAAAAAEsARMAA8AFwAfAAATITIWFREUBiMhIiY1ETQ2FxE3BScBExEEMhYUBiImNCwEWBIaGhL7qBIaGkr3ASpKASXs%2FNJwTk5wTgRMGhL8DBIaGhID9BIaZP0ftoOcAT7%2B4AH0dE5vT09vAAAAAAIA2wAFBDYEkQAWAB4AAAEyHgEVFAcOAQ8BLgQnJjU0PgIWIgYUFjI2NAKIdcZzRkWyNjYJIV5YbSk8RHOft7eCgreCBJF4ynVzj23pPz4IIWZomEiEdVijeUjDgriBgbgAAAACABcAFwSZBJkADwAXAAAAMh4CFA4CIi4CND4BAREiDgEUHgEB4%2BrWm1tbm9bq1ptbW5sBS3TFcnLFBJlbm9bq1ptbW5vW6tab%2FG8DVnLF6MVyAAACAHUAAwPfBQ8AGgA1AAABHgYVFA4DBy4DNTQ%2BBQMOAhceBBcWNj8BNiYnLgInJjc2IyYCKhVJT1dOPiUzVnB9P1SbfEokP0xXUEm8FykoAwEbITEcExUWAgYCCQkFEikMGiACCAgFD0iPdXdzdYdFR4BeRiYEBTpjl1lFh3ZzeHaQ%2Ff4hS4I6JUEnIw4IBwwQIgoYBwQQQSlZtgsBAAAAAwAAAAAEywRsAAwAKgAvAAABNz4CHgEXHgEPAiUhMhcHISIGFREUFjMhMjY9ATcRFAYjISImNRE0NgkBBzcBA%2BhsAgYUFR0OFgoFBmz9BQGQMje7%2FpApOzspAfQpO8i7o%2F5wpbm5Azj%2BlqE3AWMD9XMBAgIEDw4WKgsKc8gNuzsp%2FgwpOzsptsj%2BtKW5uaUBkKW5%2Ftf%2BljKqAWMAAgAAAAAEkwRMABsANgAAASEGByMiBhURFBYzITI2NTcVFAYjISImNRE0NgUBFhQHAQYmJzUmDgMHPgY3NT4BAV4BaaQ0wyk7OykB9Ck7yLml%2FnClubkCfwFTCAj%2BrAcLARo5ZFRYGgouOUlARioTAQsETJI2Oyn%2BDCk7OymZZ6W5uaUBkKW5G%2F7TBxUH%2Fs4GBAnLAQINFjAhO2JBNB0UBwHSCgUAAAAAAgAAAAAEnQRMAB0ANQAAASEyFwchIgYVERQWMyEyNj0BNxUUBiMhIiY1ETQ2CQE2Mh8BFhQHAQYiLwEmND8BNjIfARYyAV4BXjxDsv6jKTs7KQH0KTvIuaX%2BcKW5uQHKAYsHFQdlBwf97QcVB%2FgHB2UHFQdvCBQETBexOyn%2BDCk7OylFyNulubmlAZCluf4zAYsHB2UHFQf97AcH%2BAcVB2UHB28HAAAAAQAKAAoEpgSmADsAAAkBNjIXARYGKwEVMzU0NhcBFhQHAQYmPQEjFTMyFgcBBiInASY2OwE1IxUUBicBJjQ3ATYWHQEzNSMiJgE%2BAQgIFAgBBAcFCqrICggBCAgI%2FvgICsiqCgUH%2FvwIFAj%2B%2BAgFCq%2FICgj%2B%2BAgIAQgICsivCgUDlgEICAj%2B%2BAgKyK0KBAf%2B%2FAcVB%2F73BwQKrcgKCP74CAgBCAgKyK0KBAcBCQcVBwEEBwQKrcgKAAEAyAAAA4QETAAZAAATMzIWFREBNhYVERQGJwERFAYrASImNRE0NvpkFR0B0A8VFQ%2F%2BMB0VZBUdHQRMHRX%2BSgHFDggV%2FBgVCA4Bxf5KFR0dFQPoFR0AAAABAAAAAASwBEwAIwAAEzMyFhURATYWFREBNhYVERQGJwERFAYnAREUBisBIiY1ETQ2MmQVHQHQDxUB0A8VFQ%2F%2BMBUP%2FjAdFWQVHR0ETB0V%2FkoBxQ4IFf5KAcUOCBX8GBUIDgHF%2FkoVCA4Bxf5KFR0dFQPoFR0AAAABAJ0AGQSwBDMAFQAAAREUBicBERQGJwEmNDcBNhYVEQE2FgSwFQ%2F%2BMBUP%2FhQPDwHsDxUB0A8VBBr8GBUIDgHF%2FkoVCA4B4A4qDgHgDggV%2FkoBxQ4IAAAAAQDIABYEMwQ2AAsAABMBFhQHAQYmNRE0NvMDLhIS%2FNISGRkEMv4OCx4L%2Fg4LDhUD6BUOAAIAyABkA4QD6AAPAB8AABMzMhYVERQGKwEiJjURNDYhMzIWFREUBisBIiY1ETQ2%2BsgVHR0VyBUdHQGlyBUdHRXIFR0dA%2BgdFfzgFR0dFQMgFR0dFfzgFR0dFQMgFR0AAAEAyABkBEwD6AAPAAABERQGIyEiJjURNDYzITIWBEwdFfzgFR0dFQMgFR0DtvzgFR0dFQMgFR0dAAAAAAEAAAAZBBMEMwAVAAABETQ2FwEWFAcBBiY1EQEGJjURNDYXAfQVDwHsDw%2F%2BFA8V%2FjAPFRUPAmQBthUIDv4gDioO%2FiAOCBUBtv47DggVA%2BgVCA4AAAH%2F%2FgACBLMETwAjAAABNzIWFRMUBiMHIiY1AwEGJjUDAQYmNQM0NhcBAzQ2FwEDNDYEGGQUHgUdFWQVHQL%2BMQ4VAv4yDxUFFQ8B0gIVDwHSAh0ETgEdFfwYFR0BHRUBtf46DwkVAbX%2BOQ4JFAPoFQkP%2Fj4BthQJDv49AbYVHQAAAQEsAAAD6ARMABkAAAEzMhYVERQGKwEiJjURAQYmNRE0NhcBETQ2A1JkFR0dFWQVHf4wDxUVDwHQHQRMHRX8GBUdHRUBtv47DggVA%2BgVCA7%2BOwG2FR0AAAIAZADIBLAESAALABsAAAkBFgYjISImNwE2MgEhMhYdARQGIyEiJj0BNDYCrgH1DwkW%2B%2B4WCQ8B9Q8q%2FfcD6BUdHRX8GBUdHQQ5%2FeQPFhYPAhwP%2FUgdFWQVHR0VZBUdAAEAiP%2F8A3UESgAFAAAJAgcJAQN1%2FqABYMX92AIoA4T%2Bn%2F6fxgIoAiYAAAAAAQE7%2F%2FwEKARKAAUAAAkBJwkBNwQo%2FdnGAWH%2Bn8YCI%2F3ZxgFhAWHGAAIAFwAXBJkEmQAPADMAAAAyHgIUDgIiLgI0PgEFIyIGHQEjIgYdARQWOwEVFBY7ATI2PQEzMjY9ATQmKwE1NCYB4%2BrWm1tbm9bq1ptbW5sBfWQVHZYVHR0Vlh0VZBUdlhUdHRWWHQSZW5vW6tabW1ub1urWm7odFZYdFWQVHZYVHR0Vlh0VZBUdlhUdAAAAAAIAFwAXBJkEmQAPAB8AAAAyHgIUDgIiLgI0PgEBISIGHQEUFjMhMjY9ATQmAePq1ptbW5vW6tabW1ubAkX%2BDBUdHRUB9BUdHQSZW5vW6tabW1ub1urWm%2F5%2BHRVkFR0dFWQVHQACABcAFwSZBJkADwAzAAAAMh4CFA4CIi4CND4BBCIPAScmIg8BBhQfAQcGFB8BFjI%2FARcWMj8BNjQvATc2NC8BAePq1ptbW5vW6tabW1ubAeUZCXh4CRkJjQkJeHgJCY0JGQl4eAkZCY0JCXh4CQmNBJlbm9bq1ptbW5vW6tabrQl4eAkJjQkZCXh4CRkJjQkJeHgJCY0JGQl4eAkZCY0AAgAXABcEmQSZAA8AJAAAADIeAhQOAiIuAjQ%2BAQEnJiIPAQYUHwEWMjcBNjQvASYiBwHj6tabW1ub1urWm1tbmwEVVAcVCIsHB%2FIHFQcBdwcHiwcVBwSZW5vW6tabW1ub1urWm%2F4xVQcHiwgUCPEICAF3BxUIiwcHAAAAAAMAFwAXBJkEmQAPADsASwAAADIeAhQOAiIuAjQ%2BAQUiDgMVFDsBFjc%2BATMyFhUUBgciDgUHBhY7ATI%2BAzU0LgMTIyIGHQEUFjsBMjY9ATQmAePq1ptbW5vW6tabW1ubAT8dPEIyIRSDHgUGHR8UFw4TARkOGhITDAIBDQ6tBx4oIxgiM0Q8OpYKDw8KlgoPDwSZW5vW6tabW1ub1urWm5ELHi9PMhkFEBQQFRIXFgcIBw4UHCoZCBEQKDhcNi9IKhsJ%2FeMPCpYKDw8KlgoPAAADABcAFwSZBJkADwAfAD4AAAAyHgIUDgIiLgI0PgEFIyIGHQEUFjsBMjY9ATQmAyMiBh0BFBY7ARUjIgYdARQWMyEyNj0BNCYrARE0JgHj6tabW1ub1urWm1tbmwGWlgoPDwqWCg8PCvoKDw8KS0sKDw8KAV4KDw8KSw8EmVub1urWm1tbm9bq1ptWDwqWCg8PCpYKD%2F7UDwoyCg%2FIDwoyCg8PCjIKDwETCg8AAgAAAAAEsASwAC8AXwAAATMyFh0BHgEXMzIWHQEUBisBDgEHFRQGKwEiJj0BLgEnIyImPQE0NjsBPgE3NTQ2ExUUBisBIiY9AQ4BBzMyFh0BFAYrAR4BFzU0NjsBMhYdAT4BNyMiJj0BNDY7AS4BAg2WCg9nlxvCCg8PCsIbl2cPCpYKD2eXG8IKDw8KwhuXZw%2B5DwqWCg9EZheoCg8PCqgXZkQPCpYKD0RmF6gKDw8KqBdmBLAPCsIbl2cPCpYKD2eXG8IKDw8KwhuXZw8KlgoPZ5cbwgoP%2Fs2oCg8PCqgXZkQPCpYKD0RmF6gKDw8KqBdmRA8KlgoPRGYAAwAXABcEmQSZAA8AGwA%2FAAAAMh4CFA4CIi4CND4BBCIOARQeATI%2BATQmBxcWFA8BFxYUDwEGIi8BBwYiLwEmND8BJyY0PwE2Mh8BNzYyAePq1ptbW5vW6tabW1ubAb%2FoxXJyxejFcnKaQAcHfHwHB0AHFQd8fAcVB0AHB3x8BwdABxUHfHwHFQSZW5vW6tabW1ub1urWmztyxejFcnLF6MVaQAcVB3x8BxUHQAcHfHwHB0AHFQd8fAcVB0AHB3x8BwAAAAMAFwAXBJkEmQAPABsAMAAAADIeAhQOAiIuAjQ%2BAQQiDgEUHgEyPgE0JgcXFhQHAQYiLwEmND8BNjIfATc2MgHj6tabW1ub1urWm1tbmwG%2F6MVycsXoxXJyg2oHB%2F7ACBQIyggIagcVB0%2FFBxUEmVub1urWm1tbm9bq1ps7csXoxXJyxejFfWoHFQf%2BvwcHywcVB2oICE%2FFBwAAAAMAFwAXBJkEmQAPABgAIQAAADIeAhQOAiIuAjQ%2BAQUiDgEVFBcBJhcBFjMyPgE1NAHj6tabW1ub1urWm1tbmwFLdMVyQQJLafX9uGhzdMVyBJlbm9bq1ptbW5vW6tabO3LFdHhpAktB0P24PnLFdHMAAAAAAQAXAFMEsAP5ABUAABMBNhYVESEyFh0BFAYjIREUBicBJjQnAgoQFwImFR0dFf3aFxD99hACRgGrDQoV%2Ft0dFcgVHf7dFQoNAasNJgAAAAABAAAAUwSZA%2FkAFQAACQEWFAcBBiY1ESEiJj0BNDYzIRE0NgJ%2FAgoQEP32EBf92hUdHRUCJhcD8f5VDSYN%2FlUNChUBIx0VyBUdASMVCgAAAAEAtwAABF0EmQAVAAAJARYGIyERFAYrASImNREhIiY3ATYyAqoBqw0KFf7dHRXIFR3%2B3RUKDQGrDSYEif32EBf92hUdHRUCJhcQAgoQAAAAAQC3ABcEXQSwABUAAAEzMhYVESEyFgcBBiInASY2MyERNDYCJsgVHQEjFQoN%2FlUNJg3%2BVQ0KFQEjHQSwHRX92hcQ%2FfYQEAIKEBcCJhUdAAABAAAAtwSZBF0AFwAACQEWFAcBBiY1EQ4DBz4ENxE0NgJ%2FAgoQEP32EBdesKWBJAUsW4fHfhcEVf5VDSYN%2FlUNChUBIwIkRHVNabGdcUYHAQYVCgACAAAAAASwBLAAFQArAAABITIWFREUBi8BBwYiLwEmND8BJyY2ASEiJjURNDYfATc2Mh8BFhQPARcWBgNSASwVHRUOXvkIFAhqBwf5Xg4I%2FiH%2B1BUdFQ5e%2BQgUCGoHB%2FleDggEsB0V%2FtQVCA5e%2BQcHaggUCPleDhX7UB0VASwVCA5e%2BQcHaggUCPleDhUAAAACAEkASQRnBGcAFQArAAABFxYUDwEXFgYjISImNRE0Nh8BNzYyASEyFhURFAYvAQcGIi8BJjQ%2FAScmNgP2agcH%2BV4OCBX%2B1BUdFQ5e%2BQgU%2FQwBLBUdFQ5e%2BQgUCGoHB%2FleDggEYGoIFAj5Xg4VHRUBLBUIDl75B%2F3xHRX%2B1BUIDl75BwdqCBQI%2BV4OFQAAAAADABcAFwSZBJkADwAfAC8AAAAyHgIUDgIiLgI0PgEFIyIGFxMeATsBMjY3EzYmAyMiBh0BFBY7ATI2PQE0JgHj6tabW1ub1urWm1tbmwGz0BQYBDoEIxQ2FCMEOgQYMZYKDw8KlgoPDwSZW5vW6tabW1ub1urWm7odFP7SFB0dFAEuFB3%2BDA8KlgoPDwqWCg8AAAAABQAAAAAEsASwAEkAVQBhAGgAbwAAATIWHwEWHwEWFxY3Nj8BNjc2MzIWHwEWHwIeATsBMhYdARQGKwEiBh0BIREjESE1NCYrASImPQE0NjsBMjY1ND8BNjc%2BBAUHBhY7ATI2LwEuAQUnJgYPAQYWOwEyNhMhIiY1ESkBERQGIyERAQQJFAUFFhbEFQ8dCAsmxBYXERUXMA0NDgQZCAEPCj0KDw8KMgoP%2FnDI%2FnAPCjIKDw8KPQsOCRkFDgIGFRYfAp2mBwQK2woKAzMDEP41sQgQAzMDCgrnCwMe%2FokKDwGQAlgPCv6JBLAEAgIKDXYNCxUJDRZ2DQoHIREQFRh7LAkLDwoyCg8PCq8BLP7UrwoPDwoyCg8GBQQwgBkUAwgWEQ55ogcKDgqVCgSqnQcECo8KDgr8cg8KAXf%2BiQoPAZAAAAAAAgAAAAwErwSmACsASQAAATYWFQYCDgQuAScmByYOAQ8BBiY1NDc%2BATc%2BAScuAT4BNz4GFyYGBw4BDwEOBAcOARY2Nz4CNz4DNz4BBI0IGgItQmxhi2KORDg9EQQRMxuZGhYqCFUYEyADCQIQOjEnUmFch3vAJQgdHyaiPT44XHRZUhcYDhItIRmKcVtGYWtbKRYEBKYDEwiy%2Ft3IlVgxEQgLCwwBAQIbG5kYEyJAJghKFRE8Hzdff4U%2FM0o1JSMbL0QJGCYvcSEhHjZST2c1ODwEJygeW0AxJUBff1UyFAABAF0AHgRyBM8ATwAAAQ4BHgQXLgc%2BATceAwYHDgQHBicmNzY3PgQuAScWDgMmJy4BJyY%2BBDcGHgM3PgEuAicmPgMCjScfCic4R0IgBBsKGAoQAwEJEg5gikggBhANPkpTPhZINx8SBgsNJysiCRZOQQoVNU1bYC9QZwICBAUWITsoCAYdJzIYHw8YIiYHDyJJYlkEz0OAZVxEOSQMBzgXOB42IzElKRIqg5Gnl0o3Z0c6IAYWCwYNAwQFIDhHXGF1OWiqb0sdBxUknF0XNTQ8PEUiNWNROBYJDS5AQVUhVZloUSkAAAAAA%2F%2FcAGoE1ARGABsAPwBRAAAAMh4FFA4FIi4FND4EBSYGFxYVFAYiJjU0NzYmBwYHDgEXHgQyPgM3NiYnJgUHDgEXFhcWNj8BNiYnJicuAQIGpJ17bk85HBw6T257naKde25POhwcOU9uewIPDwYIGbD4sBcIBw5GWg0ECxYyWl%2BDiINfWjIWCwQMWv3%2FIw8JCSU4EC0OIw4DDywtCyIERi1JXGJcSSpJXGJcSS0tSVxiXEkqSVxiXEncDwYTOT58sLB8OzcTBg9FcxAxEiRGXkQxMEVeRSQSMRF1HiQPLxJEMA0EDyIPJQ8sSRIEAAAABP%2FcAAAE1ASwABQAJwA7AEwAACEjNy4ENTQ%2BBTMyFzczEzceARUUDgMHNz4BNzYmJyYlBgcOARceBBc3LgE1NDc2JhcHDgEXFhcWNj8CJyYnLgECUJQfW6l2WSwcOU9ue51SPUEglCYvbIknUGqYUi5NdiYLBAw2%2FVFGWg0ECxIqSExoNSlrjxcIB3wjDwkJJTgQLQ4MFgMsLQsieBRhdHpiGxVJXGJcSS0Pef5StVXWNBpacm5jGq0xiD8SMRFGckVzEDESHjxRQTkNmhKnbjs3EwZwJA8vEkQwDQQPC1YELEkSBAAAAAP%2FngAABRIEqwALABgAKAAAJwE2FhcBFgYjISImJSE1NDY7ATIWHQEhAQczMhYPAQ4BKwEiJi8BJjZaAoIUOBQCghUbJfryJRsBCgFZDwqWCg8BWf5DaNAUGAQ6BCMUNhQjBDoEGGQEKh8FIfvgIEdEhEsKDw8KSwLT3x0U%2FBQdHRT8FB0AAAABAGQAFQSwBLAAKAAAADIWFREBHgEdARQGJyURFh0BFAYvAQcGJj0BNDcRBQYmPQE0NjcBETQCTHxYAWsPFhgR%2FplkGhPNzRMaZP6ZERgWDwFrBLBYPv6t%2FrsOMRQpFA0M%2Bf75XRRAFRAJgIAJEBVAFF0BB%2FkMDRQpFDEOAUUBUz4AAAARAAAAAARMBLAAHQAnACsALwAzADcAOwA%2FAEMARwBLAE8AUwBXAFsAXwBjAAABMzIWHQEzMhYdASE1NDY7ATU0NjsBMhYdASE1NDYBERQGIyEiJjURFxUzNTMVMzUzFTM1MxUzNTMVMzUFFTM1MxUzNTMVMzUzFTM1MxUzNQUVMzUzFTM1MxUzNTMVMzUzFTM1A1JkFR0yFR37tB0VMh0VZBUdAfQdAQ8dFfwYFR1kZGRkZGRkZGRk%2FHxkZGRkZGRkZGT8fGRkZGRkZGRkZASwHRUyHRWWlhUdMhUdHRUyMhUd%2FnD9EhUdHRUC7shkZGRkZGRkZGRkyGRkZGRkZGRkZGTIZGRkZGRkZGRkZAAAAAMAAAAZBXcElwAZACUANwAAARcWFA8BBiY9ASMBISImPQE0NjsBATM1NDYBBycjIiY9ATQ2MyEBFxYUDwEGJj0BIyc3FzM1NDYEb%2FkPD%2FkOFZ%2F9qP7dFR0dFdECWPEV%2FamNetEVHR0VASMDGvkPD%2FkOFfG1jXqfFQSN5g4qDuYOCBWW%2FagdFWQVHQJYlhUI%2FpiNeh0VZBUd%2Fk3mDioO5g4IFZa1jXqWFQgAAAABAAAAAASwBEwAEgAAEyEyFhURFAYjIQERIyImNRE0NmQD6Ck7Oyn9rP7QZCk7OwRMOyn9qCk7%2FtQBLDspAlgpOwAAAAMAZAAABEwEsAAJABMAPwAAEzMyFh0BITU0NiEzMhYdASE1NDYBERQOBSIuBTURIRUUFRwBHgYyPgYmNTQ9AZbIFR3%2B1B0C0cgVHf7UHQEPBhgoTGacwJxmTCgYBgEsAwcNFB8nNkI2Jx8TDwUFAQSwHRX6%2BhUdHRX6%2BhUd%2FnD%2B1ClJalZcPigoPlxWakkpASz6CRIVKyclIRsWEAgJEBccISUnKhURCPoAAAAB%2F%2F8A1ARMA8IABQAAAQcJAScBBEzG%2Fp%2F%2Bn8UCJwGbxwFh%2Fp%2FHAicAAQAAAO4ETQPcAAUAAAkCNwkBBE392v3ZxgFhAWEDFf3ZAifH%2Fp8BYQAAAAAC%2F1EAZAVfA%2BgAFAApAAABITIWFREzMhYPAQYiLwEmNjsBESElFxYGKwERIRchIiY1ESMiJj8BNjIBlALqFR2WFQgO5g4qDuYOCBWW%2FoP%2BHOYOCBWWAYHX%2FRIVHZYVCA7mDioD6B0V%2FdkVDvkPD%2FkOFQGRuPkOFf5wyB0VAiYVDvkPAAABAAYAAASeBLAAMAAAEzMyFh8BITIWBwMOASMhFyEyFhQGKwEVFAYiJj0BIRUUBiImPQEjIiYvAQMjIiY0NjheERwEJgOAGB4FZAUsIf2HMAIXFR0dFTIdKh3%2B1B0qHR8SHQYFyTYUHh4EsBYQoiUY%2FiUVK8gdKh0yFR0dFTIyFR0dFTIUCQoDwR0qHQAAAAACAAAAAASwBEwACwAPAAABFSE1MzQ2MyEyFhUFIREhBLD7UMg7KQEsKTv9RASw%2B1AD6GRkKTs7Kcj84AACAAAAAAXcBEwADAAQAAATAxEzNDYzITIWFSEVBQEhAcjIyDspASwqOgH0ASz%2B1PtQASwDIP5wAlgpOzspyGT9RAK8AAEBRQAAA2sErwAbAAABFxYGKwERMzIWDwEGIi8BJjY7AREjIiY%2FATYyAnvmDggVlpYVCA7mDioO5g4IFZaWFQgO5g4qBKD5DhX9pxUO%2BQ8P%2BQ4VAlkVDvkPAAAAAQABAUQErwNrABsAAAEXFhQPAQYmPQEhFRQGLwEmND8BNhYdASE1NDYDqPkODvkPFf2oFQ%2F5Dg75DxUCWBUDYOUPKQ%2FlDwkUl5cUCQ%2FlDykP5Q8JFZWVFQkAAAAEAAAAAASwBLAACQAZAB0AIQAAAQMuASMhIgYHAwUhIgYdARQWMyEyNj0BNCYFNTMVMzUzFQSRrAUkFP1gFCQFrAQt%2FBgpOzspA%2BgpOzv%2Bq2RkZAGQAtwXLSgV%2FR1kOylkKTs7KWQpO8hkZGRkAAAAA%2F%2BcAGQEsARMAAsAIwAxAAAAMhYVERQGIiY1ETQDJSMTFgYjIisBIiYnAj0BNDU0PgE7ASUBFSIuAz0BND4CNwRpKh0dKh1k%2FV0mLwMRFQUCVBQdBDcCCwzIAqP8GAQOIhoWFR0dCwRMHRX8rhUdHRUDUhX8mcj%2B7BAIHBUBUQ76AgQQDw36%2FtT6AQsTKRwyGigUDAEAAAACAEoAAARmBLAALAA1AAABMzIWDwEeARcTFzMyFhQGBw4EIyIuBC8BLgE0NjsBNxM%2BATcnJjYDFjMyNw4BIiYCKV4UEgYSU3oPP3YRExwaEggeZGqfTzl0XFU%2BLwwLEhocExF2Pw96UxIGEyQyNDUxDDdGOASwFRMlE39N%2FrmtHSkoBwQLHBYSCg4REg4FBAgoKR2tAUdNfhQgExr7vgYGMT09AAEAFAAUBJwEnAAXAAABNwcXBxcHFycHJwcnBzcnNyc3Jxc3FzcDIOBO6rS06k7gLZubLeBO6rS06k7gLZubA7JO4C2bmy3gTuq0tOpO4C2bmy3gTuq0tAADAAAAZASwBLAAIQAtAD0AAAEzMhYdAQchMhYdARQHAw4BKwEiJi8BIyImNRE0PwI%2BARcPAREzFzMTNSE3NQEzMhYVERQGKwEiJjURNDYCijIoPBwBSCg8He4QLBf6B0YfHz0tNxSRYA0xG2SWZIjW%2Bv4%2BMv12ZBUdHRVkFR0dBLBRLJZ9USxkLR3%2BqBghMhkZJCcBkCQbxMYcKGTU1f6JZAF3feGv%2FtQdFf4MFR0dFQH0FR0AAAAAAwAAAAAEsARMACAAMAA8AAABMzIWFxMWHQEUBiMhFh0BFAYrASImLwImNRE0NjsBNgUzMhYVERQGKwEiJjURNDYhByMRHwEzNSchNQMCWPoXLBDuHTwo%2FrgcPCgyGzENYJEUNy09fP3pZBUdHRVkFR0dAl%2BIZJZkMjIBwvoETCEY%2FqgdLWQsUXYHlixRKBzGxBskAZAnJGRkHRX%2BDBUdHRUB9BUdZP6J1dSv4X0BdwADAAAAZAUOBE8AGwA3AEcAAAElNh8BHgEPASEyFhQGKwEDDgEjISImNRE0NjcXERchEz4BOwEyNiYjISoDLgQnJj8BJwUzMhYVERQGKwEiJjURNDYBZAFrHxZuDQEMVAEuVGxuVGqDBhsP%2FqoHphwOOmQBJYMGGw%2FLFRMSFv44AgoCCQMHAwUDAQwRklb9T2QVHR0VZBUdHQNp5hAWcA0mD3lMkE7%2BrRUoog0CDRElCkj%2BCVkBUxUoMjIBAgIDBQIZFrdT5B0V%2FgwVHR0VAfQVHQAAAAP%2FnABkBLAETwAdADYARgAAAQUeBBURFAYjISImJwMjIiY0NjMhJyY2PwE2BxcWBw4FKgIjIRUzMhYXEyE3ESUFMzIWFREUBisBIiY1ETQ2AdsBbgIIFBANrAf%2Bqg8bBoNqVW1sVAEuVQsBDW4WSpIRDAIDBQMHAwkDCgH%2BJd0PHAaCASZq%2FqoCUGQVHR0VZBUdHQRP5gEFEBEXC%2F3zDaIoFQFTTpBMeQ8mDXAWrrcWGQIFAwICAWQoFf6tWQH37OQdFf4MFR0dFQH0FR0AAAADAGEAAARMBQ4AGwA3AEcAAAAyFh0BBR4BFREUBiMhIiYvAQMmPwE%2BAR8BETQXNTQmBhURHAMOBAcGLwEHEyE3ESUuAQMhMhYdARQGIyEiJj0BNDYB3pBOAVMVKKIN%2FfMRJQoJ5hAWcA0mD3nGMjIBAgIDBQIZFrdT7AH3Wf6tFSiWAfQVHR0V%2FgwVHR0FDm5UaoMGGw%2F%2BqgemHA4OAWsfFm4NAQxUAS5U1ssVExIW%2FjgCCgIJAwcDBQMBDBGSVv6tZAElgwYb%2FQsdFWQVHR0VZBUdAAP%2F%2FQAGA%2BgFFAAPAC0ASQAAASEyNj0BNCYjISIGHQEUFgEVFAYiJjURBwYmLwEmNxM%2BBDMhMhYVERQGBwEDFzc2Fx4FHAIVERQWNj0BNDY3JREnAV4B9BUdHRX%2BDBUdHQEPTpBMeQ8mDXAWEOYBBRARFwsCDQ2iKBX9iexTtxYZAgUDAgIBMjIoFQFTWQRMHRVkFR0dFWQVHfzmalRubFQBLlQMAQ1uFh8BawIIEw8Mpgf%2Bqg8bBgHP%2Fq1WkhEMAQMFAwcDCQIKAv44FhITFcsPGwaDASVkAAIAFgAWBJoEmgAPACUAAAAyHgIUDgIiLgI0PgEBJSYGHQEhIgYdARQWMyEVFBY3JTY0AeLs1ptbW5vW7NabW1ubAob%2B7RAX%2Fu0KDw8KARMXEAETEASaW5vW7NabW1ub1uzWm%2F453w0KFYkPCpYKD4kVCg3fDSYAAAIAFgAWBJoEmgAPACUAAAAyHgIUDgIiLgI0PgENAQYUFwUWNj0BITI2PQE0JiMhNTQmAeLs1ptbW5vW7NabW1ubASX%2B7RAQARMQFwETCg8PCv7tFwSaW5vW7NabW1ub1uzWm%2BjfDSYN3w0KFYkPCpYKD4kVCgAAAAIAFgAWBJoEmgAPACUAAAAyHgIUDgIiLgI0PgEBAyYiBwMGFjsBERQWOwEyNjURMzI2AeLs1ptbW5vW7NabW1ubAkvfDSYN3w0KFYkPCpYKD4kVCgSaW5vW7NabW1ub1uzWm%2F5AARMQEP7tEBf%2B7QoPDwoBExcAAAIAFgAWBJoEmgAPACUAAAAyHgIUDgIiLgI0PgEFIyIGFREjIgYXExYyNxM2JisBETQmAeLs1ptbW5vW7NabW1ubAZeWCg%2BJFQoN3w0mDd8NChWJDwSaW5vW7NabW1ub1uzWm7sPCv7tFxD%2B7RAQARMQFwETCg8AAAMAGAAYBJgEmAAPAJYApgAAADIeAhQOAiIuAjQ%2BASUOAwcGJgcOAQcGFgcOAQcGFgcUFgcyHgEXHgIXHgI3Fg4BFx4CFxQGFBcWNz4CNy4BJy4BJyIOAgcGJyY2NS4BJzYuAQYHBicmNzY3HgIXHgMfAT4CJyY%2BATc%2BAzcmNzIWMjY3LgMnND4CJiceAT8BNi4CJwYHFB4BFS4CJz4BNxYyPgEB5OjVm1xcm9Xo1ZtcXJsBZA8rHDoKDz0PFD8DAxMBAzEFCRwGIgEMFhkHECIvCxU%2FOR0HFBkDDRQjEwcFaHUeISQDDTAMD0UREi4oLBAzDwQBBikEAQMLGhIXExMLBhAGKBsGBxYVEwYFAgsFAwMNFwQGCQcYFgYQCCARFwkKKiFBCwQCAQMDHzcLDAUdLDgNEiEQEgg%2FKhADGgMKEgoRBJhcm9Xo1ZtcXJvV6NWbEQwRBwkCAwYFBycPCxcHInIWInYcCUcYChQECA4QBAkuHgQPJioRFRscBAcSCgwCch0kPiAIAQcHEAsBAgsLIxcBMQENCQIPHxkCFBkdHB4QBgEBBwoMGBENBAMMJSAQEhYXDQ4qFBkKEhIDCQsXJxQiBgEOCQwHAQ0DBAUcJAwSCwRnETIoAwEJCwsLJQcKDBEAAAAAAQAAAAIErwSFABYAAAE2FwUXNxYGBw4BJwEGIi8BJjQ3ASY2AvSkjv79kfsGUE08hjv9rA8rD28PDwJYIk8EhVxliuh%2BWYcrIgsW%2FawQEG4PKxACV2XJAAYAAABgBLAErAAPABMAIwAnADcAOwAAEyEyFh0BFAYjISImPQE0NgUjFTMFITIWHQEUBiMhIiY9ATQ2BSEVIQUhMhYdARQGIyEiJj0BNDYFIRUhZAPoKTs7KfwYKTs7BBHIyPwYA%2BgpOzsp%2FBgpOzsEEf4MAfT8GAPoKTs7KfwYKTs7BBH%2B1AEsBKw7KWQpOzspZCk7ZGTIOylkKTs7KWQpO2RkyDspZCk7OylkKTtkZAAAAAIAZAAABEwEsAALABEAABMhMhYUBiMhIiY0NgERBxEBIZYDhBUdHRX8fBUdHQI7yP6iA4QEsB0qHR0qHf1E%2FtTIAfQB9AAAAAMAAABkBLAEsAAXABsAJQAAATMyFh0BITIWFREhNSMVIRE0NjMhNTQ2FxUzNQEVFAYjISImPQEB9MgpOwEsKTv%2BDMj%2BDDspASw7KcgB9Dsp%2FBgpOwSwOylkOyn%2BcGRkAZApO2QpO2RkZP1EyCk7OynIAAAABAAAAAAEsASwABUAKwBBAFcAABMhMhYPARcWFA8BBiIvAQcGJjURNDYpATIWFREUBi8BBwYiLwEmND8BJyY2ARcWFA8BFxYGIyEiJjURNDYfATc2MgU3NhYVERQGIyEiJj8BJyY0PwE2MhcyASwVCA5exwcHaggUCMdeDhUdAzUBLBUdFQ5exwgUCGoHB8deDgj%2BL2oHB8deDggV%2FtQVHRUOXscIFALLXg4VHRX%2B1BUIDl7HBwdqCBQIBLAVDl7HCBQIagcHx14OCBUBLBUdHRX%2B1BUIDl7HBwdqCBQIx14OFf0maggUCMdeDhUdFQEsFQgOXscHzl4OCBX%2B1BUdFQ5exwgUCGoHBwAAAAYAAAAABKgEqAAPABsAIwA7AEMASwAAADIeAhQOAiIuAjQ%2BAQQiDgEUHgEyPgE0JiQyFhQGIiY0JDIWFAYjIicHFhUUBiImNTQ2PwImNTQEMhYUBiImNCQyFhQGIiY0Advy3Z9fX5%2Fd8t2gXl6gAcbgv29vv%2BC%2Fb2%2F%2BLS0gIC0gAUwtICAWDg83ETNIMykfegEJ%2FoctICAtIAIdLSAgLSAEqF%2Bf3fLdoF5eoN3y3Z9Xb7%2Fgv29vv%2BC%2FBiAtISEtICAtIQqRFxwkMzMkIDEFfgEODhekIC0gIC0gIC0gIC0AAf%2FYAFoEuQS8AFsAACUBNjc2JicmIyIOAwcABw4EFx4BMzI3ATYnLgEjIgcGBwEOASY0NwA3PgEzMhceARcWBgcOBgcGIyImJyY2NwE2NzYzMhceARcWBgcBDgEnLgECIgHVWwgHdl8WGSJBMD8hIP6IDx4eLRMNBQlZN0ozAiQkEAcdEhoYDRr%2Bqw8pHA4BRyIjQS4ODyw9DQ4YIwwod26La1YOOEBGdiIwGkQB%2F0coW2tQSE5nDxE4Qv4eDyoQEAOtAdZbZWKbEQQUGjIhH%2F6JDxsdNSg3HT5CMwIkJCcQFBcMGv6uDwEcKQ4BTSIjIQEINykvYyMLKnhuiWZMBxtAOU6%2BRAH%2FSBg3ISSGV121Qv4kDwIPDyYAAAACAGQAWASvBEQAGQBEAAABPgIeAhUUDgMHLgQ1ND4CHgEFIg4DIi4DIyIGFRQeAhcWFx4EMj4DNzY3PgQ1NCYCiTB7eHVYNkN5hKg%2BPqeFeEM4WnZ4eQEjIT8yLSohJyktPyJDbxtBMjMPBw86KzEhDSIzKUAMBAgrKT8dF2oDtURIBS1TdkA5eYB%2FslVVsn%2BAeTlAdlMtBUgtJjY1JiY1NiZvTRc4SjQxDwcOPCouGBgwKEALBAkpKkQqMhNPbQACADn%2F8gR3BL4AFwAuAAAAMh8BFhUUBg8BJi8BNycBFwcvASY0NwEDNxYfARYUBwEGIi8BJjQ%2FARYfAQcXAQKru0KNQjgiHR8uEl%2F3%2FnvUaRONQkIBGxJpCgmNQkL%2B5UK6Qo1CQjcdLhJf9wGFBL5CjUJeKmsiHTUuEl%2F4%2FnvUahKNQrpCARv%2BRmkICY1CukL%2B5UJCjUK7Qjc3LxFf%2BAGFAAAAAAMAyAAAA%2BgEsAARABUAHQAAADIeAhURFAYjISImNRE0PgEHESERACIGFBYyNjQCBqqaZDo7Kf2oKTs8Zj4CWP7%2FVj09Vj0EsB4uMhX8Ryk7OykDuRUzLar9RAK8%2FRY9Vj09VgABAAAAAASwBLAAFgAACQEWFAYiLwEBEScBBRMBJyEBJyY0NjIDhgEbDx0qDiT%2B6dT%2BzP7oywEz0gEsAQsjDx0qBKH%2B5g8qHQ8j%2FvX%2B1NL%2BzcsBGAE01AEXJA4qHQAAAAADAScAEQQJBOAAMgBAAEsAAAEVHgQXIy4DJxEXHgQVFAYHFSM1JicuASczHgEXEScuBDU0PgI3NRkBDgMVFB4DFxYXET4ENC4CArwmRVI8LAKfBA0dMydAIjxQNyiym2SWVygZA4sFV0obLkJOMCAyVWg6HSoqFQ4TJhkZCWgWKTEiGBkzNwTgTgUTLD9pQiQuLBsH%2Fs0NBxMtPGQ%2Bi6oMTU8QVyhrVk1iEAFPCA4ZLzlYNkZwSCoGTf4SARIEDh02Jh0rGRQIBgPQ%2FsoCCRYgNEM0JRkAAAABAGQAZgOUBK0ASgAAATIeARUjNC4CIyIGBwYVFB4BFxYXMxUjFgYHBgc%2BATM2FjMyNxcOAyMiLgEHDgEPASc%2BBTc%2BAScjNTMmJy4CPgE3NgIxVJlemSc8OxolVBQpGxoYBgPxxQgVFS02ImIWIIwiUzUyHzY4HCAXanQmJ1YYFzcEGAcTDBEJMAwk3aYXFQcKAg4tJGEErVCLTig%2FIhIdFSw5GkowKgkFZDKCHj4yCg8BIh6TExcIASIfBAMaDAuRAxAFDQsRCjePR2QvORQrREFMIVgAAAACABn%2F%2FwSXBLAADwAfAAABMzIWDwEGIi8BJjY7AREzBRcWBisBESMRIyImPwE2MgGQlhUIDuYOKg7mDggVlsgCF%2BYOCBWWyJYVCA7mDioBLBYO%2Bg8P%2Bg4WA4QQ%2BQ4V%2FHwDhBUO%2BQ8AAAQAGf%2F%2FA%2BgEsAAHABcAGwAlAAABIzUjFSMRIQEzMhYPAQYiLwEmNjsBETMFFTM1EwczFSE1NyM1IQPoZGRkASz9qJYVCA7mDioO5g4IFZbIAZFkY8jI%2FtTIyAEsArxkZAH0%2FHwWDvoPD%2FoOFgOEZMjI%2FRL6ZJb6ZAAAAAAEABn%2F%2FwPoBLAADwAZACEAJQAAATMyFg8BBiIvASY2OwERMwUHMxUhNTcjNSERIzUjFSMRIQcVMzUBkJYVCA7mDioO5g4IFZbIAljIyP7UyMgBLGRkZAEsx2QBLBYO%2Bg8P%2Bg4WA4SW%2BmSW%2BmT7UGRkAfRkyMgAAAAEABn%2F%2FwRMBLAADwAVABsAHwAAATMyFg8BBiIvASY2OwERMwEjESM1MxMjNSMRIQcVMzUBkJYVCA7mDioO5g4IFZbIAlhkZMhkZMgBLMdkASwWDvoPD%2FoOFgOE%2FgwBkGT7UGQBkGTIyAAAAAAEABn%2F%2FwRMBLAADwAVABkAHwAAATMyFg8BBiIvASY2OwERMwEjNSMRIQcVMzUDIxEjNTMBkJYVCA7mDioO5g4IFZbIArxkyAEsx2QBZGTIASwWDvoPD%2FoOFgOE%2FgxkAZBkyMj7tAGQZAAAAAAFABn%2F%2FwSwBLAADwATABcAGwAfAAABMzIWDwEGIi8BJjY7AREzBSM1MxMhNSETITUhEyE1IQGQlhUIDuYOKg7mDggVlsgB9MjIZP7UASxk%2FnABkGT%2BDAH0ASwWDvoPD%2FoOFgOEyMj%2BDMj%2BDMj%2BDMgABQAZ%2F%2F8EsASwAA8AEwAXABsAHwAAATMyFg8BBiIvASY2OwERMwUhNSEDITUhAyE1IQMjNTMBkJYVCA7mDioO5g4IFZbIAyD%2BDAH0ZP5wAZBk%2FtQBLGTIyAEsFg76Dw%2F6DhYDhMjI%2FgzI%2FgzI%2FgzIAAIAAAAABEwETAAPAB8AAAEhMhYVERQGIyEiJjURNDYFISIGFREUFjMhMjY1ETQmAV4BkKK8u6P%2BcKW5uQJn%2FgwpOzspAfQpOzsETLuj%2FnClubmlAZClucg7Kf4MKTs7KQH0KTsAAAAAAwAAAAAETARMAA8AHwArAAABITIWFREUBiMhIiY1ETQ2BSEiBhURFBYzITI2NRE0JgUXFhQPAQYmNRE0NgFeAZClubml%2FnCju7wCZP4MKTs7KQH0KTs7%2Fm%2F9ERH9EBgYBEy5pf5wpbm5pQGQo7vIOyn%2BDCk7OykB9Ck7gr4MJAy%2BDAsVAZAVCwAAAAADAAAAAARMBEwADwAfACsAAAEhMhYVERQGIyEiJjURNDYFISIGFREUFjMhMjY1ETQmBSEyFg8BBiIvASY2AV4BkKO7uaX%2BcKW5uQJn%2FgwpOzspAfQpOzv%2BFQGQFQsMvgwkDL4MCwRMvKL%2BcKW5uaUBkKO7yDsp%2FgwpOzspAfQpO8gYEP0REf0QGAAAAAMAAAAABEwETAAPAB8AKwAAASEyFhURFAYjISImNRE0NgUhIgYVERQWMyEyNjURNCYFFxYGIyEiJj8BNjIBXgGQpbm5pf5wo7u5Amf%2BDCk7OykB9Ck7O%2F77vgwLFf5wFQsMvgwkBEy5pf5wo7u8ogGQpbnIOyn%2BDCk7OykB9Ck7z%2F0QGBgQ%2FREAAAAAAgAAAAAFFARMAB8ANQAAASEyFhURFAYjISImPQE0NjMhMjY1ETQmIyEiJj0BNDYHARYUBwEGJj0BIyImPQE0NjsBNTQ2AiYBkKW5uaX%2BcBUdHRUBwik7Oyn%2BPhUdHb8BRBAQ%2FrwQFvoVHR0V%2BhYETLml%2FnCluR0VZBUdOykB9Ck7HRVkFR3p%2FuQOJg7%2B5A4KFZYdFcgVHZYVCgAAAQDZAAID1wSeACMAAAEXFgcGAgclMhYHIggBBwYrAScmNz4BPwEhIicmNzYANjc2MwMZCQgDA5gCASwYEQ4B%2Fvf%2B8wQMDgkJCQUCUCcn%2FtIXCAoQSwENuwUJEASeCQoRC%2F5TBwEjEv7K%2FsUFDwgLFQnlbm4TFRRWAS%2FTBhAAAAACAAAAAAT%2BBEwAHwA1AAABITIWHQEUBiMhIgYVERQWMyEyFh0BFAYjISImNRE0NgUBFhQHAQYmPQEjIiY9ATQ2OwE1NDYBXgGQFR0dFf4%2BKTs7KQHCFR0dFf5wpbm5AvEBRBAQ%2FrwQFvoVHR0V%2BhYETB0VZBUdOyn%2BDCk7HRVkFR25pQGQpbnp%2FuQOJg7%2B5A4KFZYdFcgVHZYVCgACAAAAAASwBLAAFQAxAAABITIWFREUBi8BAQYiLwEmNDcBJyY2ASMiBhURFBYzITI2PQE3ERQGIyEiJjURNDYzIQLuAZAVHRUObf7IDykPjQ8PAThtDgj%2B75wpOzspAfQpO8i7o%2F5wpbm5pQEsBLAdFf5wFQgObf7IDw%2BNDykPAThtDhX%2B1Dsp%2FgwpOzsplMj%2B1qW5uaUBkKW5AAADAA4ADgSiBKIADwAbACMAAAAyHgIUDgIiLgI0PgEEIg4BFB4BMj4BNCYEMhYUBiImNAHh7tmdXV2d2e7ZnV1dnQHD5sJxccLmwnFx%2FnugcnKgcgSiXZ3Z7tmdXV2d2e7ZnUdxwubCcXHC5sJzcqBycqAAAAMAAAAABEwEsAAVAB8AIwAAATMyFhURMzIWBwEGIicBJjY7ARE0NgEhMhYdASE1NDYFFTM1AcLIFR31FAoO%2FoEOJw3%2BhQ0JFfod%2FoUD6BUd%2B7QdA2dkBLAdFf6iFg%2F%2BVg8PAaoPFgFeFR38fB0V%2BvoVHWQyMgAAAAMAAAAABEwErAAVAB8AIwAACQEWBisBFRQGKwEiJj0BIyImNwE%2BAQEhMhYdASE1NDYFFTM1AkcBeg4KFfQiFsgUGPoUCw4Bfw4n%2FfkD6BUd%2B7QdA2dkBJ7%2BTQ8g%2BhQeHRX6IQ8BrxAC%2FH8dFfr6FR1kMjIAAwAAAAAETARLABQAHgAiAAAJATYyHwEWFAcBBiInASY0PwE2MhcDITIWHQEhNTQ2BRUzNQGMAXEHFQeLBwf98wcVB%2F7cBweLCBUH1APoFR37tB0DZ2QC0wFxBweLCBUH%2FfMICAEjCBQIiwcH%2FdIdFfr6FR1kMjIABAAAAAAETASbAAkAGQAjACcAABM3NjIfAQcnJjQFNzYWFQMOASMFIiY%2FASc3ASEyFh0BITU0NgUVMzWHjg4qDk3UTQ4CFtIOFQIBHRX9qxUIDtCa1P49A%2BgVHfu0HQNnZAP%2Fjg4OTdRMDyqa0g4IFf2pFB4BFQ7Qm9T9Oh0V%2BvoVHWQyMgAAAAQAAAAABEwEsAAPABkAIwAnAAABBR4BFRMUBi8BByc3JyY2EwcGIi8BJjQ%2FAQEhMhYdASE1NDYFFTM1AV4CVxQeARUO0JvUm9IOCMNMDyoOjg4OTf76A%2BgVHfu0HQNnZASwAgEdFf2rFQgO0JrUmtIOFf1QTQ4Ojg4qDk3%2BWB0V%2BvoVHWQyMgACAAT%2F7ASwBK8ABQAIAAAlCQERIQkBFQEEsP4d%2Fsb%2BcQSs%2FTMCq2cBFP5xAacDHPz55gO5AAAAAAIAAABkBEwEsAAVABkAAAERFAYrAREhESMiJjURNDY7AREhETMHIzUzBEwdFZb9RJYVHR0V%2BgH0ZMhkZAPo%2FK4VHQGQ%2FnAdFQPoFB7%2B1AEsyMgAAAMAAABFBN0EsAAWABoALwAAAQcBJyYiDwEhESMiJjURNDY7AREhETMHIzUzARcWFAcBBiIvASY0PwE2Mh8BATYyBEwC%2FtVfCRkJlf7IlhUdHRX6AfRkyGRkAbBqBwf%2BXAgUCMoICGoHFQdPASkHFQPolf7VXwkJk%2F5wHRUD6BQe%2FtQBLMjI%2Fc5qBxUH%2FlsHB8sHFQdqCAhPASkHAAMAAAANBQcEsAAWABoAPgAAAREHJy4BBwEhESMiJjURNDY7AREhETMHIzUzARcWFA8BFxYUDwEGIi8BBwYiLwEmND8BJyY0PwE2Mh8BNzYyBExnhg8lEP72%2FreWFR0dFfoB9GTIZGQB9kYPD4ODDw9GDykPg4MPKQ9GDw%2BDgw8PRg8pD4ODDykD6P7zZ4YPAw7%2B9v5wHRUD6BQe%2FtQBLMjI%2FYxGDykPg4MPKQ9GDw%2BDgw8PRg8pD4ODDykPRg8Pg4MPAAADAAAAFQSXBLAAFQAZAC8AAAERISIGHQEhESMiJjURNDY7AREhETMHIzUzEzMyFh0BMzIWDwEGIi8BJjY7ATU0NgRM%2FqIVHf4MlhUdHRX6AfRkyGRklmQVHZYVCA7mDioO5g4IFZYdA%2Bj%2B1B0Vlv5wHRUD6BQe%2FtQBLMjI%2FagdFfoVDuYODuYOFfoVHQAAAAADAAAAAASXBLAAFQAZAC8AAAERJyYiBwEhESMiJjURNDY7AREhETMHIzUzExcWBisBFRQGKwEiJj0BIyImPwE2MgRMpQ4qDv75%2Fm6WFR0dFfoB9GTIZGTr5g4IFZYdFWQVHZYVCA7mDioD6P5wpQ8P%2Fvf%2BcB0VA%2BgUHv7UASzIyP2F5Q8V%2BhQeHhT6FQ%2FlDwADAAAAyASwBEwACQATABcAABMhMhYdASE1NDYBERQGIyEiJjURExUhNTIETBUd%2B1AdBJMdFfu0FR1kAZAETB0VlpYVHf7U%2FdoVHR0VAib%2B1MjIAAAGAAMAfQStBJcADwAZAB0ALQAxADsAAAEXFhQPAQYmPQEhNSE1NDYBIyImPQE0NjsBFyM1MwE3NhYdASEVIRUUBi8BJjQFIzU7AjIWHQEUBisBA6f4Dg74DhX%2BcAGQFf0vMhUdHRUyyGRk%2FoL3DhUBkP5wFQ73DwOBZGRkMxQdHRQzBI3mDioO5g4IFZbIlhUI%2FoUdFWQVHcjI%2FcvmDggVlsiWFQgO5g4qecgdFWQVHQAAAAACAGQAAASwBLAAFgBRAAABJTYWFREUBisBIiY1ES4ENRE0NiUyFh8BERQOAg8BERQGKwEiJjURLgQ1ETQ%2BAzMyFh8BETMRPAE%2BAjMyFh8BETMRND4DA14BFBklHRXIFR0EDiIaFiX%2B4RYZAgEVHR0LCh0VyBUdBA4iGhYBBwoTDRQZAgNkBQkVDxcZAQFkAQUJFQQxdBIUH%2FuuFR0dFQGNAQgbHzUeAWcfRJEZDA3%2BPhw%2FMSkLC%2F5BFR0dFQG%2FBA8uLkAcAcICBxENCxkMDf6iAV4CBxENCxkMDf6iAV4CBxENCwABAGQAAASwBEwAMwAAARUiDgMVERQWHwEVITUyNjURIREUFjMVITUyPgM1ETQmLwE1IRUiBhURIRE0JiM1BLAEDiIaFjIZGf5wSxn%2BDBlL%2FnAEDiIaFjIZGQGQSxkB9BlLBEw4AQUKFA78iBYZAQI4OA0lAYr%2BdiUNODgBBQoUDgN4FhkBAjg4DSX%2BdgGKJQ04AAAABgAAAAAETARMAAwAHAAgACQAKAA0AAABITIWHQEjBTUnITchBSEyFhURFAYjISImNRE0NhcVITUBBTUlBRUhNQUVFAYjIQchJyE3MwKjAXcVHWn%2B2cj%2BcGQBd%2F4lASwpOzsp%2FtQpOzspASwCvP5wAZD8GAEsArwdFf6JZP6JZAGQyGkD6B0VlmJiyGTIOyn%2BDCk7OykB9Ck7ZMjI%2FveFo4XGyMhm%2BBUdZGTIAAEAEAAQBJ8EnwAmAAATNzYWHwEWBg8BHgEXNz4BHwEeAQ8BBiIuBicuBTcRohEuDosOBhF3ZvyNdxEzE8ATBxGjAw0uMUxPZWZ4O0p3RjITCwED76IRBhPCFDERdo78ZXYRBA6IDi8RogEECBUgNUNjO0qZfHNVQBAAAAACAAAAAASwBEwAIwBBAAAAMh4EHwEVFAYvAS4BPQEmIAcVFAYPAQYmPQE%2BBRIyHgIfARUBHgEdARQGIyEiJj0BNDY3ATU0PgIB%2FLimdWQ%2FLAkJHRTKFB2N%2FsKNHRTKFB0DDTE7ZnTKcFImFgEBAW0OFR0V%2B7QVHRUOAW0CFiYETBUhKCgiCgrIFRgDIgMiFZIYGJIVIgMiAxgVyAQNJyQrIP7kExwcCgoy%2FtEPMhTUFR0dFdQUMg8BLzIEDSEZAAADAAAAAASwBLAADQAdACcAAAEHIScRMxUzNTMVMzUzASEyFhQGKwEXITcjIiY0NgMhMhYdASE1NDYETMj9qMjIyMjIyPyuArwVHR0VDIn8SokMFR0dswRMFR37UB0CvMjIAfTIyMjI%2FOAdKh1kZB0qHf7UHRUyMhUdAAAAAwBkAAAEsARMAAkAEwAdAAABIyIGFREhETQmASMiBhURIRE0JgEhETQ2OwEyFhUCvGQpOwEsOwFnZCk7ASw7%2FRv%2B1DspZCk7BEw7KfwYA%2BgpO%2F7UOyn9RAK8KTv84AGQKTs7KQAAAAAF%2F5wAAASwBEwADwATAB8AJQApAAATITIWFREUBiMhIiY1ETQ2FxEhEQUjFTMRITUzNSMRIQURByMRMwcRMxHIArx8sLB8%2FUR8sLAYA4T%2BDMjI%2FtTIyAEsAZBkyMhkZARMsHz%2BDHywsHwB9HywyP1EArzIZP7UZGQBLGT%2B1GQB9GT%2B1AEsAAAABf%2BcAAAEsARMAA8AEwAfACUAKQAAEyEyFhURFAYjISImNRE0NhcRIREBIzUjFSMRMxUzNTMFEQcjETMHETMRyAK8fLCwfP1EfLCwGAOE%2FgxkZGRkZGQBkGTIyGRkBEywfP4MfLCwfAH0fLDI%2FUQCvP2oyMgB9MjIZP7UZAH0ZP7UASwABP%2BcAAAEsARMAA8AEwAbACMAABMhMhYVERQGIyEiJjURNDYXESERBSMRMxUhESEFIxEzFSERIcgCvHywsHz9RHywsBgDhP4MyMj%2B1AEsAZDIyP7UASwETLB8%2Fgx8sLB8AfR8sMj9RAK8yP7UZAH0ZP7UZAH0AAAABP%2BcAAAEsARMAA8AEwAWABkAABMhMhYVERQGIyEiJjURNDYXESERAS0BDQERyAK8fLCwfP1EfLCwGAOE%2Fgz%2B1AEsAZD%2B1ARMsHz%2BDHywsHwB9HywyP1EArz%2BDJaWlpYBLAAAAAX%2FnAAABLAETAAPABMAFwAgACkAABMhMhYVERQGIyEiJjURNDYXESERAyERIQcjIgYVFBY7AQERMzI2NTQmI8gCvHywsHz9RHywsBgDhGT9RAK8ZIImOTYpgv4Mgik2OSYETLB8%2Fgx8sLB8AfR8sMj9RAK8%2FagB9GRWQUFUASz%2B1FRBQVYAAAAF%2F5wAAASwBEwADwATAB8AJQApAAATITIWFREUBiMhIiY1ETQ2FxEhEQUjFTMRITUzNSMRIQEjESM1MwMjNTPIArx8sLB8%2FUR8sLAYA4T%2BDMjI%2FtTIyAEsAZBkZMjIZGQETLB8%2Fgx8sLB8AfR8sMj9RAK8yGT%2B1GRkASz%2BDAGQZP4MZAAG%2F5wAAASwBEwADwATABkAHwAjACcAABMhMhYVERQGIyEiJjURNDYXESERBTMRIREzASMRIzUzBRUzNQEjNTPIArx8sLB8%2FUR8sLAYA4T9RMj%2B1GQCWGRkyP2oZAEsZGQETLB8%2Fgx8sLB8AfR8sMj9RAK8yP5wAfT%2BDAGQZMjIyP7UZAAF%2F5wAAASwBEwADwATABwAIgAmAAATITIWFREUBiMhIiY1ETQ2FxEhEQEHIzU3NSM1IQEjESM1MwMjNTPIArx8sLB8%2FUR8sLAYA4T%2BDMdkx8gBLAGQZGTIx2RkBEywfP4MfLCwfAH0fLDI%2FUQCvP5wyDLIlmT%2BDAGQZP4MZAAAAAMACQAJBKcEpwAPABsAJQAAADIeAhQOAiIuAjQ%2BAQQiDgEUHgEyPgE0JgchFSEVISc1NyEB4PDbnl5entvw255eXp4BxeTCcXHC5MJxcWz%2B1AEs%2FtRkZAEsBKdentvw255eXp7b8NueTHHC5MJxccLkwtDIZGTIZAAAAAAEAAkACQSnBKcADwAbACcAKwAAADIeAhQOAiIuAjQ%2BAQQiDgEUHgEyPgE0JgcVBxcVIycjFSMRIQcVMzUB4PDbnl5entvw255eXp4BxeTCcXHC5MJxcWwyZGRklmQBLMjIBKdentvw255eXp7b8NueTHHC5MJxccLkwtBkMmQyZGQBkGRkZAAAAv%2Fy%2F50EwgRBACAANgAAATIWFzYzMhYUBisBNTQmIyEiBh0BIyImNTQ2NyY1ND4BEzMyFhURMzIWDwEGIi8BJjY7ARE0NgH3brUsLC54qqp4gB0V%2FtQVHd5QcFZBAmKqepYKD4kVCg3fDSYN3w0KFYkPBEF3YQ6t8a36FR0dFfpzT0VrDhMSZKpi%2FbMPCv7tFxD0EBD0EBcBEwoPAAAAAAL%2F8v%2BcBMMEQQAcADMAAAEyFhc2MzIWFxQGBwEmIgcBIyImNTQ2NyY1ND4BExcWBisBERQGKwEiJjURIyImNzY3NjIB9m62LCsueaoBeFr%2Bhg0lDf6DCU9xVkECYqnm3w0KFYkPCpYKD4kVCg3HGBMZBEF3YQ%2BteGOkHAFoEBD%2Bk3NPRWsOExNkqWP9kuQQF%2F7tCg8PCgETFxDMGBMAAAABAGQAAARMBG0AGAAAJTUhATMBMwkBMwEzASEVIyIGHQEhNTQmIwK8AZD%2B8qr%2B8qr%2B1P7Uqv7yqv7yAZAyFR0BkB0VZGQBLAEsAU3%2Bs%2F7U%2FtRkHRUyMhUdAAAAAAEAeQAABDcEmwAvAAABMhYXHgEVFAYHFhUUBiMiJxUyFh0BITU0NjM1BiMiJjU0Ny4BNTQ2MzIXNCY1NDYCWF6TGll7OzIJaUo3LRUd%2FtQdFS03SmkELzlpSgUSAqMEm3FZBoNaPWcfHRpKaR77HRUyMhUd%2Bx5pShIUFVg1SmkCAhAFdKMAAAAGACcAFASJBJwAEQAqAEIASgBiAHsAAAEWEgIHDgEiJicmAhI3PgEyFgUiBw4BBwYWHwEWMzI3Njc2Nz4BLwEmJyYXIgcOAQcGFh8BFjMyNz4BNz4BLwEmJyYWJiIGFBYyNjciBw4BBw4BHwEWFxYzMjc%2BATc2Ji8BJhciBwYHBgcOAR8BFhcWMzI3PgE3NiYvASYD8m9PT29T2dzZU29PT29T2dzZ%2Fj0EBHmxIgQNDCQDBBcGG0dGYAsNAwkDCwccBAVQdRgEDA0iBAQWBhJROQwMAwkDCwf5Y4xjY4xjVhYGElE6CwwDCQMLBwgEBVB1GAQNDCIEjRcGG0dGYAsNAwkDCwcIBAR5sSIEDQwkAwPyb%2F7V%2FtVvU1dXU28BKwErb1NXVxwBIrF5DBYDCQEWYEZHGwMVDCMNBgSRAhh1UA0WAwkBFTpREgMVCyMMBwT6Y2OMY2MVFTpREQQVCyMMBwQCGHVQDRYDCQEkFmBGRxsDFQwjDQYEASKxeQwWAwkBAAAABQBkAAAD6ASwAAwADwAWABwAIgAAASERIzUhFSERNDYzIQEjNQMzByczNTMDISImNREFFRQGKwECvAEstP6s%2FoQPCgI%2FASzIZKLU1KJktP51Cg8DhA8KwwMg%2FoTIyALzCg%2F%2B1Mj84NTUyP4MDwoBi8jDCg8AAAAABQBkAAAD6ASwAAkADAATABoAIQAAASERCQERNDYzIQEjNRMjFSM1IzcDISImPQEpARUUBisBNQK8ASz%2Bov3aDwoCPwEsyD6iZKLUqv6dCg8BfAIIDwqbAyD9%2BAFe%2FdoERwoP%2FtTI%2FHzIyNT%2BZA8KNzcKD1AAAAAAAwAAAAAEsAP0AAgAGQAfAAABIxUzFyERIzcFMzIeAhUhFSEDETM0PgIBMwMhASEEiqJkZP7UotT9EsgbGiEOASz9qMhkDiEaAnPw8PzgASwB9AMgyGQBLNTUBBErJGT%2BogHCJCsRBP5w%2FnAB9AAAAAMAAAAABEwETAAZADIAOQAAATMyFh0BMzIWHQEUBiMhIiY9ATQ2OwE1NDYFNTIWFREUBiMhIic3ARE0NjMVFBYzITI2AQc1IzUzNQKKZBUdMhUdHRX%2B1BUdHRUyHQFzKTs7Kf2oARP2%2Fro7KVg%2BASw%2BWP201MjIBEwdFTIdFWQVHR0VZBUdMhUd%2BpY7KfzgKTsE9gFGAUQpO5Y%2BWFj95tSiZKIAAwBkAAAEvARMABkANgA9AAABMzIWHQEzMhYdARQGIyEiJj0BNDY7ATU0NgU1MhYVESMRMxQOAiMhIiY1ETQ2MxUUFjMhMjYBBzUjNTM1AcJkFR0yFR0dFf7UFR0dFTIdAXMpO8jIDiEaG%2F2oKTs7KVg%2BASw%2BWAGc1MjIBEwdFTIdFWQVHR0VZBUdMhUd%2BpY7Kf4M%2FtQkKxEEOykDICk7lj5YWP3m1KJkogAAAAP%2FogAABRYE1AALABsAHwAACQEWBiMhIiY3ATYyEyMiBhcTHgE7ATI2NxM2JgMVMzUCkgJ9FyAs%2BwQsIBcCfRZARNAUGAQ6BCMUNhQjBDoEGODIBK37sCY3NyYEUCf%2BTB0U%2FtIUHR0UAS4UHf4MZGQAAAAACQAAAAAETARMAA8AHwAvAD8ATwBfAG8AfwCPAAABMzIWHQEUBisBIiY9ATQ2EzMyFh0BFAYrASImPQE0NiEzMhYdARQGKwEiJj0BNDYBMzIWHQEUBisBIiY9ATQ2ITMyFh0BFAYrASImPQE0NiEzMhYdARQGKwEiJj0BNDYBMzIWHQEUBisBIiY9ATQ2ITMyFh0BFAYrASImPQE0NiEzMhYdARQGKwEiJj0BNDYBqfoKDw8K%2BgoPDwr6Cg8PCvoKDw8BmvoKDw8K%2BgoPD%2Fzq%2BgoPDwr6Cg8PAZr6Cg8PCvoKDw8BmvoKDw8K%2BgoPD%2Fzq%2BgoPDwr6Cg8PAZr6Cg8PCvoKDw8BmvoKDw8K%2BgoPDwRMDwqWCg8PCpYKD%2F7UDwqWCg8PCpYKDw8KlgoPDwqWCg%2F%2B1A8KlgoPDwqWCg8PCpYKDw8KlgoPDwqWCg8PCpYKD%2F7UDwqWCg8PCpYKDw8KlgoPDwqWCg8PCpYKDw8KlgoPAAAAAwAAAAAEsAUUABkAKQAzAAABMxUjFSEyFg8BBgchJi8BJjYzITUjNTM1MwEhMhYUBisBFyE3IyImNDYDITIWHQEhNTQ2ArxkZAFePjEcQiko%2FPwoKUIcMT4BXmRkyP4%2BArwVHR0VDIn8SooNFR0dswRMFR37UB0EsMhkTzeEUzMzU4Q3T2TIZPx8HSodZGQdKh3%2B1B0VMjIVHQAABAAAAAAEsAUUAAUAGQArADUAAAAyFhUjNAchFhUUByEyFg8BIScmNjMhJjU0AyEyFhQGKwEVBSElNSMiJjQ2AyEyFh0BITU0NgIwUDnCPAE6EgMBSCkHIq%2F9WrIiCikBSAOvArwVHR0VlgET%2FEoBE5YVHR2zBEwVHftQHQUUOykpjSUmCBEhFpGRFiERCCb%2BlR0qHcjIyMgdKh39qB0VMjIVHQAEAAAAAASwBJ0ABwAUACQALgAAADIWFAYiJjQTMzIWFRQXITY1NDYzASEyFhQGKwEXITcjIiY0NgMhMhYdASE1NDYCDZZqapZqty4iKyf%2BvCcrI%2F7NArwVHR0VDYr8SokMFR0dswRMFR37UB0EnWqWamqW%2Fus5Okxra0w6Of5yHSodZGQdKh3%2B1B0VMjIVHQAEAAAAAASwBRQADwAcACwANgAAATIeARUUBiImNTQ3FzcnNhMzMhYVFBchNjU0NjMBITIWFAYrARchNyMiJjQ2AyEyFh0BITU0NgJYL1szb5xvIpBvoyIfLiIrJ%2F68Jysj%2Fs0CvBUdHRUNivxKiQwVHR2zBEwVHftQHQUUa4s2Tm9vTj5Rj2%2BjGv4KOTpMa2tMOjn%2Bch0qHWRkHSod%2FtQdFTIyFR0AAAADAAAAAASwBRIAEgAiACwAAAEFFSEUHgMXIS4BNTQ%2BAjcBITIWFAYrARchNyMiJjQ2AyEyFh0BITU0NgJYASz%2B1CU%2FP00T%2Fe48PUJtj0r%2BogK8FR0dFQ2K%2FEqJDBUdHbMETBUd%2B1AdBLChizlmUT9IGVO9VFShdksE%2FH4dKh1kZB0qHf7UHRUyMhUdAAIAyAAAA%2BgFFAAPACkAAAAyFh0BHgEdASE1NDY3NTQDITIWFyMVMxUjFTMVIxUzFAYjISImNRE0NgIvUjsuNv5wNi5kAZA2XBqsyMjIyMh1U%2F5wU3V1BRQ7KU4aXDYyMjZcGk4p%2Fkc2LmRkZGRkU3V1UwGQU3UAAAMAZP%2F%2FBEwETAAPAC8AMwAAEyEyFhURFAYjISImNRE0NgMhMhYdARQGIyEXFhQGIi8BIQcGIiY0PwEhIiY9ATQ2BQchJ5YDhBUdHRX8fBUdHQQDtgoPDwr%2B5eANGiUNWP30Vw0mGg3g%2Ft8KDw8BqmQBRGQETB0V%2FgwVHR0VAfQVHf1EDwoyCg%2FgDSUbDVhYDRslDeAPCjIKD2RkZAAAAAAEAAAAAASwBEwAGQAjAC0ANwAAEyEyFh0BIzQmKwEiBhUjNCYrASIGFSM1NDYDITIWFREhETQ2ExUUBisBIiY9ASEVFAYrASImPQHIAyBTdWQ7KfopO2Q7KfopO2R1EQPoKTv7UDvxHRVkFR0D6B0VZBUdBEx1U8gpOzspKTs7KchTdf4MOyn%2B1AEsKTv%2BDDIVHR0VMjIVHR0VMgADAAEAAASpBKwADQARABsAAAkBFhQPASEBJjQ3ATYyCQMDITIWHQEhNTQ2AeACqh8fg%2F4f%2FfsgIAEnH1n%2BrAFWAS%2F%2Bq6IDIBUd%2FHwdBI39VR9ZH4MCBh9ZHwEoH%2F5u%2FqoBMAFV%2FBsdFTIyFR0AAAAAAgCPAAAEIQSwABcALwAAAQMuASMhIgYHAwYWMyEVFBYyNj0BMzI2AyE1NDY7ATU0NjsBETMRMzIWHQEzMhYVBCG9CCcV%2FnAVJwi9CBMVAnEdKh19FROo%2Fa0dFTIdFTDILxUdMhUdAocB%2BhMcHBP%2BBhMclhUdHRWWHP2MMhUdMhUdASz%2B1B0VMh0VAAAEAAAAAASwBLAADQAQAB8AIgAAASERFAYjIREBNTQ2MyEBIzUBIREUBiMhIiY1ETQ2MyEBIzUDhAEsDwr%2Bif7UDwoBdwEsyP2oASwPCv12Cg8PCgF3ASzIAyD9wQoPAk8BLFQKD%2F7UyP4M%2FcEKDw8KA7YKD%2F7UyAAC%2F5wAZAUUBEcARgBWAAABMzIeAhcWFxY2NzYnJjc%2BARYXFgcOASsBDgEPAQ4BKwEiJj8BBisBIicHDgErASImPwEmLwEuAT0BNDY7ATY3JyY2OwE2BSMiBh0BFBY7ATI2PQE0JgHkw0uOakkMEhEfQwoKGRMKBQ8XDCkCA1Y9Pgc4HCcDIhVkFRgDDDEqwxgpCwMiFWQVGAMaVCyfExwdFXwLLW8QBxXLdAFF%2BgoPDwr6Cg8PBEdBa4pJDgYKISAiJRsQCAYIDCw9P1c3fCbqFB0dFEYOCEAUHR0UnUplNQcmFTIVHVdPXw4TZV8PCjIKDw8KMgoPAAb%2FnP%2FmBRQEfgAJACQANAA8AFIAYgAAASU2Fh8BFgYPASUzMhYfASEyFh0BFAYHBQYmJyYjISImPQE0NhcjIgYdARQ7ATI2NTQmJyYEIgYUFjI2NAE3PgEeARceAT8BFxYGDwEGJi8BJjYlBwYfAR4BPwE2Jy4BJy4BAoEBpxMuDiAOAxCL%2FCtqQ0geZgM3FR0cE%2F0fFyIJKjr%2B1D5YWLlQExIqhhALIAsSAYBALS1ALf4PmBIgHhMQHC0aPzANITNQL3wpgigJASlmHyElDR0RPRMFAhQHCxADhPcICxAmDyoNeMgiNtQdFTIVJgeEBBQPQ1g%2ByD5YrBwVODMQEAtEERzJLUAtLUD%2B24ITChESEyMgAwWzPUkrRSgJL5cvfRxYGyYrDwkLNRAhFEgJDAQAAAAAAwBkAAAEOQSwAFEAYABvAAABMzIWHQEeARcWDgIPATIeBRUUDgUjFRQGKwEiJj0BIxUUBisBIiY9ASMiJj0BNDY7AREjIiY9ATQ2OwE1NDY7ATIWHQEzNTQ2AxUhMj4CNTc0LgMjARUhMj4CNTc0LgMjAnGWCg9PaAEBIC4uEBEGEjQwOiodFyI2LUAjGg8KlgoPZA8KlgoPrwoPDwpLSwoPDwqvDwqWCg9kD9cBBxwpEwsBAQsTKRz%2B%2BQFrHCkTCwEBCxMpHASwDwptIW1KLk0tHwYGAw8UKDJOLTtdPCoVCwJLCg8PCktLCg8PCksPCpYKDwJYDwqWCg9LCg8PCktLCg%2F%2B1MgVHR0LCgQOIhoW%2FnDIFR0dCwoEDiIaFgAAAwAEAAIEsASuABcAKQAsAAATITIWFREUBg8BDgEjISImJy4CNRE0NgQiDgQPARchNy4FAyMT1AMMVnokEhIdgVL9xFKCHAgYKHoCIIx9VkcrHQYGnAIwnAIIIClJVSGdwwSuelb%2BYDO3QkJXd3ZYHFrFMwGgVnqZFyYtLSUMDPPzBQ8sKDEj%2FsIBBQACAMgAAAOEBRQADwAZAAABMzIWFREUBiMhIiY1ETQ2ARUUBisBIiY9AQHblmesVCn%2BPilUrAFINhWWFTYFFKxn%2FgwpVFQpAfRnrPwY4RU2NhXhAAACAMgAAAOEBRQADwAZAAABMxQWMxEUBiMhIiY1ETQ2ARUUBisBIiY9AQHbYLOWVCn%2BPilUrAFINhWWFTYFFJaz%2FkIpVFQpAfRnrPwY4RU2NhXhAAACAAAAFAUOBBoAFAAaAAAJASUHFRcVJwc1NzU0Jj4CPwEnCQEFJTUFJQUO%2FYL%2Bhk5klpZkAQEBBQQvkwKCAVz%2Bov6iAV4BXgL%2F%2FuWqPOCWx5SVyJb6BA0GCgYDKEEBG%2F1ipqaTpaUAAAMAZAH0BLADIAAHAA8AFwAAEjIWFAYiJjQkMhYUBiImNCQyFhQGIiY0vHxYWHxYAeh8WFh8WAHofFhYfFgDIFh8WFh8WFh8WFh8WFh8WFh8AAAAAAMBkAAAArwETAAHAA8AFwAAADIWFAYiJjQSMhYUBiImNBIyFhQGIiY0Aeh8WFh8WFh8WFh8WFh8WFh8WARMWHxYWHz%2ByFh8WFh8%2FshYfFhYfAAAAAMAZABkBEwETAAPAB8ALwAAEyEyFh0BFAYjISImPQE0NhMhMhYdARQGIyEiJj0BNDYTITIWHQEUBiMhIiY9ATQ2fQO2Cg8PCvxKCg8PCgO2Cg8PCvxKCg8PCgO2Cg8PCvxKCg8PBEwPCpYKDw8KlgoP%2FnAPCpYKDw8KlgoP%2FnAPCpYKDw8KlgoPAAAABAAAAAAEsASwAA8AHwAvADMAAAEhMhYVERQGIyEiJjURNDYFISIGFREUFjMhMjY1ETQmBSEyFhURFAYjISImNRE0NhcVITUBXgH0ory7o%2F4Mpbm5Asv9qCk7OykCWCk7O%2F2xAfQVHR0V%2FgwVHR1HAZAEsLuj%2FgylubmlAfSlucg7Kf2oKTs7KQJYKTtkHRX%2B1BUdHRUBLBUdZMjIAAAAAAEAZABkBLAETAA7AAATITIWFAYrARUzMhYUBisBFTMyFhQGKwEVMzIWFAYjISImNDY7ATUjIiY0NjsBNSMiJjQ2OwE1IyImNDaWA%2BgVHR0VMjIVHR0VMjIVHR0VMjIVHR0V%2FBgVHR0VMjIVHR0VMjIVHR0VMjIVHR0ETB0qHcgdKh3IHSodyB0qHR0qHcgdKh3IHSodyB0qHQAAAAYBLAAFA%2BgEowAHAA0AEwAZAB8AKgAAAR4BBgcuATYBMhYVIiYlFAYjNDYBMhYVIiYlFAYjNDYDFRQGIiY9ARYzMgKKVz8%2FV1c%2FP%2F75fLB8sAK8sHyw%2FcB8sHywArywfLCwHSodKAMRBKNDsrJCQrKy%2FsCwfLB8fLB8sP7UsHywfHywfLD%2B05AVHR0VjgQAAAH%2FtQDIBJQDgQBCAAABNzYXAR4BBw4BKwEyFRQOBCsBIhE0NyYiBxYVECsBIi4DNTQzIyImJyY2NwE2HwEeAQ4BLwEHIScHBi4BNgLpRRkUASoLCAYFGg8IAQQNGyc%2FKZK4ChRUFQu4jjBJJxkHAgcPGQYGCAsBKhQaTBQVCiMUM7YDe7YsFCMKFgNuEwYS%2FtkLHw8OEw0dNkY4MhwBIBgXBAQYF%2F7gKjxTQyMNEw4PHwoBKBIHEwUjKBYGDMHBDAUWKCMAAAAAAgAAAAAEsASwACUAQwAAASM0LgUrAREUFh8BFSE1Mj4DNREjIg4FFSMRIQEjNC4DKwERFBYXMxUjNTI1ESMiDgMVIzUhBLAyCAsZEyYYGcgyGRn%2BcAQOIhoWyBkYJhMZCwgyA%2Bj9RBkIChgQEWQZDQzIMmQREBgKCBkB9AOEFSAVDggDAfyuFhkBAmRkAQUJFQ4DUgEDCA4VIBUBLP0SDxMKBQH%2BVwsNATIyGQGpAQUKEw%2BWAAAAAAMAAAAABEwErgAdACAAMAAAATUiJy4BLwEBIwEGBw4BDwEVITUiJj8BIRcWBiMVARsBARUUBiMhIiY9ATQ2MyEyFgPoGR4OFgUE%2Ft9F%2FtQSFQkfCwsBETE7EkUBJT0NISf%2B7IZ5AbEdFfwYFR0dFQPoFR0BLDIgDiIKCwLr%2FQ4jFQkTBQUyMisusKYiQTIBhwFW%2Fqr942QVHR0VZBUdHQADAAAAAASwBLAADwBHAEoAABMhMhYVERQGIyEiJjURNDYFIyIHAQYHBgcGHQEUFjMhMjY9ATQmIyInJj8BIRcWBwYjIgYdARQWMyEyNj0BNCYnIicmJyMBJhMjEzIETBUdHRX7tBUdHQJGRg0F%2FtUREhImDAsJAREIDAwINxAKCj8BCjkLEQwYCAwMCAE5CAwLCBEZGQ8B%2FuAFDsVnBLAdFfu0FR0dFQRMFR1SDP0PIBMSEAUNMggMDAgyCAwXDhmjmR8YEQwIMggMDAgyBwwBGRskAuwM%2FgUBCAAABAAAAAAEsASwAAMAEwAjACcAAAEhNSEFITIWFREUBiMhIiY1ETQ2KQEyFhURFAYjISImNRE0NhcRIREEsPtQBLD7ggGQFR0dFf5wFR0dAm0BkBUdHRX%2BcBUdHUcBLARMZMgdFfx8FR0dFQOEFR0dFf5wFR0dFQGQFR1k%2FtQBLAAEAAAAAASwBLAADwAfACMAJwAAEyEyFhURFAYjISImNRE0NgEhMhYVERQGIyEiJjURNDYXESEREyE1ITIBkBUdHRX%2BcBUdHQJtAZAVHR0V%2FnAVHR1HASzI%2B1AEsASwHRX8fBUdHRUDhBUd%2FgwdFf5wFR0dFQGQFR1k%2FtQBLP2oZAAAAAACAAAAZASwA%2BgAJwArAAATITIWFREzNTQ2MyEyFh0BMxUjFRQGIyEiJj0BIxEUBiMhIiY1ETQ2AREhETIBkBUdZB0VAZAVHWRkHRX%2BcBUdZB0V%2FnAVHR0CnwEsA%2BgdFf6ilhUdHRWWZJYVHR0Vlv6iFR0dFQMgFR3%2B1P7UASwAAAQAAAAABLAEsAADABMAFwAnAAAzIxEzFyEyFhURFAYjISImNRE0NhcRIREBITIWFREUBiMhIiY1ETQ2ZGRklgGQFR0dFf5wFR0dRwEs%2FqIDhBUdHRX8fBUdHQSwZB0V%2FnAVHR0VAZAVHWT%2B1AEs%2FgwdFf5wFR0dFQGQFR0AAAAAAgBkAAAETASwACcAKwAAATMyFhURFAYrARUhMhYVERQGIyEiJjURNDYzITUjIiY1ETQ2OwE1MwcRIRECWJYVHR0VlgHCFR0dFfx8FR0dFQFelhUdHRWWZMgBLARMHRX%2BcBUdZB0V%2FnAVHR0VAZAVHWQdFQGQFR1kyP7UASwAAAAEAAAAAASwBLAAAwATABcAJwAAISMRMwUhMhYVERQGIyEiJjURNDYXESERASEyFhURFAYjISImNRE0NgSwZGT9dgGQFR0dFf5wFR0dRwEs%2FK4DhBUdHRX8fBUdHQSwZB0V%2FnAVHR0VAZAVHWT%2B1AEs%2FgwdFf5wFR0dFQGQFR0AAAEBLAAwA28EgAAPAAAJAQYjIiY1ETQ2MzIXARYUA2H%2BEhcSDhAQDhIXAe4OAjX%2BEhcbGQPoGRsX%2FhIOKgAAAAABAUEAMgOEBH4ACwAACQE2FhURFAYnASY0AU8B7h0qKh3%2BEg4CewHuHREp%2FBgpER0B7g4qAAAAAAEAMgFBBH4DhAALAAATITIWBwEGIicBJjZkA%2BgpER3%2BEg4qDv4SHREDhCod%2FhIODgHuHSoAAAAAAQAyASwEfgNvAAsAAAkBFgYjISImNwE2MgJ7Ae4dESn8GCkRHQHuDioDYf4SHSoqHQHuDgAAAAACAAgAAASwBCgABgAKAAABFQE1LQE1ASE1IQK8%2FUwBnf5jBKj84AMgAuW2%2Fr3dwcHd%2B9jIAAAAAAIAAABkBLAEsAALADEAAAEjFTMVIREzNSM1IQEzND4FOwERFAYPARUhNSIuAzURMzIeBRUzESEEsMjI%2FtTIyAEs%2B1AyCAsZEyYYGWQyGRkBkAQOIhoWZBkYJhMZCwgy%2FOADhGRkASxkZP4MFSAVDggDAf3aFhkBAmRkAQUJFQ4CJgEDCA4VIBUBLAAAAgAAAAAETAPoACUAMQAAASM0LgUrAREUFh8BFSE1Mj4DNREjIg4FFSMRIQEjFTMVIREzNSM1IQMgMggLGRMmGBlkMhkZ%2FnAEDiIaFmQZGCYTGQsIMgMgASzIyP7UyMgBLAK8FSAVDggDAf3aFhkCAWRkAQUJFQ4CJgEDCA4VIBUBLPzgZGQBLGRkAAABAMgAZgNyBEoAEgAAATMyFgcJARYGKwEiJwEmNDcBNgK9oBAKDP4wAdAMChCgDQr%2BKQcHAdcKBEoWDP4w%2FjAMFgkB1wgUCAHXCQAAAQE%2BAGYD6ARKABIAAAEzMhcBFhQHAQYrASImNwkBJjYBU6ANCgHXBwf%2BKQoNoBAKDAHQ%2FjAMCgRKCf4pCBQI%2FikJFgwB0AHQDBYAAAEAZgDIBEoDcgASAAAAFh0BFAcBBiInASY9ATQ2FwkBBDQWCf4pCBQI%2FikJFgwB0AHQA3cKEKANCv4pBwcB1woNoBAKDP4wAdAAAAABAGYBPgRKA%2BgAEgAACQEWHQEUBicJAQYmPQE0NwE2MgJqAdcJFgz%2BMP4wDBYJAdcIFAPh%2FikKDaAQCgwB0P4wDAoQoA0KAdcHAAAAAgDZ%2F%2FkEPQSwAAUAOgAAARQGIzQ2BTMyFh8BNjc%2BAh4EBgcOBgcGIiYjIgYiJy4DLwEuAT4EHgEXJyY2A%2BiwfLD%2BVmQVJgdPBQsiKFAzRyorDwURAQQSFyozTSwNOkkLDkc3EDlfNyYHBw8GDyUqPjdGMR%2BTDA0EsHywfLDIHBPCAQIGBwcFDx81S21DBxlLR1xKQhEFBQcHGWt0bCQjP2hJNyATBwMGBcASGAAAAAACAMgAFQOEBLAAFgAaAAATITIWFREUBisBEQcGJjURIyImNRE0NhcVITX6AlgVHR0Vlv8TGpYVHR2rASwEsB0V%2FnAVHf4MsgkQFQKKHRUBkBUdZGRkAAAAAgDIABkETASwAA4AEgAAEyEyFhURBRElIREjETQ2ARU3NfoC7ic9%2FUQCWP1EZB8BDWQEsFEs%2FFt1A7Z9%2FBgEARc0%2FV1kFGQAAQAAAAECTW%2FDBF9fDzz1AB8EsAAAAADQdnOXAAAAANB2c5f%2FUf%2BcBdwFFAAAAAgAAgAAAAAAAAABAAAFFP%2BFAAAFFP9R%2FtQF3AABAAAAAAAAAAAAAAAAAAAAowG4ACgAAAAAAZAAAASwAAAEsABkBLAAAASwAAAEsABwAooAAAUUAAACigAABRQAAAGxAAABRQAAANgAAADYAAAAogAAAQQAAABIAAABBAAAAUUAAASwAGQEsAB7BLAAyASwAMgB9AAABLD%2F8gSwAAAEsAAABLD%2F8ASwAAAEsAAOBLAACQSwAGQEsP%2FTBLD%2F0wSwAAAEsAAABLAAAASwAAAEsAAABLAAJgSwAG4EsAAXBLAAFwSwABcEsABkBLAAGgSwAGQEsAAMBLAAZASwABcEsP%2BcBLAAZASwABcEsAAXBLAAAASwABcEsAAXBLAAFwSwAGQEsAAABLAAZASwAAAEsAAABLAAAASwAAAEsAAABLAAAASwAAAEsAAABLAAZASwAMgEsAAABLAAAASwADUEsABkBLAAyASw%2F7UEsAAhBLAAAASwAAAEsAAABLAAAASwAAAEsP%2BcBLAAAASwAAAEsAAABLAA2wSwABcEsAB1BLAAAASwAAAEsAAABLAACgSwAMgEsAAABLAAnQSwAMgEsADIBLAAyASwAAAEsP%2F%2BBLABLASwAGQEsACIBLABOwSwABcEsAAXBLAAFwSwABcEsAAXBLAAFwSwAAAEsAAXBLAAFwSwABcEsAAXBLAAAASwALcEsAC3BLAAAASwAAAEsABJBLAAFwSwAAAEsAAABLAAXQSw%2F9wEsP%2FcBLD%2FnwSwAGQEsAAABLAAAASwAAAEsABkBLD%2F%2FwSwAAAEsP9RBLAABgSwAAAEsAAABLABRQSwAAEEsAAABLD%2FnASwAEoEsAAUBLAAAASwAAAEsAAABLD%2FnASwAGEEsP%2F9BLAAFgSwABYEsAAWBLAAFgSwABgEsAAABMQAAASwAGQAAAAAAAD%2F2ABkADkAyAAAAScAZAAZABkAGQAZABkAGQAZAAAAAAAAAAAAAADZAAAAAAAOAAAAAAAAAAAAAAAEAAAAAAAAAAAAAAAAAAMAZABkAAAAEAAAAAAAZP%2Bc%2F5z%2FnP%2Bc%2F5z%2FnP%2Bc%2F5wACQAJ%2F%2FL%2F8gBkAHkAJwBkAGQAAAAAAGT%2FogAAAAAAAAAAAAAAAADIAGQAAAABAI8AAP%2Bc%2F5wAZAAEAMgAyAAAAGQBkABkAAAAZAEs%2F7UAAAAAAAAAAAAAAAAAAABkAAABLAFBADIAMgAIAAAAAADIAT4AZgBmANkAyADIAAAAKgAqACoAKgCyAOgA6AFOAU4BTgFOAU4BTgFOAU4BTgFOAU4BTgFOAU4BpAIGAiICfgKGAqwC5ANGA24DjAPEBAgEMgRiBKIE3AVcBboGcgb0ByAHYgfKCB4IYgi%2BCTYJhAm2Cd4KKApMCpQK4gswC4oLygwIDFgNKg1eDbAODg5oDrQPKA%2BmD%2BYQEhBUEJAQqhEqEXYRthIKEjgSfBLAExoTdBPQFCoU1BU8FagVzBYEFjYWYBawFv4XUhemGAIYLhhqGJYYsBjgGP4ZKBloGZQZxBnaGe4aNhpoGrga9hteG7QcMhyUHOIdHB1EHWwdlB28HeYeLh52HsAfYh%2FSIEYgviEyIXYhuCJAIpYiuCMOIyIjOCN6I8Ij4CQCJDAkXiSWJOIlNCVgJbwmFCZ%2BJuYnUCe8J%2FgoNChwKKwpoCnMKiYqSiqEKworeiwILGgsuizsLRwtiC30LiguZi6iLtgvDi9GL34vsi%2F4MD4whDDSMRIxYDGuMegyJDJeMpoy3jMiMz4zaDO2NBg0YDSoNNI1LDWeNeg2PjZ8Ntw3GjdON5I31DgQOEI4hjjIOQo5SjmIOcw6HDpsOpo63jugO9w8GDxQPKI8%2BD0yPew%2BOj6MPtQ%2FKD9uP6o%2F%2BkBIQIBAxkECQX5CGEKoQu5DGENCQ3ZDoEPKRBBEYESuRPZFWkW2RgZGdEa0RvZHNkd2R7ZH9kgWSDJITkhqSIZIzEkSSThJXkmESapKAkouSlIAAQAAARcApwARAAAAAAACAAAAAQABAAAAQAAuAAAAAAAAABAAxgABAAAAAAATABIAAAADAAEECQAAAGoAEgADAAEECQABACgAfAADAAEECQACAA4ApAADAAEECQADAEwAsgADAAEECQAEADgA%2FgADAAEECQAFAHgBNgADAAEECQAGADYBrgADAAEECQAIABYB5AADAAEECQAJABYB%2BgADAAEECQALACQCEAADAAEECQAMACQCNAADAAEECQATACQCWAADAAEECQDIABYCfAADAAEECQDJADACkgADAAEECdkDABoCwnd3dy5nbHlwaGljb25zLmNvbQBDAG8AcAB5AHIAaQBnAGgAdAAgAKkAIAAyADAAMQA0ACAAYgB5ACAASgBhAG4AIABLAG8AdgBhAHIAaQBrAC4AIABBAGwAbAAgAHIAaQBnAGgAdABzACAAcgBlAHMAZQByAHYAZQBkAC4ARwBMAFkAUABIAEkAQwBPAE4AUwAgAEgAYQBsAGYAbABpAG4AZwBzAFIAZQBnAHUAbABhAHIAMQAuADAAMAA5ADsAVQBLAFcATgA7AEcATABZAFAASABJAEMATwBOAFMASABhAGwAZgBsAGkAbgBnAHMALQBSAGUAZwB1AGwAYQByAEcATABZAFAASABJAEMATwBOAFMAIABIAGEAbABmAGwAaQBuAGcAcwAgAFIAZQBnAHUAbABhAHIAVgBlAHIAcwBpAG8AbgAgADEALgAwADAAOQA7AFAAUwAgADAAMAAxAC4AMAAwADkAOwBoAG8AdABjAG8AbgB2ACAAMQAuADAALgA3ADAAOwBtAGEAawBlAG8AdABmAC4AbABpAGIAMgAuADUALgA1ADgAMwAyADkARwBMAFkAUABIAEkAQwBPAE4AUwBIAGEAbABmAGwAaQBuAGcAcwAtAFIAZQBnAHUAbABhAHIASgBhAG4AIABLAG8AdgBhAHIAaQBrAEoAYQBuACAASwBvAHYAYQByAGkAawB3AHcAdwAuAGcAbAB5AHAAaABpAGMAbwBuAHMALgBjAG8AbQB3AHcAdwAuAGcAbAB5AHAAaABpAGMAbwBuAHMALgBjAG8AbQB3AHcAdwAuAGcAbAB5AHAAaABpAGMAbwBuAHMALgBjAG8AbQBXAGUAYgBmAG8AbgB0ACAAMQAuADAAVwBlAGQAIABPAGMAdAAgADIAOQAgADAANgA6ADMANgA6ADAANwAgADIAMAAxADQARgBvAG4AdAAgAFMAcQB1AGkAcgByAGUAbAAAAAIAAAAAAAD%2FtQAyAAAAAAAAAAAAAAAAAAAAAAAAAAABFwAAAQIBAwADAA0ADgEEAJYBBQEGAQcBCAEJAQoBCwEMAQ0BDgEPARABEQESARMA7wEUARUBFgEXARgBGQEaARsBHAEdAR4BHwEgASEBIgEjASQBJQEmAScBKAEpASoBKwEsAS0BLgEvATABMQEyATMBNAE1ATYBNwE4ATkBOgE7ATwBPQE%2BAT8BQAFBAUIBQwFEAUUBRgFHAUgBSQFKAUsBTAFNAU4BTwFQAVEBUgFTAVQBVQFWAVcBWAFZAVoBWwFcAV0BXgFfAWABYQFiAWMBZAFlAWYBZwFoAWkBagFrAWwBbQFuAW8BcAFxAXIBcwF0AXUBdgF3AXgBeQF6AXsBfAF9AX4BfwGAAYEBggGDAYQBhQGGAYcBiAGJAYoBiwGMAY0BjgGPAZABkQGSAZMBlAGVAZYBlwGYAZkBmgGbAZwBnQGeAZ8BoAGhAaIBowGkAaUBpgGnAagBqQGqAasBrAGtAa4BrwGwAbEBsgGzAbQBtQG2AbcBuAG5AboBuwG8Ab0BvgG%2FAcABwQHCAcMBxAHFAcYBxwHIAckBygHLAcwBzQHOAc8B0AHRAdIB0wHUAdUB1gHXAdgB2QHaAdsB3AHdAd4B3wHgAeEB4gHjAeQB5QHmAecB6AHpAeoB6wHsAe0B7gHvAfAB8QHyAfMB9AH1AfYB9wH4AfkB%2BgH7AfwB%2FQH%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%3D%29%20format%28%27truetype%27%29%2Curl%28data%3Aimage%2Fsvg%2Bxml%3Bbase64%2CPD94bWwgdmVyc2lvbj0iMS4wIiBzdGFuZGFsb25lPSJubyI%2FPgo8IURPQ1RZUEUgc3ZnIFBVQkxJQyAiLS8vVzNDLy9EVEQgU1ZHIDEuMS8vRU4iICJodHRwOi8vd3d3LnczLm9yZy9HcmFwaGljcy9TVkcvMS4xL0RURC9zdmcxMS5kdGQiID4KPHN2ZyB4bWxucz0iaHR0cDovL3d3dy53My5vcmcvMjAwMC9zdmciPgo8bWV0YWRhdGE%2BPC9tZXRhZGF0YT4KPGRlZnM%2BCjxmb250IGlkPSJnbHlwaGljb25zX2hhbGZsaW5nc3JlZ3VsYXIiIGhvcml6LWFkdi14PSIxMjAwIiA%2BCjxmb250LWZhY2UgdW5pdHMtcGVyLWVtPSIxMjAwIiBhc2NlbnQ9Ijk2MCIgZGVzY2VudD0iLTI0MCIgLz4KPG1pc3NpbmctZ2x5cGggaG9yaXotYWR2LXg9IjUwMCIgLz4KPGdseXBoIGhvcml6LWFkdi14PSIwIiAvPgo8Z2x5cGggaG9yaXotYWR2LXg9IjQwMCIgLz4KPGdseXBoIHVuaWNvZGU9IiAiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3gyMDAzOyIgaG9yaXotYWR2LXg9IjEzMDAiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3gyMDA0OyIgaG9yaXotYWR2LXg9IjQzMyIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeDIwMDU7IiBob3Jpei1hZHYteD0iMzI1IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4MjAwNjsiIGhvcml6LWFkdi14PSIyMTYiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3gyMDA3OyIgaG9yaXotYWR2LXg9IjIxNiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeDIwMDg7IiBob3Jpei1hZHYteD0iMTYyIiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4MjAwOTsiIGhvcml6LWFkdi14PSIyNjAiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3gyMDBhOyIgaG9yaXotYWR2LXg9IjcyIiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4MjAyZjsiIGhvcml6LWFkdi14PSIyNjAiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3gyMDVmOyIgaG9yaXotYWR2LXg9IjMyNSIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeDIwYWM7IiBkPSJNNzQ0IDExOThxMjQyIDAgMzU0IC0xODlxNjAgLTEwNCA2NiAtMjA5aC0xODFxMCA0NSAtMTcuNSA4Mi41dC00My41IDYxLjV0LTU4IDQwLjV0LTYwLjUgMjR0LTUxLjUgNy41cS0xOSAwIC00MC41IC01LjV0LTQ5LjUgLTIwLjV0LTUzIC0zOHQtNDkgLTYyLjV0LTM5IC04OS41aDM3OWwtMTAwIC0xMDBoLTMwMHEtNiAtNTAgLTYgLTEwMGg0MDZsLTEwMCAtMTAwaC0zMDBxOSAtNzQgMzMgLTEzMnQ1Mi41IC05MXQ2MS41IC01NC41dDU5IC0yOSB0NDcgLTcuNXEyMiAwIDUwLjUgNy41dDYwLjUgMjQuNXQ1OCA0MXQ0My41IDYxdDE3LjUgODBoMTc0cS0zMCAtMTcxIC0xMjggLTI3OHEtMTA3IC0xMTcgLTI3NCAtMTE3cS0yMDYgMCAtMzI0IDE1OHEtMzYgNDggLTY5IDEzM3QtNDUgMjA0aC0yMTdsMTAwIDEwMGgxMTJxMSA0NyA2IDEwMGgtMjE4bDEwMCAxMDBoMTM0cTIwIDg3IDUxIDE1My41dDYyIDEwMy41cTExNyAxNDEgMjk3IDE0MXoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3gyNmZhOyIgZD0iTTc3NCAxMTkzLjVxMTYgLTkuNSAyMC41IC0yN3QtNS41IC0zMy41bC0xMzYgLTE4N2w0NjcgLTc0NmgzMHEyMCAwIDM1IC0xOC41dDE1IC0zOS41di00MmgtMTIwMHY0MnEwIDIxIDE1IDM5LjV0MzUgMTguNWgzMGw0NjggNzQ2bC0xMzUgMTgzcS0xMCAxNiAtNS41IDM0dDIwLjUgMjh0MzQgNS41dDI4IC0yMC41bDExMSAtMTQ4bDExMiAxNTBxOSAxNiAyNyAyMC41dDM0IC01ek02MDAgMjAwaDM3N2wtMTgyIDExMmwtMTk1IDUzNHYtNjQ2eiAiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDE5OyIgZD0iTTYwMCAxMTc0cTMzIDAgNzQgLTVsMzggLTE1Mmw1IC0xcTQ5IC0xNCA5NCAtMzlsNSAtMmwxMzQgODBxNjEgLTQ4IDEwNCAtMTA1bC04MCAtMTM0bDMgLTVxMjUgLTQ0IDM5IC05M2wxIC02bDE1MiAtMzhxNSAtNDMgNSAtNzNxMCAtMzQgLTUgLTc0bC0xNTIgLTM4bC0xIC02cS0xNSAtNDkgLTM5IC05M2wtMyAtNWw4MCAtMTM0cS00OCAtNjEgLTEwNCAtMTA1bC0xMzQgODFsLTUgLTNxLTQ0IC0yNSAtOTQgLTM5bC01IC0ybC0zOCAtMTUxIHEtNDMgLTUgLTc0IC01cS0zMyAwIC03NCA1bC0zOCAxNTFsLTUgMnEtNDkgMTQgLTk0IDM5bC01IDNsLTEzNCAtODFxLTYwIDQ4IC0xMDQgMTA1bDgwIDEzNGwtMyA1cS0yNSA0NSAtMzggOTNsLTIgNmwtMTUxIDM4cS02IDQyIC02IDc0cTAgMzMgNiA3M2wxNTEgMzhsMiA2cTEzIDQ4IDM4IDkzbDMgNWwtODAgMTM0cTQ3IDYxIDEwNSAxMDVsMTMzIC04MGw1IDJxNDUgMjUgOTQgMzlsNSAxbDM4IDE1MnE0MyA1IDc0IDV6TTYwMCA4MTUgcS04OSAwIC0xNTIgLTYzdC02MyAtMTUxLjV0NjMgLTE1MS41dDE1MiAtNjN0MTUyIDYzdDYzIDE1MS41dC02MyAxNTEuNXQtMTUyIDYzeiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUwMjA7IiBkPSJNNTAwIDEzMDBoMzAwcTQxIDAgNzAuNSAtMjkuNXQyOS41IC03MC41di0xMDBoMjc1cTEwIDAgMTcuNSAtNy41dDcuNSAtMTcuNXYtNzVoLTExMDB2NzVxMCAxMCA3LjUgMTcuNXQxNy41IDcuNWgyNzV2MTAwcTAgNDEgMjkuNSA3MC41dDcwLjUgMjkuNXpNNTAwIDEyMDB2LTEwMGgzMDB2MTAwaC0zMDB6TTExMDAgOTAwdi04MDBxMCAtNDEgLTI5LjUgLTcwLjV0LTcwLjUgLTI5LjVoLTcwMHEtNDEgMCAtNzAuNSAyOS41dC0yOS41IDcwLjUgdjgwMGg5MDB6TTMwMCA4MDB2LTcwMGgxMDB2NzAwaC0xMDB6TTUwMCA4MDB2LTcwMGgxMDB2NzAwaC0xMDB6TTcwMCA4MDB2LTcwMGgxMDB2NzAwaC0xMDB6TTkwMCA4MDB2LTcwMGgxMDB2NzAwaC0xMDB6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTAyMTsiIGQ9Ik0xOCA2MThsNjIwIDYwOHE4IDcgMTguNSA3dDE3LjUgLTdsNjA4IC02MDhxOCAtOCA1LjUgLTEzdC0xMi41IC01aC0xNzV2LTU3NXEwIC0xMCAtNy41IC0xNy41dC0xNy41IC03LjVoLTI1MHEtMTAgMCAtMTcuNSA3LjV0LTcuNSAxNy41djM3NWgtMzAwdi0zNzVxMCAtMTAgLTcuNSAtMTcuNXQtMTcuNSAtNy41aC0yNTBxLTEwIDAgLTE3LjUgNy41dC03LjUgMTcuNXY1NzVoLTE3NXEtMTAgMCAtMTIuNSA1dDUuNSAxM3oiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDIyOyIgZD0iTTYwMCAxMjAwdi00MDBxMCAtNDEgMjkuNSAtNzAuNXQ3MC41IC0yOS41aDMwMHYtNjUwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC04MDBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djExMDBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41aDQ1MHpNMTAwMCA4MDBoLTI1MHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV2MjUweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUwMjM7IiBkPSJNNjAwIDExNzdxMTE3IDAgMjI0IC00NS41dDE4NC41IC0xMjN0MTIzIC0xODQuNXQ0NS41IC0yMjR0LTQ1LjUgLTIyNHQtMTIzIC0xODQuNXQtMTg0LjUgLTEyM3QtMjI0IC00NS41dC0yMjQgNDUuNXQtMTg0LjUgMTIzdC0xMjMgMTg0LjV0LTQ1LjUgMjI0dDQ1LjUgMjI0dDEyMyAxODQuNXQxODQuNSAxMjN0MjI0IDQ1LjV6TTYwMCAxMDI3cS0xMTYgMCAtMjE0LjUgLTU3dC0xNTUuNSAtMTU1LjV0LTU3IC0yMTQuNXQ1NyAtMjE0LjUgdDE1NS41IC0xNTUuNXQyMTQuNSAtNTd0MjE0LjUgNTd0MTU1LjUgMTU1LjV0NTcgMjE0LjV0LTU3IDIxNC41dC0xNTUuNSAxNTUuNXQtMjE0LjUgNTd6TTUyNSA5MDBoNTBxMTAgMCAxNy41IC03LjV0Ny41IC0xNy41di0yNzVoMTc1cTEwIDAgMTcuNSAtNy41dDcuNSAtMTcuNXYtNTBxMCAtMTAgLTcuNSAtMTcuNXQtMTcuNSAtNy41aC0yNTBxLTEwIDAgLTE3LjUgNy41dC03LjUgMTcuNXYzNTBxMCAxMCA3LjUgMTcuNXQxNy41IDcuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDI0OyIgZD0iTTEzMDAgMGgtNTM4bC00MSA0MDBoLTI0MmwtNDEgLTQwMGgtNTM4bDQzMSAxMjAwaDIwOWwtMjEgLTMwMGgxNjJsLTIwIDMwMGgyMDh6TTUxNSA4MDBsLTI3IC0zMDBoMjI0bC0yNyAzMDBoLTE3MHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDI1OyIgZD0iTTU1MCAxMjAwaDIwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtNDUwaDE5MXEyMCAwIDI1LjUgLTExLjV0LTcuNSAtMjcuNWwtMzI3IC00MDBxLTEzIC0xNiAtMzIgLTE2dC0zMiAxNmwtMzI3IDQwMHEtMTMgMTYgLTcuNSAyNy41dDI1LjUgMTEuNWgxOTF2NDUwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXpNMTEyNSA0MDBoNTBxMTAgMCAxNy41IC03LjV0Ny41IC0xNy41di0zNTBxMCAtMTAgLTcuNSAtMTcuNXQtMTcuNSAtNy41IGgtMTA1MHEtMTAgMCAtMTcuNSA3LjV0LTcuNSAxNy41djM1MHEwIDEwIDcuNSAxNy41dDE3LjUgNy41aDUwcTEwIDAgMTcuNSAtNy41dDcuNSAtMTcuNXYtMTc1aDkwMHYxNzVxMCAxMCA3LjUgMTcuNXQxNy41IDcuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDI2OyIgZD0iTTYwMCAxMTc3cTExNyAwIDIyNCAtNDUuNXQxODQuNSAtMTIzdDEyMyAtMTg0LjV0NDUuNSAtMjI0dC00NS41IC0yMjR0LTEyMyAtMTg0LjV0LTE4NC41IC0xMjN0LTIyNCAtNDUuNXQtMjI0IDQ1LjV0LTE4NC41IDEyM3QtMTIzIDE4NC41dC00NS41IDIyNHQ0NS41IDIyNHQxMjMgMTg0LjV0MTg0LjUgMTIzdDIyNCA0NS41ek02MDAgMTAyN3EtMTE2IDAgLTIxNC41IC01N3QtMTU1LjUgLTE1NS41dC01NyAtMjE0LjV0NTcgLTIxNC41IHQxNTUuNSAtMTU1LjV0MjE0LjUgLTU3dDIxNC41IDU3dDE1NS41IDE1NS41dDU3IDIxNC41dC01NyAyMTQuNXQtMTU1LjUgMTU1LjV0LTIxNC41IDU3ek01MjUgOTAwaDE1MHExMCAwIDE3LjUgLTcuNXQ3LjUgLTE3LjV2LTI3NWgxMzdxMjEgMCAyNiAtMTEuNXQtOCAtMjcuNWwtMjIzIC0yNzVxLTEzIC0xNiAtMzIgLTE2dC0zMiAxNmwtMjIzIDI3NXEtMTMgMTYgLTggMjcuNXQyNiAxMS41aDEzN3YyNzVxMCAxMCA3LjUgMTcuNXQxNy41IDcuNXogIiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTAyNzsiIGQ9Ik02MDAgMTE3N3ExMTcgMCAyMjQgLTQ1LjV0MTg0LjUgLTEyM3QxMjMgLTE4NC41dDQ1LjUgLTIyNHQtNDUuNSAtMjI0dC0xMjMgLTE4NC41dC0xODQuNSAtMTIzdC0yMjQgLTQ1LjV0LTIyNCA0NS41dC0xODQuNSAxMjN0LTEyMyAxODQuNXQtNDUuNSAyMjR0NDUuNSAyMjR0MTIzIDE4NC41dDE4NC41IDEyM3QyMjQgNDUuNXpNNjAwIDEwMjdxLTExNiAwIC0yMTQuNSAtNTd0LTE1NS41IC0xNTUuNXQtNTcgLTIxNC41dDU3IC0yMTQuNSB0MTU1LjUgLTE1NS41dDIxNC41IC01N3QyMTQuNSA1N3QxNTUuNSAxNTUuNXQ1NyAyMTQuNXQtNTcgMjE0LjV0LTE1NS41IDE1NS41dC0yMTQuNSA1N3pNNjMyIDkxNGwyMjMgLTI3NXExMyAtMTYgOCAtMjcuNXQtMjYgLTExLjVoLTEzN3YtMjc1cTAgLTEwIC03LjUgLTE3LjV0LTE3LjUgLTcuNWgtMTUwcS0xMCAwIC0xNy41IDcuNXQtNy41IDE3LjV2Mjc1aC0xMzdxLTIxIDAgLTI2IDExLjV0OCAyNy41bDIyMyAyNzVxMTMgMTYgMzIgMTYgdDMyIC0xNnoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDI4OyIgZD0iTTIyNSAxMjAwaDc1MHExMCAwIDE5LjUgLTd0MTIuNSAtMTdsMTg2IC02NTJxNyAtMjQgNyAtNDl2LTQyNXEwIC0xMiAtNCAtMjd0LTkgLTE3cS0xMiAtNiAtMzcgLTZoLTExMDBxLTEyIDAgLTI3IDR0LTE3IDhxLTYgMTMgLTYgMzhsMSA0MjVxMCAyNSA3IDQ5bDE4NSA2NTJxMyAxMCAxMi41IDE3dDE5LjUgN3pNODc4IDEwMDBoLTU1NnEtMTAgMCAtMTkgLTd0LTExIC0xOGwtODcgLTQ1MHEtMiAtMTEgNCAtMTh0MTYgLTdoMTUwIHExMCAwIDE5LjUgLTd0MTEuNSAtMTdsMzggLTE1MnEyIC0xMCAxMS41IC0xN3QxOS41IC03aDI1MHExMCAwIDE5LjUgN3QxMS41IDE3bDM4IDE1MnEyIDEwIDExLjUgMTd0MTkuNSA3aDE1MHExMCAwIDE2IDd0NCAxOGwtODcgNDUwcS0yIDExIC0xMSAxOHQtMTkgN3oiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDI5OyIgZD0iTTYwMCAxMTc3cTExNyAwIDIyNCAtNDUuNXQxODQuNSAtMTIzdDEyMyAtMTg0LjV0NDUuNSAtMjI0dC00NS41IC0yMjR0LTEyMyAtMTg0LjV0LTE4NC41IC0xMjN0LTIyNCAtNDUuNXQtMjI0IDQ1LjV0LTE4NC41IDEyM3QtMTIzIDE4NC41dC00NS41IDIyNHQ0NS41IDIyNHQxMjMgMTg0LjV0MTg0LjUgMTIzdDIyNCA0NS41ek02MDAgMTAyN3EtMTE2IDAgLTIxNC41IC01N3QtMTU1LjUgLTE1NS41dC01NyAtMjE0LjV0NTcgLTIxNC41IHQxNTUuNSAtMTU1LjV0MjE0LjUgLTU3dDIxNC41IDU3dDE1NS41IDE1NS41dDU3IDIxNC41dC01NyAyMTQuNXQtMTU1LjUgMTU1LjV0LTIxNC41IDU3ek01NDAgODIwbDI1MyAtMTkwcTE3IC0xMiAxNyAtMzB0LTE3IC0zMGwtMjUzIC0xOTBxLTE2IC0xMiAtMjggLTYuNXQtMTIgMjYuNXY0MDBxMCAyMSAxMiAyNi41dDI4IC02LjV6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTAzMDsiIGQ9Ik05NDcgMTA2MGwxMzUgMTM1cTcgNyAxMi41IDV0NS41IC0xM3YtMzYycTAgLTEwIC03LjUgLTE3LjV0LTE3LjUgLTcuNWgtMzYycS0xMSAwIC0xMyA1LjV0NSAxMi41bDEzMyAxMzNxLTEwOSA3NiAtMjM4IDc2cS0xMTYgMCAtMjE0LjUgLTU3dC0xNTUuNSAtMTU1LjV0LTU3IC0yMTQuNXQ1NyAtMjE0LjV0MTU1LjUgLTE1NS41dDIxNC41IC01N3QyMTQuNSA1N3QxNTUuNSAxNTUuNXQ1NyAyMTQuNWgxNTBxMCAtMTE3IC00NS41IC0yMjQgdC0xMjMgLTE4NC41dC0xODQuNSAtMTIzdC0yMjQgLTQ1LjV0LTIyNCA0NS41dC0xODQuNSAxMjN0LTEyMyAxODQuNXQtNDUuNSAyMjR0NDUuNSAyMjR0MTIzIDE4NC41dDE4NC41IDEyM3QyMjQgNDUuNXExOTIgMCAzNDcgLTExN3oiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDMxOyIgZD0iTTk0NyAxMDYwbDEzNSAxMzVxNyA3IDEyLjUgNXQ1LjUgLTEzdi0zNjFxMCAtMTEgLTcuNSAtMTguNXQtMTguNSAtNy41aC0zNjFxLTExIDAgLTEzIDUuNXQ1IDEyLjVsMTM0IDEzNHEtMTEwIDc1IC0yMzkgNzVxLTExNiAwIC0yMTQuNSAtNTd0LTE1NS41IC0xNTUuNXQtNTcgLTIxNC41aC0xNTBxMCAxMTcgNDUuNSAyMjR0MTIzIDE4NC41dDE4NC41IDEyM3QyMjQgNDUuNXExOTIgMCAzNDcgLTExN3pNMTAyNyA2MDBoMTUwIHEwIC0xMTcgLTQ1LjUgLTIyNHQtMTIzIC0xODQuNXQtMTg0LjUgLTEyM3QtMjI0IC00NS41cS0xOTIgMCAtMzQ4IDExOGwtMTM0IC0xMzRxLTcgLTggLTEyLjUgLTUuNXQtNS41IDEyLjV2MzYwcTAgMTEgNy41IDE4LjV0MTguNSA3LjVoMzYwcTEwIDAgMTIuNSAtNS41dC01LjUgLTEyLjVsLTEzMyAtMTMzcTExMCAtNzYgMjQwIC03NnExMTYgMCAyMTQuNSA1N3QxNTUuNSAxNTUuNXQ1NyAyMTQuNXoiIC8%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%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDM5OyIgZD0iTTUwMCA5MDBoMTAwdi0xMDBoLTEwMHYtMTAwaC00MDB2LTEwMGgtMTAwdjYwMGg1MDB2LTMwMHpNMTIwMCA3MDBoLTIwMHYtMTAwaDIwMHYtMjAwaC0zMDB2MzAwaC0yMDB2MzAwaC0xMDB2MjAwaDYwMHYtNTAwek0xMDAgMTEwMHYtMzAwaDMwMHYzMDBoLTMwMHpNODAwIDExMDB2LTMwMGgzMDB2MzAwaC0zMDB6TTMwMCA5MDBoLTEwMHYxMDBoMTAwdi0xMDB6TTEwMDAgOTAwaC0xMDB2MTAwaDEwMHYtMTAwek0zMDAgNTAwaDIwMHYtNTAwIGgtNTAwdjUwMGgyMDB2MTAwaDEwMHYtMTAwek04MDAgMzAwaDIwMHYtMTAwaC0xMDB2LTEwMGgtMjAwdjEwMGgtMTAwdjEwMGgxMDB2MjAwaC0yMDB2MTAwaDMwMHYtMzAwek0xMDAgNDAwdi0zMDBoMzAwdjMwMGgtMzAwek0zMDAgMjAwaC0xMDB2MTAwaDEwMHYtMTAwek0xMjAwIDIwMGgtMTAwdjEwMGgxMDB2LTEwMHpNNzAwIDBoLTEwMHYxMDBoMTAwdi0xMDB6TTEyMDAgMGgtMzAwdjEwMGgzMDB2LTEwMHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDQwOyIgZD0iTTEwMCAyMDBoLTEwMHYxMDAwaDEwMHYtMTAwMHpNMzAwIDIwMGgtMTAwdjEwMDBoMTAwdi0xMDAwek03MDAgMjAwaC0yMDB2MTAwMGgyMDB2LTEwMDB6TTkwMCAyMDBoLTEwMHYxMDAwaDEwMHYtMTAwMHpNMTIwMCAyMDBoLTIwMHYxMDAwaDIwMHYtMTAwMHpNNDAwIDBoLTMwMHYxMDBoMzAwdi0xMDB6TTYwMCAwaC0xMDB2OTFoMTAwdi05MXpNODAwIDBoLTEwMHY5MWgxMDB2LTkxek0xMTAwIDBoLTIwMHY5MWgyMDB2LTkxeiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUwNDE7IiBkPSJNNTAwIDEyMDBsNjgyIC02ODJxOCAtOCA4IC0xOHQtOCAtMThsLTQ2NCAtNDY0cS04IC04IC0xOCAtOHQtMTggOGwtNjgyIDY4MmwxIDQ3NXEwIDEwIDcuNSAxNy41dDE3LjUgNy41aDQ3NHpNMzE5LjUgMTAyNC41cS0yOS41IDI5LjUgLTcxIDI5LjV0LTcxIC0yOS41dC0yOS41IC03MS41dDI5LjUgLTcxLjV0NzEgLTI5LjV0NzEgMjkuNXQyOS41IDcxLjV0LTI5LjUgNzEuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDQyOyIgZD0iTTUwMCAxMjAwbDY4MiAtNjgycTggLTggOCAtMTh0LTggLTE4bC00NjQgLTQ2NHEtOCAtOCAtMTggLTh0LTE4IDhsLTY4MiA2ODJsMSA0NzVxMCAxMCA3LjUgMTcuNXQxNy41IDcuNWg0NzR6TTgwMCAxMjAwbDY4MiAtNjgycTggLTggOCAtMTh0LTggLTE4bC00NjQgLTQ2NHEtOCAtOCAtMTggLTh0LTE4IDhsLTU2IDU2bDQyNCA0MjZsLTcwMCA3MDBoMTUwek0zMTkuNSAxMDI0LjVxLTI5LjUgMjkuNSAtNzEgMjkuNXQtNzEgLTI5LjUgdC0yOS41IC03MS41dDI5LjUgLTcxLjV0NzEgLTI5LjV0NzEgMjkuNXQyOS41IDcxLjV0LTI5LjUgNzEuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDQzOyIgZD0iTTMwMCAxMjAwaDgyNXE3NSAwIDc1IC03NXYtOTAwcTAgLTI1IC0xOCAtNDNsLTY0IC02NHEtOCAtOCAtMTMgLTUuNXQtNSAxMi41djk1MHEwIDEwIC03LjUgMTcuNXQtMTcuNSA3LjVoLTcwMHEtMjUgMCAtNDMgLTE4bC02NCAtNjRxLTggLTggLTUuNSAtMTN0MTIuNSAtNWg3MDBxMTAgMCAxNy41IC03LjV0Ny41IC0xNy41di05NTBxMCAtMTAgLTcuNSAtMTcuNXQtMTcuNSAtNy41aC04NTBxLTEwIDAgLTE3LjUgNy41dC03LjUgMTcuNXY5NzUgcTAgMjUgMTggNDNsMTM5IDEzOXExOCAxOCA0MyAxOHoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDQ4OyIgZD0iTTc1MyA2NDFxNSAtMSAxNC41IC00LjV0MzYgLTE1LjV0NTAuNSAtMjYuNXQ1My41IC00MHQ1MC41IC01NC41dDM1LjUgLTcwdDE0LjUgLTg3cTAgLTY3IC0yNy41IC0xMjUuNXQtNzEuNSAtOTcuNXQtOTguNSAtNjYuNXQtMTA4LjUgLTQwLjV0LTEwMiAtMTNoLTUwMHY4OXE0MSA3IDcwLjUgMzIuNXQyOS41IDY1LjV2ODI3cTAgMjQgLTAuNSAzNHQtMy41IDI0dC04LjUgMTkuNXQtMTcgMTMuNXQtMjggMTIuNXQtNDIuNSAxMS41djcxIGw0NzEgLTFxNTcgMCAxMTUuNSAtMjAuNXQxMDggLTU3dDgwLjUgLTk0dDMxIC0xMjQuNXEwIC01MSAtMTUuNSAtOTYuNXQtMzggLTc0LjV0LTQ1IC01MC41dC0zOC41IC0zMC41ek00MDAgNzAwaDEzOXE3OCAwIDEzMC41IDQ4LjV0NTIuNSAxMjIuNXEwIDQxIC04LjUgNzAuNXQtMjkuNSA1NS41dC02Mi41IDM5LjV0LTEwMy41IDEzLjVoLTExOHYtMzUwek00MDAgMjAwaDIxNnE4MCAwIDEyMSA1MC41dDQxIDEzMC41cTAgOTAgLTYyLjUgMTU0LjUgdC0xNTYuNSA2NC41aC0xNTl2LTQwMHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDQ5OyIgZD0iTTg3NyAxMjAwbDIgLTU3cS04MyAtMTkgLTExNiAtNDUuNXQtNDAgLTY2LjVsLTEzMiAtODM5cS05IC00OSAxMyAtNjl0OTYgLTI2di05N2gtNTAwdjk3cTE4NiAxNiAyMDAgOThsMTczIDgzMnEzIDE3IDMgMzB0LTEuNSAyMi41dC05IDE3LjV0LTEzLjUgMTIuNXQtMjEuNSAxMHQtMjYgOC41dC0zMy41IDEwcS0xMyAzIC0xOSA1djU3aDQyNXoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDU0OyIgZD0iTTUwMCA5NTB2MTAwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNWg2MDBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTEwMHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtNjAwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXpNMTAwIDY1MHYxMDBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41aDEwMDBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTEwMHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtMTAwMCBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41ek0zMDAgMzUwdjEwMHEwIDIxIDE0LjUgMzUuNXQzNS41IDE0LjVoODAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di0xMDBxMCAtMjEgLTE0LjUgLTM1LjV0LTM1LjUgLTE0LjVoLTgwMHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV6TTAgNTB2MTAwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNWgxMTAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di0xMDAgcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC0xMTAwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDY2OyIgZD0iTTM1MCAxMTAwaDM2MXEtMTY0IC0xNDYgLTIxNiAtMjAwaC0xOTVxLTQxIDAgLTcwLjUgLTI5LjV0LTI5LjUgLTcwLjV2LTUwMHEwIC00MSAyOS41IC03MC41dDcwLjUgLTI5LjVoNTAwcTQxIDAgNzAuNSAyOS41dDI5LjUgNzAuNWwyMDAgMTUzdi0xMDNxMCAtMTY1IC05Mi41IC0yNTcuNXQtMjU3LjUgLTkyLjVoLTQwMHEtMTY1IDAgLTI1Ny41IDkyLjV0LTkyLjUgMjU3LjV2NDAwcTAgMTY1IDkyLjUgMjU3LjV0MjU3LjUgOTIuNXogTTgyNCAxMDczbDMzOSAtMzAxcTggLTcgOCAtMTcuNXQtOCAtMTcuNWwtMzQwIC0zMDZxLTcgLTYgLTEyLjUgLTR0LTYuNSAxMXYyMDNxLTI2IDEgLTU0LjUgMHQtNzguNSAtNy41dC05MiAtMTcuNXQtODYgLTM1dC03MCAtNTdxMTAgNTkgMzMgMTA4dDUxLjUgODEuNXQ2NSA1OC41dDY4LjUgNDAuNXQ2NyAyNC41dDU2IDEzLjV0NDAgNC41djIxMHExIDEwIDYuNSAxMi41dDEzLjUgLTQuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDY3OyIgZD0iTTM1MCAxMTAwaDM1MHE2MCAwIDEyNyAtMjNsLTE3OCAtMTc3aC0zNDlxLTQxIDAgLTcwLjUgLTI5LjV0LTI5LjUgLTcwLjV2LTUwMHEwIC00MSAyOS41IC03MC41dDcwLjUgLTI5LjVoNTAwcTQxIDAgNzAuNSAyOS41dDI5LjUgNzAuNXY2OWwyMDAgMjAwdi0yMTlxMCAtMTY1IC05Mi41IC0yNTcuNXQtMjU3LjUgLTkyLjVoLTQwMHEtMTY1IDAgLTI1Ny41IDkyLjV0LTkyLjUgMjU3LjV2NDAwcTAgMTY1IDkyLjUgMjU3LjV0MjU3LjUgOTIuNXogTTY0MyA2MzlsMzk1IDM5NXE3IDcgMTcuNSA3dDE3LjUgLTdsMTAxIC0xMDFxNyAtNyA3IC0xNy41dC03IC0xNy41bC01MzEgLTUzMnEtNyAtNyAtMTcuNSAtN3QtMTcuNSA3bC0yNDggMjQ4cS03IDcgLTcgMTcuNXQ3IDE3LjVsMTAxIDEwMXE3IDcgMTcuNSA3dDE3LjUgLTdsMTExIC0xMTFxOCAtNyAxOCAtN3QxOCA3eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUwNjg7IiBkPSJNMzE4IDkxOGwyNjQgMjY0cTggOCAxOCA4dDE4IC04bDI2MCAtMjY0cTcgLTggNC41IC0xM3QtMTIuNSAtNWgtMTcwdi0yMDBoMjAwdjE3M3EwIDEwIDUgMTJ0MTMgLTVsMjY0IC0yNjBxOCAtNyA4IC0xNy41dC04IC0xNy41bC0yNjQgLTI2NXEtOCAtNyAtMTMgLTV0LTUgMTJ2MTczaC0yMDB2LTIwMGgxNzBxMTAgMCAxMi41IC01dC00LjUgLTEzbC0yNjAgLTI2NHEtOCAtOCAtMTggLTh0LTE4IDhsLTI2NCAyNjRxLTggOCAtNS41IDEzIHQxMi41IDVoMTc1djIwMGgtMjAwdi0xNzNxMCAtMTAgLTUgLTEydC0xMyA1bC0yNjQgMjY1cS04IDcgLTggMTcuNXQ4IDE3LjVsMjY0IDI2MHE4IDcgMTMgNXQ1IC0xMnYtMTczaDIwMHYyMDBoLTE3NXEtMTAgMCAtMTIuNSA1dDUuNSAxM3oiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDY5OyIgZD0iTTI1MCAxMTAwaDEwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtNDM4bDQ2NCA0NTNxMTUgMTQgMjUuNSAxMHQxMC41IC0yNXYtMTAwMHEwIC0yMSAtMTAuNSAtMjV0LTI1LjUgMTBsLTQ2NCA0NTN2LTQzOHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtMTAwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXYxMDAwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDcwOyIgZD0iTTUwIDExMDBoMTAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di00MzhsNDY0IDQ1M3ExNSAxNCAyNS41IDEwdDEwLjUgLTI1di00MzhsNDY0IDQ1M3ExNSAxNCAyNS41IDEwdDEwLjUgLTI1di0xMDAwcTAgLTIxIC0xMC41IC0yNXQtMjUuNSAxMGwtNDY0IDQ1M3YtNDM4cTAgLTIxIC0xMC41IC0yNXQtMjUuNSAxMGwtNDY0IDQ1M3YtNDM4cTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC0xMDBxLTIxIDAgLTM1LjUgMTQuNSB0LTE0LjUgMzUuNXYxMDAwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDcxOyIgZD0iTTEyMDAgMTA1MHYtMTAwMHEwIC0yMSAtMTAuNSAtMjV0LTI1LjUgMTBsLTQ2NCA0NTN2LTQzOHEwIC0yMSAtMTAuNSAtMjV0LTI1LjUgMTBsLTQ5MiA0ODBxLTE1IDE0IC0xNSAzNXQxNSAzNWw0OTIgNDgwcTE1IDE0IDI1LjUgMTB0MTAuNSAtMjV2LTQzOGw0NjQgNDUzcTE1IDE0IDI1LjUgMTB0MTAuNSAtMjV6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTA3MjsiIGQ9Ik0yNDMgMTA3NGw4MTQgLTQ5OHExOCAtMTEgMTggLTI2dC0xOCAtMjZsLTgxNCAtNDk4cS0xOCAtMTEgLTMwLjUgLTR0LTEyLjUgMjh2MTAwMHEwIDIxIDEyLjUgMjh0MzAuNSAtNHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDczOyIgZD0iTTI1MCAxMDAwaDIwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtODAwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC0yMDBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djgwMHEwIDIxIDE0LjUgMzUuNXQzNS41IDE0LjV6TTY1MCAxMDAwaDIwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtODAwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC0yMDBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djgwMCBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUwNzQ7IiBkPSJNMTEwMCA5NTB2LTgwMHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtODAwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXY4MDBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41aDgwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDc1OyIgZD0iTTUwMCA2MTJ2NDM4cTAgMjEgMTAuNSAyNXQyNS41IC0xMGw0OTIgLTQ4MHExNSAtMTQgMTUgLTM1dC0xNSAtMzVsLTQ5MiAtNDgwcS0xNSAtMTQgLTI1LjUgLTEwdC0xMC41IDI1djQzOGwtNDY0IC00NTNxLTE1IC0xNCAtMjUuNSAtMTB0LTEwLjUgMjV2MTAwMHEwIDIxIDEwLjUgMjV0MjUuNSAtMTB6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTA3NjsiIGQ9Ik0xMDQ4IDExMDJsMTAwIDFxMjAgMCAzNSAtMTQuNXQxNSAtMzUuNWw1IC0xMDAwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41bC0xMDAgLTFxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41bC0yIDQzN2wtNDYzIC00NTRxLTE0IC0xNSAtMjQuNSAtMTAuNXQtMTAuNSAyNS41bC0yIDQzN2wtNDYyIC00NTVxLTE1IC0xNCAtMjUuNSAtOS41dC0xMC41IDI0LjVsLTUgMTAwMHEwIDIxIDEwLjUgMjUuNXQyNS41IC0xMC41bDQ2NiAtNDUwIGwtMiA0MzhxMCAyMCAxMC41IDI0LjV0MjUuNSAtOS41bDQ2NiAtNDUxbC0yIDQzOHEwIDIxIDE0LjUgMzUuNXQzNS41IDE0LjV6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTA3NzsiIGQ9Ik04NTAgMTEwMGgxMDBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTEwMDBxMCAtMjEgLTE0LjUgLTM1LjV0LTM1LjUgLTE0LjVoLTEwMHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV2NDM4bC00NjQgLTQ1M3EtMTUgLTE0IC0yNS41IC0xMHQtMTAuNSAyNXYxMDAwcTAgMjEgMTAuNSAyNXQyNS41IC0xMGw0NjQgLTQ1M3Y0MzhxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUwNzg7IiBkPSJNNjg2IDEwODFsNTAxIC01NDBxMTUgLTE1IDEwLjUgLTI2dC0yNi41IC0xMWgtMTA0MnEtMjIgMCAtMjYuNSAxMXQxMC41IDI2bDUwMSA1NDBxMTUgMTUgMzYgMTV0MzYgLTE1ek0xNTAgNDAwaDEwMDBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTEwMHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtMTAwMHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV2MTAwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDc5OyIgZD0iTTg4NSA5MDBsLTM1MiAtMzUzbDM1MiAtMzUzbC0xOTcgLTE5OGwtNTUyIDU1Mmw1NTIgNTUweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUwODA7IiBkPSJNMTA2NCA1NDdsLTU1MSAtNTUxbC0xOTggMTk4bDM1MyAzNTNsLTM1MyAzNTNsMTk4IDE5OHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDgxOyIgZD0iTTYwMCAxMTc3cTExNyAwIDIyNCAtNDUuNXQxODQuNSAtMTIzdDEyMyAtMTg0LjV0NDUuNSAtMjI0dC00NS41IC0yMjR0LTEyMyAtMTg0LjV0LTE4NC41IC0xMjN0LTIyNCAtNDUuNXQtMjI0IDQ1LjV0LTE4NC41IDEyM3QtMTIzIDE4NC41dC00NS41IDIyNHQ0NS41IDIyNHQxMjMgMTg0LjV0MTg0LjUgMTIzdDIyNCA0NS41ek02NTAgOTAwaC0xMDBxLTIxIDAgLTM1LjUgLTE0LjV0LTE0LjUgLTM1LjV2LTE1MGgtMTUwIHEtMjEgMCAtMzUuNSAtMTQuNXQtMTQuNSAtMzUuNXYtMTAwcTAgLTIxIDE0LjUgLTM1LjV0MzUuNSAtMTQuNWgxNTB2LTE1MHEwIC0yMSAxNC41IC0zNS41dDM1LjUgLTE0LjVoMTAwcTIxIDAgMzUuNSAxNC41dDE0LjUgMzUuNXYxNTBoMTUwcTIxIDAgMzUuNSAxNC41dDE0LjUgMzUuNXYxMDBxMCAyMSAtMTQuNSAzNS41dC0zNS41IDE0LjVoLTE1MHYxNTBxMCAyMSAtMTQuNSAzNS41dC0zNS41IDE0LjV6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTA4MjsiIGQ9Ik02MDAgMTE3N3ExMTcgMCAyMjQgLTQ1LjV0MTg0LjUgLTEyM3QxMjMgLTE4NC41dDQ1LjUgLTIyNHQtNDUuNSAtMjI0dC0xMjMgLTE4NC41dC0xODQuNSAtMTIzdC0yMjQgLTQ1LjV0LTIyNCA0NS41dC0xODQuNSAxMjN0LTEyMyAxODQuNXQtNDUuNSAyMjR0NDUuNSAyMjR0MTIzIDE4NC41dDE4NC41IDEyM3QyMjQgNDUuNXpNODUwIDcwMGgtNTAwcS0yMSAwIC0zNS41IC0xNC41dC0xNC41IC0zNS41di0xMDBxMCAtMjEgMTQuNSAtMzUuNSB0MzUuNSAtMTQuNWg1MDBxMjEgMCAzNS41IDE0LjV0MTQuNSAzNS41djEwMHEwIDIxIC0xNC41IDM1LjV0LTM1LjUgMTQuNXoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDg2OyIgZD0iTTYwMCAxMTc3cTExNyAwIDIyNCAtNDUuNXQxODQuNSAtMTIzdDEyMyAtMTg0LjV0NDUuNSAtMjI0dC00NS41IC0yMjR0LTEyMyAtMTg0LjV0LTE4NC41IC0xMjN0LTIyNCAtNDUuNXQtMjI0IDQ1LjV0LTE4NC41IDEyM3QtMTIzIDE4NC41dC00NS41IDIyNHQ0NS41IDIyNHQxMjMgMTg0LjV0MTg0LjUgMTIzdDIyNCA0NS41ek02NzUgMTAwMGgtMTUwcS0xMCAwIC0xNy41IC03LjV0LTcuNSAtMTcuNXYtMTUwcTAgLTEwIDcuNSAtMTcuNSB0MTcuNSAtNy41aDE1MHExMCAwIDE3LjUgNy41dDcuNSAxNy41djE1MHEwIDEwIC03LjUgMTcuNXQtMTcuNSA3LjV6TTY3NSA3MDBoLTI1MHEtMTAgMCAtMTcuNSAtNy41dC03LjUgLTE3LjV2LTUwcTAgLTEwIDcuNSAtMTcuNXQxNy41IC03LjVoNzV2LTIwMGgtNzVxLTEwIDAgLTE3LjUgLTcuNXQtNy41IC0xNy41di01MHEwIC0xMCA3LjUgLTE3LjV0MTcuNSAtNy41aDM1MHExMCAwIDE3LjUgNy41dDcuNSAxNy41djUwcTAgMTAgLTcuNSAxNy41IHQtMTcuNSA3LjVoLTc1djI3NXEwIDEwIC03LjUgMTcuNXQtMTcuNSA3LjV6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTA4NzsiIGQ9Ik01MjUgMTIwMGgxNTBxMTAgMCAxNy41IC03LjV0Ny41IC0xNy41di0xOTRxMTAzIC0yNyAxNzguNSAtMTAyLjV0MTAyLjUgLTE3OC41aDE5NHExMCAwIDE3LjUgLTcuNXQ3LjUgLTE3LjV2LTE1MHEwIC0xMCAtNy41IC0xNy41dC0xNy41IC03LjVoLTE5NHEtMjcgLTEwMyAtMTAyLjUgLTE3OC41dC0xNzguNSAtMTAyLjV2LTE5NHEwIC0xMCAtNy41IC0xNy41dC0xNy41IC03LjVoLTE1MHEtMTAgMCAtMTcuNSA3LjV0LTcuNSAxNy41djE5NCBxLTEwMyAyNyAtMTc4LjUgMTAyLjV0LTEwMi41IDE3OC41aC0xOTRxLTEwIDAgLTE3LjUgNy41dC03LjUgMTcuNXYxNTBxMCAxMCA3LjUgMTcuNXQxNy41IDcuNWgxOTRxMjcgMTAzIDEwMi41IDE3OC41dDE3OC41IDEwMi41djE5NHEwIDEwIDcuNSAxNy41dDE3LjUgNy41ek03MDAgODkzdi0xNjhxMCAtMTAgLTcuNSAtMTcuNXQtMTcuNSAtNy41aC0xNTBxLTEwIDAgLTE3LjUgNy41dC03LjUgMTcuNXYxNjhxLTY4IC0yMyAtMTE5IC03NCB0LTc0IC0xMTloMTY4cTEwIDAgMTcuNSAtNy41dDcuNSAtMTcuNXYtMTUwcTAgLTEwIC03LjUgLTE3LjV0LTE3LjUgLTcuNWgtMTY4cTIzIC02OCA3NCAtMTE5dDExOSAtNzR2MTY4cTAgMTAgNy41IDE3LjV0MTcuNSA3LjVoMTUwcTEwIDAgMTcuNSAtNy41dDcuNSAtMTcuNXYtMTY4cTY4IDIzIDExOSA3NHQ3NCAxMTloLTE2OHEtMTAgMCAtMTcuNSA3LjV0LTcuNSAxNy41djE1MHEwIDEwIDcuNSAxNy41dDE3LjUgNy41aDE2OCBxLTIzIDY4IC03NCAxMTl0LTExOSA3NHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDg4OyIgZD0iTTYwMCAxMTc3cTExNyAwIDIyNCAtNDUuNXQxODQuNSAtMTIzdDEyMyAtMTg0LjV0NDUuNSAtMjI0dC00NS41IC0yMjR0LTEyMyAtMTg0LjV0LTE4NC41IC0xMjN0LTIyNCAtNDUuNXQtMjI0IDQ1LjV0LTE4NC41IDEyM3QtMTIzIDE4NC41dC00NS41IDIyNHQ0NS41IDIyNHQxMjMgMTg0LjV0MTg0LjUgMTIzdDIyNCA0NS41ek02MDAgMTAyN3EtMTE2IDAgLTIxNC41IC01N3QtMTU1LjUgLTE1NS41dC01NyAtMjE0LjV0NTcgLTIxNC41IHQxNTUuNSAtMTU1LjV0MjE0LjUgLTU3dDIxNC41IDU3dDE1NS41IDE1NS41dDU3IDIxNC41dC01NyAyMTQuNXQtMTU1LjUgMTU1LjV0LTIxNC41IDU3ek03NTkgODIzbDY0IC02NHE3IC03IDcgLTE3LjV0LTcgLTE3LjVsLTEyNCAtMTI0bDEyNCAtMTI0cTcgLTcgNyAtMTcuNXQtNyAtMTcuNWwtNjQgLTY0cS03IC03IC0xNy41IC03dC0xNy41IDdsLTEyNCAxMjRsLTEyNCAtMTI0cS03IC03IC0xNy41IC03dC0xNy41IDdsLTY0IDY0IHEtNyA3IC03IDE3LjV0NyAxNy41bDEyNCAxMjRsLTEyNCAxMjRxLTcgNyAtNyAxNy41dDcgMTcuNWw2NCA2NHE3IDcgMTcuNSA3dDE3LjUgLTdsMTI0IC0xMjRsMTI0IDEyNHE3IDcgMTcuNSA3dDE3LjUgLTd6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTA4OTsiIGQ9Ik02MDAgMTE3N3ExMTcgMCAyMjQgLTQ1LjV0MTg0LjUgLTEyM3QxMjMgLTE4NC41dDQ1LjUgLTIyNHQtNDUuNSAtMjI0dC0xMjMgLTE4NC41dC0xODQuNSAtMTIzdC0yMjQgLTQ1LjV0LTIyNCA0NS41dC0xODQuNSAxMjN0LTEyMyAxODQuNXQtNDUuNSAyMjR0NDUuNSAyMjR0MTIzIDE4NC41dDE4NC41IDEyM3QyMjQgNDUuNXpNNjAwIDEwMjdxLTExNiAwIC0yMTQuNSAtNTd0LTE1NS41IC0xNTUuNXQtNTcgLTIxNC41dDU3IC0yMTQuNSB0MTU1LjUgLTE1NS41dDIxNC41IC01N3QyMTQuNSA1N3QxNTUuNSAxNTUuNXQ1NyAyMTQuNXQtNTcgMjE0LjV0LTE1NS41IDE1NS41dC0yMTQuNSA1N3pNNzgyIDc4OGwxMDYgLTEwNnE3IC03IDcgLTE3LjV0LTcgLTE3LjVsLTMyMCAtMzIxcS04IC03IC0xOCAtN3QtMTggN2wtMjAyIDIwM3EtOCA3IC04IDE3LjV0OCAxNy41bDEwNiAxMDZxNyA4IDE3LjUgOHQxNy41IC04bDc5IC03OWwxOTcgMTk3cTcgNyAxNy41IDd0MTcuNSAtN3oiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDkwOyIgZD0iTTYwMCAxMTc3cTExNyAwIDIyNCAtNDUuNXQxODQuNSAtMTIzdDEyMyAtMTg0LjV0NDUuNSAtMjI0dC00NS41IC0yMjR0LTEyMyAtMTg0LjV0LTE4NC41IC0xMjN0LTIyNCAtNDUuNXQtMjI0IDQ1LjV0LTE4NC41IDEyM3QtMTIzIDE4NC41dC00NS41IDIyNHQ0NS41IDIyNHQxMjMgMTg0LjV0MTg0LjUgMTIzdDIyNCA0NS41ek02MDAgMTAyN3EtMTE2IDAgLTIxNC41IC01N3QtMTU1LjUgLTE1NS41dC01NyAtMjE0LjVxMCAtMTIwIDY1IC0yMjUgbDU4NyA1ODdxLTEwNSA2NSAtMjI1IDY1ek05NjUgODE5bC01ODQgLTU4NHExMDQgLTYyIDIxOSAtNjJxMTE2IDAgMjE0LjUgNTd0MTU1LjUgMTU1LjV0NTcgMjE0LjVxMCAxMTUgLTYyIDIxOXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDkxOyIgZD0iTTM5IDU4Mmw1MjIgNDI3cTE2IDEzIDI3LjUgOHQxMS41IC0yNnYtMjkxaDU1MHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtMjAwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC01NTB2LTI5MXEwIC0yMSAtMTEuNSAtMjZ0LTI3LjUgOGwtNTIyIDQyN3EtMTYgMTMgLTE2IDMydDE2IDMyeiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUwOTI7IiBkPSJNNjM5IDEwMDlsNTIyIC00MjdxMTYgLTEzIDE2IC0zMnQtMTYgLTMybC01MjIgLTQyN3EtMTYgLTEzIC0yNy41IC04dC0xMS41IDI2djI5MWgtNTUwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXYyMDBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41aDU1MHYyOTFxMCAyMSAxMS41IDI2dDI3LjUgLTh6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTA5MzsiIGQ9Ik02ODIgMTE2MWw0MjcgLTUyMnExMyAtMTYgOCAtMjcuNXQtMjYgLTExLjVoLTI5MXYtNTUwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC0yMDBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djU1MGgtMjkxcS0yMSAwIC0yNiAxMS41dDggMjcuNWw0MjcgNTIycTEzIDE2IDMyIDE2dDMyIC0xNnoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDk0OyIgZD0iTTU1MCAxMjAwaDIwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtNTUwaDI5MXEyMSAwIDI2IC0xMS41dC04IC0yNy41bC00MjcgLTUyMnEtMTMgLTE2IC0zMiAtMTZ0LTMyIDE2bC00MjcgNTIycS0xMyAxNiAtOCAyNy41dDI2IDExLjVoMjkxdjU1MHEwIDIxIDE0LjUgMzUuNXQzNS41IDE0LjV6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTA5NTsiIGQ9Ik02MzkgMTEwOWw1MjIgLTQyN3ExNiAtMTMgMTYgLTMydC0xNiAtMzJsLTUyMiAtNDI3cS0xNiAtMTMgLTI3LjUgLTh0LTExLjUgMjZ2MjkxcS05NCAtMiAtMTgyIC0yMHQtMTcwLjUgLTUydC0xNDcgLTkyLjV0LTEwMC41IC0xMzUuNXE1IDEwNSAyNyAxOTMuNXQ2Ny41IDE2N3QxMTMgMTM1dDE2NyA5MS41dDIyNS41IDQydjI2MnEwIDIxIDExLjUgMjZ0MjcuNSAtOHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDk2OyIgZD0iTTg1MCAxMjAwaDMwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtMzAwcTAgLTIxIC0xMC41IC0yNXQtMjQuNSAxMGwtOTQgOTRsLTI0OSAtMjQ5cS04IC03IC0xOCAtN3QtMTggN2wtMTA2IDEwNnEtNyA4IC03IDE4dDcgMThsMjQ5IDI0OWwtOTQgOTRxLTE0IDE0IC0xMCAyNC41dDI1IDEwLjV6TTM1MCAwaC0zMDBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djMwMHEwIDIxIDEwLjUgMjV0MjQuNSAtMTBsOTQgLTk0bDI0OSAyNDkgcTggNyAxOCA3dDE4IC03bDEwNiAtMTA2cTcgLTggNyAtMTh0LTcgLTE4bC0yNDkgLTI0OWw5NCAtOTRxMTQgLTE0IDEwIC0yNC41dC0yNSAtMTAuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMDk3OyIgZD0iTTEwMTQgMTEyMGwxMDYgLTEwNnE3IC04IDcgLTE4dC03IC0xOGwtMjQ5IC0yNDlsOTQgLTk0cTE0IC0xNCAxMCAtMjQuNXQtMjUgLTEwLjVoLTMwMHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV2MzAwcTAgMjEgMTAuNSAyNXQyNC41IC0xMGw5NCAtOTRsMjQ5IDI0OXE4IDcgMTggN3QxOCAtN3pNMjUwIDYwMGgzMDBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTMwMHEwIC0yMSAtMTAuNSAtMjV0LTI0LjUgMTBsLTk0IDk0IGwtMjQ5IC0yNDlxLTggLTcgLTE4IC03dC0xOCA3bC0xMDYgMTA2cS03IDggLTcgMTh0NyAxOGwyNDkgMjQ5bC05NCA5NHEtMTQgMTQgLTEwIDI0LjV0MjUgMTAuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTAxOyIgZD0iTTYwMCAxMTc3cTExNyAwIDIyNCAtNDUuNXQxODQuNSAtMTIzdDEyMyAtMTg0LjV0NDUuNSAtMjI0dC00NS41IC0yMjR0LTEyMyAtMTg0LjV0LTE4NC41IC0xMjN0LTIyNCAtNDUuNXQtMjI0IDQ1LjV0LTE4NC41IDEyM3QtMTIzIDE4NC41dC00NS41IDIyNHQ0NS41IDIyNHQxMjMgMTg0LjV0MTg0LjUgMTIzdDIyNCA0NS41ek03MDQgOTAwaC0yMDhxLTIwIDAgLTMyIC0xNC41dC04IC0zNC41bDU4IC0zMDJxNCAtMjAgMjEuNSAtMzQuNSB0MzcuNSAtMTQuNWg1NHEyMCAwIDM3LjUgMTQuNXQyMS41IDM0LjVsNTggMzAycTQgMjAgLTggMzQuNXQtMzIgMTQuNXpNNjc1IDQwMGgtMTUwcS0xMCAwIC0xNy41IC03LjV0LTcuNSAtMTcuNXYtMTUwcTAgLTEwIDcuNSAtMTcuNXQxNy41IC03LjVoMTUwcTEwIDAgMTcuNSA3LjV0Ny41IDE3LjV2MTUwcTAgMTAgLTcuNSAxNy41dC0xNy41IDcuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTAyOyIgZD0iTTI2MCAxMjAwcTkgMCAxOSAtMnQxNSAtNGw1IC0ycTIyIC0xMCA0NCAtMjNsMTk2IC0xMThxMjEgLTEzIDM2IC0yNHEyOSAtMjEgMzcgLTEycTExIDEzIDQ5IDM1bDE5NiAxMThxMjIgMTMgNDUgMjNxMTcgNyAzOCA3cTIzIDAgNDcgLTE2LjV0MzcgLTMzLjVsMTMgLTE2cTE0IC0yMSAxOCAtNDVsMjUgLTEyM2w4IC00NHExIC05IDguNSAtMTQuNXQxNy41IC01LjVoNjFxMTAgMCAxNy41IC03LjV0Ny41IC0xNy41di01MCBxMCAtMTAgLTcuNSAtMTcuNXQtMTcuNSAtNy41aC01MHEtMTAgMCAtMTcuNSAtNy41dC03LjUgLTE3LjV2LTE3NWgtNDAwdjMwMGgtMjAwdi0zMDBoLTQwMHYxNzVxMCAxMCAtNy41IDE3LjV0LTE3LjUgNy41aC01MHEtMTAgMCAtMTcuNSA3LjV0LTcuNSAxNy41djUwcTAgMTAgNy41IDE3LjV0MTcuNSA3LjVoNjFxMTEgMCAxOCAzdDcgOHEwIDQgOSA1MmwyNSAxMjhxNSAyNSAxOSA0NXEyIDMgNSA3dDEzLjUgMTV0MjEuNSAxOS41dDI2LjUgMTUuNSB0MjkuNSA3ek05MTUgMTA3OWwtMTY2IC0xNjJxLTcgLTcgLTUgLTEydDEyIC01aDIxOXExMCAwIDE1IDd0MiAxN2wtNTEgMTQ5cS0zIDEwIC0xMSAxMnQtMTUgLTZ6TTQ2MyA5MTdsLTE3NyAxNTdxLTggNyAtMTYgNXQtMTEgLTEybC01MSAtMTQzcS0zIC0xMCAyIC0xN3QxNSAtN2gyMzFxMTEgMCAxMi41IDV0LTUuNSAxMnpNNTAwIDBoLTM3NXEtMTAgMCAtMTcuNSA3LjV0LTcuNSAxNy41djM3NWg0MDB2LTQwMHpNMTEwMCA0MDB2LTM3NSBxMCAtMTAgLTcuNSAtMTcuNXQtMTcuNSAtNy41aC0zNzV2NDAwaDQwMHoiIC8%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%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTE1OyIgZD0iTTQwNCAxMDAwaDc0NnEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtNTUxaDE1MHEyMSAwIDI1IC0xMC41dC0xMCAtMjQuNWwtMjMwIC0yNDlxLTE0IC0xNSAtMzUgLTE1dC0zNSAxNWwtMjMwIDI0OXEtMTQgMTQgLTEwIDI0LjV0MjUgMTAuNWgxNTB2NDAxaC0zODF6TTEzNSA5ODRsMjMwIC0yNDlxMTQgLTE0IDEwIC0yNC41dC0yNSAtMTAuNWgtMTUwdi00MDBoMzg1bDIxNSAtMjAwaC03NTBxLTIxIDAgLTM1LjUgMTQuNSB0LTE0LjUgMzUuNXY1NTBoLTE1MHEtMjEgMCAtMjUgMTAuNXQxMCAyNC41bDIzMCAyNDlxMTQgMTUgMzUgMTV0MzUgLTE1eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxMTY7IiBkPSJNNTYgMTIwMGg5NHExNyAwIDMxIC0xMXQxOCAtMjdsMzggLTE2Mmg4OTZxMjQgMCAzOSAtMTguNXQxMCAtNDIuNWwtMTAwIC00NzVxLTUgLTIxIC0yNyAtNDIuNXQtNTUgLTIxLjVoLTYzM2w0OCAtMjAwaDUzNXEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXQtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtNTB2LTUwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41dC0zNS41IDE0LjV0LTE0LjUgMzUuNXY1MGgtMzAwdi01MCBxMCAtMjEgLTE0LjUgLTM1LjV0LTM1LjUgLTE0LjV0LTM1LjUgMTQuNXQtMTQuNSAzNS41djUwaC0zMXEtMTggMCAtMzIuNSAxMHQtMjAuNSAxOWwtNSAxMGwtMjAxIDk2MWgtNTRxLTIwIDAgLTM1IDE0LjV0LTE1IDM1LjV0MTUgMzUuNXQzNSAxNC41eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxMTc7IiBkPSJNMTIwMCAxMDAwdi0xMDBoLTEyMDB2MTAwaDIwMHEwIDQxIDI5LjUgNzAuNXQ3MC41IDI5LjVoMzAwcTQxIDAgNzAuNSAtMjkuNXQyOS41IC03MC41aDUwMHpNMCA4MDBoMTIwMHYtODAwaC0xMjAwdjgwMHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTE4OyIgZD0iTTIwMCA4MDBsLTIwMCAtNDAwdjYwMGgyMDBxMCA0MSAyOS41IDcwLjV0NzAuNSAyOS41aDMwMHE0MiAwIDcxIC0yOS41dDI5IC03MC41aDUwMHYtMjAwaC0xMDAwek0xNTAwIDcwMGwtMzAwIC03MDBoLTEyMDBsMzAwIDcwMGgxMjAweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxMTk7IiBkPSJNNjM1IDExODRsMjMwIC0yNDlxMTQgLTE0IDEwIC0yNC41dC0yNSAtMTAuNWgtMTUwdi02MDFoMTUwcTIxIDAgMjUgLTEwLjV0LTEwIC0yNC41bC0yMzAgLTI0OXEtMTQgLTE1IC0zNSAtMTV0LTM1IDE1bC0yMzAgMjQ5cS0xNCAxNCAtMTAgMjQuNXQyNSAxMC41aDE1MHY2MDFoLTE1MHEtMjEgMCAtMjUgMTAuNXQxMCAyNC41bDIzMCAyNDlxMTQgMTUgMzUgMTV0MzUgLTE1eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxMjA7IiBkPSJNOTM2IDg2NGwyNDkgLTIyOXExNCAtMTUgMTQgLTM1LjV0LTE0IC0zNS41bC0yNDkgLTIyOXEtMTUgLTE1IC0yNS41IC0xMC41dC0xMC41IDI0LjV2MTUxaC02MDB2LTE1MXEwIC0yMCAtMTAuNSAtMjQuNXQtMjUuNSAxMC41bC0yNDkgMjI5cS0xNCAxNSAtMTQgMzUuNXQxNCAzNS41bDI0OSAyMjlxMTUgMTUgMjUuNSAxMC41dDEwLjUgLTI1LjV2LTE0OWg2MDB2MTQ5cTAgMjEgMTAuNSAyNS41dDI1LjUgLTEwLjV6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTEyMTsiIGQ9Ik0xMTY5IDQwMGwtMTcyIDczMnEtNSAyMyAtMjMgNDUuNXQtMzggMjIuNWgtNjcycS0yMCAwIC0zOCAtMjB0LTIzIC00MWwtMTcyIC03MzloMTEzOHpNMTEwMCAzMDBoLTEwMDBxLTQxIDAgLTcwLjUgLTI5LjV0LTI5LjUgLTcwLjV2LTEwMHEwIC00MSAyOS41IC03MC41dDcwLjUgLTI5LjVoMTAwMHE0MSAwIDcwLjUgMjkuNXQyOS41IDcwLjV2MTAwcTAgNDEgLTI5LjUgNzAuNXQtNzAuNSAyOS41ek04MDAgMTAwdjEwMGgxMDB2LTEwMGgtMTAwIHpNMTAwMCAxMDB2MTAwaDEwMHYtMTAwaC0xMDB6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTEyMjsiIGQ9Ik0xMTUwIDExMDBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTg1MHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNXQtMzUuNSAxNC41dC0xNC41IDM1LjV2ODUwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXpNMTAwMCAyMDBsLTY3NSAyMDBoLTM4bDQ3IC0yNzZxMyAtMTYgLTUuNSAtMjB0LTI5LjUgLTRoLTdoLTg0cS0yMCAwIC0zNC41IDE0dC0xOC41IDM1cS01NSAzMzcgLTU1IDM1MXYyNTB2NnEwIDE2IDEgMjMuNXQ2LjUgMTQgdDE3LjUgNi41aDIwMGw2NzUgMjUwdi04NTB6TTAgNzUwdi0yNTBxLTQgMCAtMTEgMC41dC0yNCA2dC0zMCAxNXQtMjQgMzB0LTExIDQ4LjV2NTBxMCAyNiAxMC41IDQ2dDI1IDMwdDI5IDE2dDI1LjUgN3oiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTIzOyIgZD0iTTU1MyAxMjAwaDk0cTIwIDAgMjkgLTEwLjV0MyAtMjkuNWwtMTggLTM3cTgzIC0xOSAxNDQgLTgyLjV0NzYgLTE0MC41bDYzIC0zMjdsMTE4IC0xNzNoMTdxMTkgMCAzMyAtMTQuNXQxNCAtMzV0LTEzIC00MC41dC0zMSAtMjdxLTggLTQgLTIzIC05LjV0LTY1IC0xOS41dC0xMDMgLTI1dC0xMzIuNSAtMjB0LTE1OC41IC05cS01NyAwIC0xMTUgNXQtMTA0IDEydC04OC41IDE1LjV0LTczLjUgMTcuNXQtNTQuNSAxNnQtMzUuNSAxMmwtMTEgNCBxLTE4IDggLTMxIDI4dC0xMyA0MC41dDE0IDM1dDMzIDE0LjVoMTdsMTE4IDE3M2w2MyAzMjdxMTUgNzcgNzYgMTQwdDE0NCA4M2wtMTggMzJxLTYgMTkgMy41IDMydDI4LjUgMTN6TTQ5OCAxMTBxNTAgLTYgMTAyIC02cTUzIDAgMTAyIDZxLTEyIC00OSAtMzkuNSAtNzkuNXQtNjIuNSAtMzAuNXQtNjMgMzAuNXQtMzkgNzkuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTI0OyIgZD0iTTgwMCA5NDZsMjI0IDc4bC03OCAtMjI0bDIzNCAtNDVsLTE4MCAtMTU1bDE4MCAtMTU1bC0yMzQgLTQ1bDc4IC0yMjRsLTIyNCA3OGwtNDUgLTIzNGwtMTU1IDE4MGwtMTU1IC0xODBsLTQ1IDIzNGwtMjI0IC03OGw3OCAyMjRsLTIzNCA0NWwxODAgMTU1bC0xODAgMTU1bDIzNCA0NWwtNzggMjI0bDIyNCAtNzhsNDUgMjM0bDE1NSAtMTgwbDE1NSAxODB6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTEyNTsiIGQ9Ik02NTAgMTIwMGg1MHE0MCAwIDcwIC00MC41dDMwIC04NC41di0xNTBsLTI4IC0xMjVoMzI4cTQwIDAgNzAgLTQwLjV0MzAgLTg0LjV2LTEwMHEwIC00NSAtMjkgLTc0bC0yMzggLTM0NHEtMTYgLTI0IC0zOCAtNDAuNXQtNDUgLTE2LjVoLTI1MHEtNyAwIC00MiAyNXQtNjYgNTBsLTMxIDI1aC02MXEtNDUgMCAtNzIuNSAxOHQtMjcuNSA1N3Y0MDBxMCAzNiAyMCA2M2wxNDUgMTk2bDk2IDE5OHExMyAyOCAzNy41IDQ4dDUxLjUgMjB6IE02NTAgMTEwMGwtMTAwIC0yMTJsLTE1MCAtMjEzdi0zNzVoMTAwbDEzNiAtMTAwaDIxNGwyNTAgMzc1djEyNWgtNDUwbDUwIDIyNXYxNzVoLTUwek01MCA4MDBoMTAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di01MDBxMCAtMjEgLTE0LjUgLTM1LjV0LTM1LjUgLTE0LjVoLTEwMHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV2NTAwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTMyOyIgZD0iTTYwMCAxMTc4cTExOCAwIDIyNSAtNDUuNXQxODQuNSAtMTIzdDEyMyAtMTg0LjV0NDUuNSAtMjI1dC00NS41IC0yMjV0LTEyMyAtMTg0LjV0LTE4NC41IC0xMjN0LTIyNSAtNDUuNXQtMjI1IDQ1LjV0LTE4NC41IDEyM3QtMTIzIDE4NC41dC00NS41IDIyNXQ0NS41IDIyNXQxMjMgMTg0LjV0MTg0LjUgMTIzdDIyNSA0NS41ek01NjEgODU1bC0yNzUgLTIyM3EtMTYgLTEzIC0xNiAtMzJ0MTYgLTMybDI3NSAtMjIzcTE2IC0xMyAyNy41IC04IHQxMS41IDI2djEzN2gyNzVxMTAgMCAxNy41IDcuNXQ3LjUgMTcuNXYxNTBxMCAxMCAtNy41IDE3LjV0LTE3LjUgNy41aC0yNzV2MTM3cTAgMjEgLTExLjUgMjZ0LTI3LjUgLTh6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTEzMzsiIGQ9Ik02MDAgMTE3OHExMTggMCAyMjUgLTQ1LjV0MTg0LjUgLTEyM3QxMjMgLTE4NC41dDQ1LjUgLTIyNXQtNDUuNSAtMjI1dC0xMjMgLTE4NC41dC0xODQuNSAtMTIzdC0yMjUgLTQ1LjV0LTIyNSA0NS41dC0xODQuNSAxMjN0LTEyMyAxODQuNXQtNDUuNSAyMjV0NDUuNSAyMjV0MTIzIDE4NC41dDE4NC41IDEyM3QyMjUgNDUuNXpNODU1IDYzOWwtMjIzIDI3NXEtMTMgMTYgLTMyIDE2dC0zMiAtMTZsLTIyMyAtMjc1cS0xMyAtMTYgLTggLTI3LjUgdDI2IC0xMS41aDEzN3YtMjc1cTAgLTEwIDcuNSAtMTcuNXQxNy41IC03LjVoMTUwcTEwIDAgMTcuNSA3LjV0Ny41IDE3LjV2Mjc1aDEzN3EyMSAwIDI2IDExLjV0LTggMjcuNXoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTM2OyIgZD0iTTc1NiAxMTU3cTE2NCA5MiAzMDYgLTlsLTI1OSAtMTM4bDE0NSAtMjMybDI1MSAxMjZxNiAtODkgLTM0IC0xNTYuNXQtMTE3IC0xMTAuNXEtNjAgLTM0IC0xMjcgLTM5LjV0LTEyNiAxNi41bC01OTYgLTU5NnEtMTUgLTE2IC0zNi41IC0xNnQtMzYuNSAxNmwtMTExIDExMHEtMTUgMTUgLTE1IDM2LjV0MTUgMzcuNWw2MDAgNTk5cS0zNCAxMDEgNS41IDIwMS41dDEzNS41IDE1NC41eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxMzc7IiBob3Jpei1hZHYteD0iMTIyMCIgZD0iTTEwMCAxMTk2aDEwMDBxNDEgMCA3MC41IC0yOS41dDI5LjUgLTcwLjV2LTEwMHEwIC00MSAtMjkuNSAtNzAuNXQtNzAuNSAtMjkuNWgtMTAwMHEtNDEgMCAtNzAuNSAyOS41dC0yOS41IDcwLjV2MTAwcTAgNDEgMjkuNSA3MC41dDcwLjUgMjkuNXpNMTEwMCAxMDk2aC0yMDB2LTEwMGgyMDB2MTAwek0xMDAgNzk2aDEwMDBxNDEgMCA3MC41IC0yOS41dDI5LjUgLTcwLjV2LTEwMHEwIC00MSAtMjkuNSAtNzAuNXQtNzAuNSAtMjkuNWgtMTAwMCBxLTQxIDAgLTcwLjUgMjkuNXQtMjkuNSA3MC41djEwMHEwIDQxIDI5LjUgNzAuNXQ3MC41IDI5LjV6TTExMDAgNjk2aC01MDB2LTEwMGg1MDB2MTAwek0xMDAgMzk2aDEwMDBxNDEgMCA3MC41IC0yOS41dDI5LjUgLTcwLjV2LTEwMHEwIC00MSAtMjkuNSAtNzAuNXQtNzAuNSAtMjkuNWgtMTAwMHEtNDEgMCAtNzAuNSAyOS41dC0yOS41IDcwLjV2MTAwcTAgNDEgMjkuNSA3MC41dDcwLjUgMjkuNXpNMTEwMCAyOTZoLTMwMHYtMTAwaDMwMHYxMDB6ICIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxMzg7IiBkPSJNMTUwIDEyMDBoOTAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41dC0xNC41IC0zNS41dC0zNS41IC0xNC41aC05MDBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41dDE0LjUgMzUuNXQzNS41IDE0LjV6TTcwMCA1MDB2LTMwMGwtMjAwIC0yMDB2NTAwbC0zNTAgNTAwaDkwMHoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTQzOyIgZD0iTTY0OSA5NDlxNDggNjggMTA5LjUgMTA0dDEyMS41IDM4LjV0MTE4LjUgLTIwdDEwMi41IC02NHQ3MSAtMTAwLjV0MjcgLTEyM3EwIC01NyAtMzMuNSAtMTE3LjV0LTk0IC0xMjQuNXQtMTI2LjUgLTEyNy41dC0xNTAgLTE1Mi41dC0xNDYgLTE3NHEtNjIgODUgLTE0NS41IDE3NHQtMTUwIDE1Mi41dC0xMjYuNSAxMjcuNXQtOTMuNSAxMjQuNXQtMzMuNSAxMTcuNXEwIDY0IDI4IDEyM3Q3MyAxMDAuNXQxMDQgNjR0MTE5IDIwIHQxMjAuNSAtMzguNXQxMDQuNSAtMTA0ek04OTYgOTcycS0zMyAwIC02NC41IC0xOXQtNTYuNSAtNDZ0LTQ3LjUgLTUzLjV0LTQzLjUgLTQ1LjV0LTM3LjUgLTE5dC0zNiAxOXQtNDAgNDUuNXQtNDMgNTMuNXQtNTQgNDZ0LTY1LjUgMTlxLTY3IDAgLTEyMi41IC01NS41dC01NS41IC0xMzIuNXEwIC0yMyAxMy41IC01MXQ0NiAtNjV0NTcuNSAtNjN0NzYgLTc1bDIyIC0yMnExNSAtMTQgNDQgLTQ0dDUwLjUgLTUxdDQ2IC00NHQ0MSAtMzV0MjMgLTEyIHQyMy41IDEydDQyLjUgMzZ0NDYgNDR0NTIuNSA1MnQ0NCA0M3E0IDQgMTIgMTNxNDMgNDEgNjMuNSA2MnQ1MiA1NXQ0NiA1NXQyNiA0NnQxMS41IDQ0cTAgNzkgLTUzIDEzMy41dC0xMjAgNTQuNXoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTUxOyIgZD0iTTEwMDAgNzAwaC0xMDB2MTAwaC0xMDB2LTEwMGgtMTAwdjUwMGgzMDB2LTUwMHpNNDAwIDMwMGgxNTBxMjEgMCAyNSAtMTF0LTEwIC0yNWwtMjMwIC0yNTBxLTE0IC0xNSAtMzUgLTE1dC0zNSAxNWwtMjMwIDI1MHEtMTQgMTQgLTEwIDI1dDI1IDExaDE1MHY5MDBoMjAwdi05MDB6TTgwMSAxMTAwdi0yMDBoMTAwdjIwMGgtMTAwek0xMDAwIDM1MGwtMjAwIC0yNTBoMjAwdi0xMDBoLTMwMHYxNTBsMjAwIDI1MGgtMjAwdjEwMGgzMDB2LTE1MHogIiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTE1MjsiIGQ9Ik00MDAgMzAwaDE1MHEyMSAwIDI1IC0xMXQtMTAgLTI1bC0yMzAgLTI1MHEtMTQgLTE1IC0zNSAtMTV0LTM1IDE1bC0yMzAgMjUwcS0xNCAxNCAtMTAgMjV0MjUgMTFoMTUwdjkwMGgyMDB2LTkwMHpNMTAwMCAxMDUwbC0yMDAgLTI1MGgyMDB2LTEwMGgtMzAwdjE1MGwyMDAgMjUwaC0yMDB2MTAwaDMwMHYtMTUwek0xMDAwIDBoLTEwMHYxMDBoLTEwMHYtMTAwaC0xMDB2NTAwaDMwMHYtNTAwek04MDEgNDAwdi0yMDBoMTAwdjIwMGgtMTAweiAiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTUzOyIgZD0iTTQwMCAzMDBoMTUwcTIxIDAgMjUgLTExdC0xMCAtMjVsLTIzMCAtMjUwcS0xNCAtMTUgLTM1IC0xNXQtMzUgMTVsLTIzMCAyNTBxLTE0IDE0IC0xMCAyNXQyNSAxMWgxNTB2OTAwaDIwMHYtOTAwek0xMDAwIDcwMGgtMTAwdjQwMGgtMTAwdjEwMGgyMDB2LTUwMHpNMTEwMCAwaC0xMDB2MTAwaC0yMDB2NDAwaDMwMHYtNTAwek05MDEgNDAwdi0yMDBoMTAwdjIwMGgtMTAweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxNTQ7IiBkPSJNNDAwIDMwMGgxNTBxMjEgMCAyNSAtMTF0LTEwIC0yNWwtMjMwIC0yNTBxLTE0IC0xNSAtMzUgLTE1dC0zNSAxNWwtMjMwIDI1MHEtMTQgMTQgLTEwIDI1dDI1IDExaDE1MHY5MDBoMjAwdi05MDB6TTExMDAgNzAwaC0xMDB2MTAwaC0yMDB2NDAwaDMwMHYtNTAwek05MDEgMTEwMHYtMjAwaDEwMHYyMDBoLTEwMHpNMTAwMCAwaC0xMDB2NDAwaC0xMDB2MTAwaDIwMHYtNTAweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxNTU7IiBkPSJNNDAwIDMwMGgxNTBxMjEgMCAyNSAtMTF0LTEwIC0yNWwtMjMwIC0yNTBxLTE0IC0xNSAtMzUgLTE1dC0zNSAxNWwtMjMwIDI1MHEtMTQgMTQgLTEwIDI1dDI1IDExaDE1MHY5MDBoMjAwdi05MDB6TTkwMCAxMDAwaC0yMDB2MjAwaDIwMHYtMjAwek0xMDAwIDcwMGgtMzAwdjIwMGgzMDB2LTIwMHpNMTEwMCA0MDBoLTQwMHYyMDBoNDAwdi0yMDB6TTEyMDAgMTAwaC01MDB2MjAwaDUwMHYtMjAweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxNTY7IiBkPSJNNDAwIDMwMGgxNTBxMjEgMCAyNSAtMTF0LTEwIC0yNWwtMjMwIC0yNTBxLTE0IC0xNSAtMzUgLTE1dC0zNSAxNWwtMjMwIDI1MHEtMTQgMTQgLTEwIDI1dDI1IDExaDE1MHY5MDBoMjAwdi05MDB6TTEyMDAgMTAwMGgtNTAwdjIwMGg1MDB2LTIwMHpNMTEwMCA3MDBoLTQwMHYyMDBoNDAwdi0yMDB6TTEwMDAgNDAwaC0zMDB2MjAwaDMwMHYtMjAwek05MDAgMTAwaC0yMDB2MjAwaDIwMHYtMjAweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxNTc7IiBkPSJNMzUwIDExMDBoNDAwcTE2MiAwIDI1NiAtOTMuNXQ5NCAtMjU2LjV2LTQwMHEwIC0xNjUgLTkzLjUgLTI1Ny41dC0yNTYuNSAtOTIuNWgtNDAwcS0xNjUgMCAtMjU3LjUgOTIuNXQtOTIuNSAyNTcuNXY0MDBxMCAxNjUgOTIuNSAyNTcuNXQyNTcuNSA5Mi41ek04MDAgOTAwaC01MDBxLTQxIDAgLTcwLjUgLTI5LjV0LTI5LjUgLTcwLjV2LTUwMHEwIC00MSAyOS41IC03MC41dDcwLjUgLTI5LjVoNTAwcTQxIDAgNzAuNSAyOS41dDI5LjUgNzAuNSB2NTAwcTAgNDEgLTI5LjUgNzAuNXQtNzAuNSAyOS41eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxNTg7IiBkPSJNMzUwIDExMDBoNDAwcTE2NSAwIDI1Ny41IC05Mi41dDkyLjUgLTI1Ny41di00MDBxMCAtMTY1IC05Mi41IC0yNTcuNXQtMjU3LjUgLTkyLjVoLTQwMHEtMTYzIDAgLTI1Ni41IDkyLjV0LTkzLjUgMjU3LjV2NDAwcTAgMTYzIDk0IDI1Ni41dDI1NiA5My41ek04MDAgOTAwaC01MDBxLTQxIDAgLTcwLjUgLTI5LjV0LTI5LjUgLTcwLjV2LTUwMHEwIC00MSAyOS41IC03MC41dDcwLjUgLTI5LjVoNTAwcTQxIDAgNzAuNSAyOS41dDI5LjUgNzAuNSB2NTAwcTAgNDEgLTI5LjUgNzAuNXQtNzAuNSAyOS41ek00NDAgNzcwbDI1MyAtMTkwcTE3IC0xMiAxNyAtMzB0LTE3IC0zMGwtMjUzIC0xOTBxLTE2IC0xMiAtMjggLTYuNXQtMTIgMjYuNXY0MDBxMCAyMSAxMiAyNi41dDI4IC02LjV6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTE1OTsiIGQ9Ik0zNTAgMTEwMGg0MDBxMTYzIDAgMjU2LjUgLTk0dDkzLjUgLTI1NnYtNDAwcTAgLTE2NSAtOTIuNSAtMjU3LjV0LTI1Ny41IC05Mi41aC00MDBxLTE2NSAwIC0yNTcuNSA5Mi41dC05Mi41IDI1Ny41djQwMHEwIDE2MyA5Mi41IDI1Ni41dDI1Ny41IDkzLjV6TTgwMCA5MDBoLTUwMHEtNDEgMCAtNzAuNSAtMjkuNXQtMjkuNSAtNzAuNXYtNTAwcTAgLTQxIDI5LjUgLTcwLjV0NzAuNSAtMjkuNWg1MDBxNDEgMCA3MC41IDI5LjV0MjkuNSA3MC41IHY1MDBxMCA0MSAtMjkuNSA3MC41dC03MC41IDI5LjV6TTM1MCA3MDBoNDAwcTIxIDAgMjYuNSAtMTJ0LTYuNSAtMjhsLTE5MCAtMjUzcS0xMiAtMTcgLTMwIC0xN3QtMzAgMTdsLTE5MCAyNTNxLTEyIDE2IC02LjUgMjh0MjYuNSAxMnoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTYwOyIgZD0iTTM1MCAxMTAwaDQwMHExNjUgMCAyNTcuNSAtOTIuNXQ5Mi41IC0yNTcuNXYtNDAwcTAgLTE2MyAtOTIuNSAtMjU2LjV0LTI1Ny41IC05My41aC00MDBxLTE2MyAwIC0yNTYuNSA5NHQtOTMuNSAyNTZ2NDAwcTAgMTY1IDkyLjUgMjU3LjV0MjU3LjUgOTIuNXpNODAwIDkwMGgtNTAwcS00MSAwIC03MC41IC0yOS41dC0yOS41IC03MC41di01MDBxMCAtNDEgMjkuNSAtNzAuNXQ3MC41IC0yOS41aDUwMHE0MSAwIDcwLjUgMjkuNXQyOS41IDcwLjUgdjUwMHEwIDQxIC0yOS41IDcwLjV0LTcwLjUgMjkuNXpNNTgwIDY5M2wxOTAgLTI1M3ExMiAtMTYgNi41IC0yOHQtMjYuNSAtMTJoLTQwMHEtMjEgMCAtMjYuNSAxMnQ2LjUgMjhsMTkwIDI1M3ExMiAxNyAzMCAxN3QzMCAtMTd6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTE2MTsiIGQ9Ik01NTAgMTEwMGg0MDBxMTY1IDAgMjU3LjUgLTkyLjV0OTIuNSAtMjU3LjV2LTQwMHEwIC0xNjUgLTkyLjUgLTI1Ny41dC0yNTcuNSAtOTIuNWgtNDAwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXYxMDBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41aDQ1MHE0MSAwIDcwLjUgMjkuNXQyOS41IDcwLjV2NTAwcTAgNDEgLTI5LjUgNzAuNXQtNzAuNSAyOS41aC00NTBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djEwMCBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41ek0zMzggODY3bDMyNCAtMjg0cTE2IC0xNCAxNiAtMzN0LTE2IC0zM2wtMzI0IC0yODRxLTE2IC0xNCAtMjcgLTl0LTExIDI2djE1MGgtMjUwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXYyMDBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41aDI1MHYxNTBxMCAyMSAxMSAyNnQyNyAtOXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTYyOyIgZD0iTTc5MyAxMTgybDkgLTlxOCAtMTAgNSAtMjdxLTMgLTExIC03OSAtMjI1LjV0LTc4IC0yMjEuNWwzMDAgMXEyNCAwIDMyLjUgLTE3LjV0LTUuNSAtMzUuNXEtMSAwIC0xMzMuNSAtMTU1dC0yNjcgLTMxMi41dC0xMzguNSAtMTYyLjVxLTEyIC0xNSAtMjYgLTE1aC05bC05IDhxLTkgMTEgLTQgMzJxMiA5IDQyIDEyMy41dDc5IDIyNC41bDM5IDExMGgtMzAycS0yMyAwIC0zMSAxOXEtMTAgMjEgNiA0MXE3NSA4NiAyMDkuNSAyMzcuNSB0MjI4IDI1N3Q5OC41IDExMS41cTkgMTYgMjUgMTZoOXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTYzOyIgZD0iTTM1MCAxMTAwaDQwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtMTAwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC00NTBxLTQxIDAgLTcwLjUgLTI5LjV0LTI5LjUgLTcwLjV2LTUwMHEwIC00MSAyOS41IC03MC41dDcwLjUgLTI5LjVoNDUwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di0xMDBxMCAtMjEgLTE0LjUgLTM1LjV0LTM1LjUgLTE0LjVoLTQwMHEtMTY1IDAgLTI1Ny41IDkyLjV0LTkyLjUgMjU3LjV2NDAwIHEwIDE2NSA5Mi41IDI1Ny41dDI1Ny41IDkyLjV6TTkzOCA4NjdsMzI0IC0yODRxMTYgLTE0IDE2IC0zM3QtMTYgLTMzbC0zMjQgLTI4NHEtMTYgLTE0IC0yNyAtOXQtMTEgMjZ2MTUwaC0yNTBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djIwMHEwIDIxIDE0LjUgMzUuNXQzNS41IDE0LjVoMjUwdjE1MHEwIDIxIDExIDI2dDI3IC05eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxNjQ7IiBkPSJNNzUwIDEyMDBoNDAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di00MDBxMCAtMjEgLTEwLjUgLTI1dC0yNC41IDEwbC0xMDkgMTA5bC0zMTIgLTMxMnEtMTUgLTE1IC0zNS41IC0xNXQtMzUuNSAxNWwtMTQxIDE0MXEtMTUgMTUgLTE1IDM1LjV0MTUgMzUuNWwzMTIgMzEybC0xMDkgMTA5cS0xNCAxNCAtMTAgMjQuNXQyNSAxMC41ek00NTYgOTAwaC0xNTZxLTQxIDAgLTcwLjUgLTI5LjV0LTI5LjUgLTcwLjV2LTUwMCBxMCAtNDEgMjkuNSAtNzAuNXQ3MC41IC0yOS41aDUwMHE0MSAwIDcwLjUgMjkuNXQyOS41IDcwLjV2MTQ4bDIwMCAyMDB2LTI5OHEwIC0xNjUgLTkzLjUgLTI1Ny41dC0yNTYuNSAtOTIuNWgtNDAwcS0xNjUgMCAtMjU3LjUgOTIuNXQtOTIuNSAyNTcuNXY0MDBxMCAxNjUgOTIuNSAyNTcuNXQyNTcuNSA5Mi41aDMwMHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTY1OyIgZD0iTTYwMCAxMTg2cTExOSAwIDIyNy41IC00Ni41dDE4NyAtMTI1dDEyNSAtMTg3dDQ2LjUgLTIyNy41dC00Ni41IC0yMjcuNXQtMTI1IC0xODd0LTE4NyAtMTI1dC0yMjcuNSAtNDYuNXQtMjI3LjUgNDYuNXQtMTg3IDEyNXQtMTI1IDE4N3QtNDYuNSAyMjcuNXQ0Ni41IDIyNy41dDEyNSAxODd0MTg3IDEyNXQyMjcuNSA0Ni41ek02MDAgMTAyMnEtMTE1IDAgLTIxMiAtNTYuNXQtMTUzLjUgLTE1My41dC01Ni41IC0yMTJ0NTYuNSAtMjEyIHQxNTMuNSAtMTUzLjV0MjEyIC01Ni41dDIxMiA1Ni41dDE1My41IDE1My41dDU2LjUgMjEydC01Ni41IDIxMnQtMTUzLjUgMTUzLjV0LTIxMiA1Ni41ek02MDAgNzk0cTgwIDAgMTM3IC01N3Q1NyAtMTM3dC01NyAtMTM3dC0xMzcgLTU3dC0xMzcgNTd0LTU3IDEzN3Q1NyAxMzd0MTM3IDU3eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxNjY7IiBkPSJNNDUwIDEyMDBoMjAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di0zNTBoMjQ1cTIwIDAgMjUgLTExdC05IC0yNmwtMzgzIC00MjZxLTE0IC0xNSAtMzMuNSAtMTV0LTMyLjUgMTVsLTM3OSA0MjZxLTEzIDE1IC04LjUgMjZ0MjUuNSAxMWgyNTB2MzUwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXpNNTAgMzAwaDEwMDBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTI1MGgtMTEwMHYyNTBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41eiBNOTAwIDIwMHYtNTBoMTAwdjUwaC0xMDB6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTE2NzsiIGQ9Ik01ODMgMTE4MmwzNzggLTQzNXExNCAtMTUgOSAtMzF0LTI2IC0xNmgtMjQ0di0yNTBxMCAtMjAgLTE3IC0zNXQtMzkgLTE1aC0yMDBxLTIwIDAgLTMyIDE0LjV0LTEyIDM1LjV2MjUwaC0yNTBxLTIwIDAgLTI1LjUgMTYuNXQ4LjUgMzEuNWwzODMgNDMxcTE0IDE2IDMzLjUgMTd0MzMuNSAtMTR6TTUwIDMwMGgxMDAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di0yNTBoLTExMDB2MjUwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXogTTkwMCAyMDB2LTUwaDEwMHY1MGgtMTAweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxNjg7IiBkPSJNMzk2IDcyM2wzNjkgMzY5cTcgNyAxNy41IDd0MTcuNSAtN2wxMzkgLTEzOXE3IC04IDcgLTE4LjV0LTcgLTE3LjVsLTUyNSAtNTI1cS03IC04IC0xNy41IC04dC0xNy41IDhsLTI5MiAyOTFxLTcgOCAtNyAxOHQ3IDE4bDEzOSAxMzlxOCA3IDE4LjUgN3QxNy41IC03ek01MCAzMDBoMTAwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtMjUwaC0xMTAwdjI1MHEwIDIxIDE0LjUgMzUuNXQzNS41IDE0LjV6TTkwMCAyMDB2LTUwaDEwMHY1MCBoLTEwMHoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTc4OyIgZD0iTTkzNSAxMTY1bDI0OCAtMjMwcTE0IC0xNCAxNCAtMzV0LTE0IC0zNWwtMjQ4IC0yMzBxLTE0IC0xNCAtMjQuNSAtMTB0LTEwLjUgMjV2MTUwaC00MDB2MjAwaDQwMHYxNTBxMCAyMSAxMC41IDI1dDI0LjUgLTEwek0yMDAgODAwaC01MHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV2MTAwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNWg1MHYtMjAwek00MDAgODAwaC0xMDB2MjAwaDEwMHYtMjAwek0xOCA0MzVsMjQ3IDIzMCBxMTQgMTQgMjQuNSAxMHQxMC41IC0yNXYtMTUwaDQwMHYtMjAwaC00MDB2LTE1MHEwIC0yMSAtMTAuNSAtMjV0LTI0LjUgMTBsLTI0NyAyMzBxLTE1IDE0IC0xNSAzNXQxNSAzNXpNOTAwIDMwMGgtMTAwdjIwMGgxMDB2LTIwMHpNMTAwMCA1MDBoNTFxMjAgMCAzNC41IC0xNC41dDE0LjUgLTM1LjV2LTEwMHEwIC0yMSAtMTQuNSAtMzUuNXQtMzQuNSAtMTQuNWgtNTF2MjAweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxNzk7IiBkPSJNODYyIDEwNzNsMjc2IDExNnEyNSAxOCA0My41IDh0MTguNSAtNDF2LTExMDZxMCAtMjEgLTE0LjUgLTM1LjV0LTM1LjUgLTE0LjVoLTIwMHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV2Mzk3cS00IDEgLTExIDV0LTI0IDE3LjV0LTMwIDI5dC0yNCA0MnQtMTEgNTYuNXYzNTlxMCAzMSAxOC41IDY1dDQzLjUgNTJ6TTU1MCAxMjAwcTIyIDAgMzQuNSAtMTIuNXQxNC41IC0yNC41bDEgLTEzdi00NTBxMCAtMjggLTEwLjUgLTU5LjUgdC0yNSAtNTZ0LTI5IC00NXQtMjUuNSAtMzEuNWwtMTAgLTExdi00NDdxMCAtMjEgLTE0LjUgLTM1LjV0LTM1LjUgLTE0LjVoLTIwMHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV2NDQ3cS00IDQgLTExIDExLjV0LTI0IDMwLjV0LTMwIDQ2dC0yNCA1NXQtMTEgNjB2NDUwcTAgMiAwLjUgNS41dDQgMTJ0OC41IDE1dDE0LjUgMTJ0MjIuNSA1LjVxMjAgMCAzMi41IC0xMi41dDE0LjUgLTI0LjVsMyAtMTN2LTM1MGgxMDB2MzUwdjUuNXQyLjUgMTIgdDcgMTV0MTUgMTJ0MjUuNSA1LjVxMjMgMCAzNS41IC0xMi41dDEzLjUgLTI0LjVsMSAtMTN2LTM1MGgxMDB2MzUwcTAgMiAwLjUgNS41dDMgMTJ0NyAxNXQxNSAxMnQyNC41IDUuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTgwOyIgZD0iTTEyMDAgMTEwMHYtNTZxLTQgMCAtMTEgLTAuNXQtMjQgLTN0LTMwIC03LjV0LTI0IC0xNXQtMTEgLTI0di04ODhxMCAtMjIgMjUgLTM0LjV0NTAgLTEzLjVsMjUgLTJ2LTU2aC00MDB2NTZxNzUgMCA4Ny41IDYuNXQxMi41IDQzLjV2Mzk0aC01MDB2LTM5NHEwIC0zNyAxMi41IC00My41dDg3LjUgLTYuNXYtNTZoLTQwMHY1NnE0IDAgMTEgMC41dDI0IDN0MzAgNy41dDI0IDE1dDExIDI0djg4OHEwIDIyIC0yNSAzNC41dC01MCAxMy41IGwtMjUgMnY1Nmg0MDB2LTU2cS03NSAwIC04Ny41IC02LjV0LTEyLjUgLTQzLjV2LTM5NGg1MDB2Mzk0cTAgMzcgLTEyLjUgNDMuNXQtODcuNSA2LjV2NTZoNDAweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxODE7IiBkPSJNNjc1IDEwMDBoMzc1cTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di0xNTBoLTEwNWwtMjk1IC05OHY5OGwtMjAwIDIwMGgtNDAwbDEwMCAxMDBoMzc1ek0xMDAgOTAwaDMwMHE0MSAwIDcwLjUgLTI5LjV0MjkuNSAtNzAuNXYtNTAwcTAgLTQxIC0yOS41IC03MC41dC03MC41IC0yOS41aC0zMDBxLTQxIDAgLTcwLjUgMjkuNXQtMjkuNSA3MC41djUwMHEwIDQxIDI5LjUgNzAuNXQ3MC41IDI5LjV6TTEwMCA4MDB2LTIwMGgzMDB2MjAwIGgtMzAwek0xMTAwIDUzNWwtNDAwIC0xMzN2MTYzbDQwMCAxMzN2LTE2M3pNMTAwIDUwMHYtMjAwaDMwMHYyMDBoLTMwMHpNMTEwMCAzOTh2LTI0OHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtMzc1bC0xMDAgLTEwMGgtMzc1bC0xMDAgMTAwaDQwMGwyMDAgMjAwaDEwNXoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTg4OyIgZD0iTTIwMCAxMTAwaDcwMHExMjQgMCAyMTIgLTg4dDg4IC0yMTJ2LTUwMHEwIC0xMjQgLTg4IC0yMTJ0LTIxMiAtODhoLTcwMHEtMTI0IDAgLTIxMiA4OHQtODggMjEydjUwMHEwIDEyNCA4OCAyMTJ0MjEyIDg4ek0xMDAgOTAwdi03MDBoOTAwdjcwMGgtOTAwek01MDAgNzAwaC0yMDB2LTMwMGgyMDB2LTEwMGgtMzAwdjUwMGgzMDB2LTEwMHpNOTAwIDcwMGgtMjAwdi0zMDBoMjAwdi0xMDBoLTMwMHY1MDBoMzAwdi0xMDB6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTE4OTsiIGQ9Ik0yMDAgMTEwMGg3MDBxMTI0IDAgMjEyIC04OHQ4OCAtMjEydi01MDBxMCAtMTI0IC04OCAtMjEydC0yMTIgLTg4aC03MDBxLTEyNCAwIC0yMTIgODh0LTg4IDIxMnY1MDBxMCAxMjQgODggMjEydDIxMiA4OHpNMTAwIDkwMHYtNzAwaDkwMHY3MDBoLTkwMHpNNTAwIDQwMGwtMzAwIDE1MGwzMDAgMTUwdi0zMDB6TTkwMCA1NTBsLTMwMCAtMTUwdjMwMHoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMTk1OyIgZD0iTTYwMCAxMTkxcTEyMCAwIDIyOS41IC00N3QxODguNSAtMTI2dDEyNiAtMTg4LjV0NDcgLTIyOS41dC00NyAtMjI5LjV0LTEyNiAtMTg4LjV0LTE4OC41IC0xMjZ0LTIyOS41IC00N3QtMjI5LjUgNDd0LTE4OC41IDEyNnQtMTI2IDE4OC41dC00NyAyMjkuNXQ0NyAyMjkuNXQxMjYgMTg4LjV0MTg4LjUgMTI2dDIyOS41IDQ3ek02MDAgMTAyMXEtMTE0IDAgLTIxMSAtNTYuNXQtMTUzLjUgLTE1My41dC01Ni41IC0yMTF0NTYuNSAtMjExIHQxNTMuNSAtMTUzLjV0MjExIC01Ni41dDIxMSA1Ni41dDE1My41IDE1My41dDU2LjUgMjExdC01Ni41IDIxMXQtMTUzLjUgMTUzLjV0LTIxMSA1Ni41ek04MDAgNzAwdi0xMDBsLTUwIC01MGwxMDAgLTEwMHYtNTBoLTEwMGwtMTAwIDEwMGgtMTUwdi0xMDBoLTEwMHY0MDBoMzAwek01MDAgNzAwdi0xMDBoMjAwdjEwMGgtMjAweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxOTc7IiBkPSJNNTAzIDEwODlxMTEwIDAgMjAwLjUgLTU5LjV0MTM0LjUgLTE1Ni41cTQ0IDE0IDkwIDE0cTEyMCAwIDIwNSAtODYuNXQ4NSAtMjA3dC04NSAtMjA3dC0yMDUgLTg2LjVoLTEyOHYyNTBxMCAyMSAtMTQuNSAzNS41dC0zNS41IDE0LjVoLTMwMHEtMjEgMCAtMzUuNSAtMTQuNXQtMTQuNSAtMzUuNXYtMjUwaC0yMjJxLTgwIDAgLTEzNiA1Ny41dC01NiAxMzYuNXEwIDY5IDQzIDEyMi41dDEwOCA2Ny41cS0yIDE5IC0yIDM3cTAgMTAwIDQ5IDE4NSB0MTM0IDEzNHQxODUgNDl6TTUyNSA1MDBoMTUwcTEwIDAgMTcuNSAtNy41dDcuNSAtMTcuNXYtMjc1aDEzN3EyMSAwIDI2IC0xMS41dC04IC0yNy41bC0yMjMgLTI0NHEtMTMgLTE2IC0zMiAtMTZ0LTMyIDE2bC0yMjMgMjQ0cS0xMyAxNiAtOCAyNy41dDI2IDExLjVoMTM3djI3NXEwIDEwIDcuNSAxNy41dDE3LjUgNy41eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUxOTg7IiBkPSJNNTAyIDEwODlxMTEwIDAgMjAxIC01OS41dDEzNSAtMTU2LjVxNDMgMTUgODkgMTVxMTIxIDAgMjA2IC04Ni41dDg2IC0yMDYuNXEwIC05OSAtNjAgLTE4MXQtMTUwIC0xMTBsLTM3OCAzNjBxLTEzIDE2IC0zMS41IDE2dC0zMS41IC0xNmwtMzgxIC0zNjVoLTlxLTc5IDAgLTEzNS41IDU3LjV0LTU2LjUgMTM2LjVxMCA2OSA0MyAxMjIuNXQxMDggNjcuNXEtMiAxOSAtMiAzOHEwIDEwMCA0OSAxODQuNXQxMzMuNSAxMzR0MTg0LjUgNDkuNXogTTYzMiA0NjdsMjIzIC0yMjhxMTMgLTE2IDggLTI3LjV0LTI2IC0xMS41aC0xMzd2LTI3NXEwIC0xMCAtNy41IC0xNy41dC0xNy41IC03LjVoLTE1MHEtMTAgMCAtMTcuNSA3LjV0LTcuNSAxNy41djI3NWgtMTM3cS0yMSAwIC0yNiAxMS41dDggMjcuNXExOTkgMjA0IDIyMyAyMjhxMTkgMTkgMzEuNSAxOXQzMi41IC0xOXoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjA2OyIgZD0iTTQ1MCAxMTAwaDEwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtNTBoNTBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTEwMHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtMzAwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXYxMDBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41aDUwdjUwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXpNODAwIDg1MHYxNTBxNDEgMCA3MC41IC0yOS41dDI5LjUgLTcwLjV2LTUwMCBoLTIwMHYtMzAwaDIwMHEwIC0zNiAtNyAtNTcuNXQtMjMuNSAtMzB0LTI5LjUgLTEwLjV0LTQwIC0yaC02MDBxLTQxIDAgLTcwLjUgMjkuNXQtMjkuNSA3MC41djgwMHEwIDQxIDI5LjUgNzAuNXQ3MC41IDI5LjV2LTE1MHEwIC02MiA0NCAtMTA2dDEwNiAtNDRoMzAwcTYyIDAgMTA2IDQ0dDQ0IDEwNnpNMTIxMiAyNTBsLTIxMiAtMjEydjE2MmgtMjAwdjEwMGgyMDB2MTYyeiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUyMDk7IiBkPSJNNjU4IDExOTdsNjM3IC0xMTA0cTIzIC0zOCA3IC02NS41dC02MCAtMjcuNWgtMTI3NnEtNDQgMCAtNjAgMjcuNXQ3IDY1LjVsNjM3IDExMDRxMjIgMzkgNTQgMzl0NTQgLTM5ek03MDQgODAwaC0yMDhxLTIwIDAgLTMyIC0xNC41dC04IC0zNC41bDU4IC0zMDJxNCAtMjAgMjEuNSAtMzQuNXQzNy41IC0xNC41aDU0cTIwIDAgMzcuNSAxNC41dDIxLjUgMzQuNWw1OCAzMDJxNCAyMCAtOCAzNC41dC0zMiAxNC41ek01MDAgMzAwdi0xMDBoMjAwIHYxMDBoLTIwMHoiIC8%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjE5OyIgZD0iTTIwMCAxMTAwaDgwMHE4MyAwIDE0MS41IC01OC41dDU4LjUgLTE0MS41di0yMDBoLTEwMHEwIDQxIC0yOS41IDcwLjV0LTcwLjUgMjkuNWgtMjUwcS00MSAwIC03MC41IC0yOS41dC0yOS41IC03MC41aC0xMDBxMCA0MSAtMjkuNSA3MC41dC03MC41IDI5LjVoLTI1MHEtNDEgMCAtNzAuNSAtMjkuNXQtMjkuNSAtNzAuNWgtMTAwdjIwMHEwIDgzIDU4LjUgMTQxLjV0MTQxLjUgNTguNXpNMTAwIDYwMGgxMDAwcTQxIDAgNzAuNSAtMjkuNSB0MjkuNSAtNzAuNXYtMzAwaC0xMjAwdjMwMHEwIDQxIDI5LjUgNzAuNXQ3MC41IDI5LjV6TTMwMCAxMDB2LTUwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC0xMDBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djUwaDIwMHpNMTEwMCAxMDB2LTUwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC0xMDBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djUwaDIwMHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjIxOyIgZD0iTTQ4MCAxMTY1bDY4MiAtNjgzcTMxIC0zMSAzMSAtNzUuNXQtMzEgLTc1LjVsLTEzMSAtMTMxaC00ODFsLTUxNyA1MThxLTMyIDMxIC0zMiA3NS41dDMyIDc1LjVsMjk1IDI5NnEzMSAzMSA3NS41IDMxdDc2LjUgLTMxek0xMDggNzk0bDM0MiAtMzQybDMwMyAzMDRsLTM0MSAzNDF6TTI1MCAxMDBoODAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di01MGgtOTAwdjUwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXoiIC8%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%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%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjM1OyIgZD0iTTU1MCAxMTAwcTYyIDAgMTA2IC00NHQ0NCAtMTA2dC00NCAtMTA2dC0xMDYgLTQ0dC0xMDYgNDR0LTQ0IDEwNnQ0NCAxMDZ0MTA2IDQ0ek01NTAgNzAwcTYyIDAgMTA2IC00NHQ0NCAtMTA2dC00NCAtMTA2dC0xMDYgLTQ0dC0xMDYgNDR0LTQ0IDEwNnQ0NCAxMDZ0MTA2IDQ0ek01NTAgMzAwcTYyIDAgMTA2IC00NHQ0NCAtMTA2dC00NCAtMTA2dC0xMDYgLTQ0dC0xMDYgNDR0LTQ0IDEwNnQ0NCAxMDZ0MTA2IDQ0eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUyMzY7IiBkPSJNMTI1IDExMDBoOTUwcTEwIDAgMTcuNSAtNy41dDcuNSAtMTcuNXYtMTUwcTAgLTEwIC03LjUgLTE3LjV0LTE3LjUgLTcuNWgtOTUwcS0xMCAwIC0xNy41IDcuNXQtNy41IDE3LjV2MTUwcTAgMTAgNy41IDE3LjV0MTcuNSA3LjV6TTEyNSA3MDBoOTUwcTEwIDAgMTcuNSAtNy41dDcuNSAtMTcuNXYtMTUwcTAgLTEwIC03LjUgLTE3LjV0LTE3LjUgLTcuNWgtOTUwcS0xMCAwIC0xNy41IDcuNXQtNy41IDE3LjV2MTUwcTAgMTAgNy41IDE3LjUgdDE3LjUgNy41ek0xMjUgMzAwaDk1MHExMCAwIDE3LjUgLTcuNXQ3LjUgLTE3LjV2LTE1MHEwIC0xMCAtNy41IC0xNy41dC0xNy41IC03LjVoLTk1MHEtMTAgMCAtMTcuNSA3LjV0LTcuNSAxNy41djE1MHEwIDEwIDcuNSAxNy41dDE3LjUgNy41eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUyMzc7IiBkPSJNMzUwIDEyMDBoNTAwcTE2MiAwIDI1NiAtOTMuNXQ5NCAtMjU2LjV2LTUwMHEwIC0xNjUgLTkzLjUgLTI1Ny41dC0yNTYuNSAtOTIuNWgtNTAwcS0xNjUgMCAtMjU3LjUgOTIuNXQtOTIuNSAyNTcuNXY1MDBxMCAxNjUgOTIuNSAyNTcuNXQyNTcuNSA5Mi41ek05MDAgMTAwMGgtNjAwcS00MSAwIC03MC41IC0yOS41dC0yOS41IC03MC41di02MDBxMCAtNDEgMjkuNSAtNzAuNXQ3MC41IC0yOS41aDYwMHE0MSAwIDcwLjUgMjkuNSB0MjkuNSA3MC41djYwMHEwIDQxIC0yOS41IDcwLjV0LTcwLjUgMjkuNXpNMzUwIDkwMGg1MDBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTMwMHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtNTAwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXYzMDBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41ek00MDAgODAwdi0yMDBoNDAwdjIwMGgtNDAweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUyMzg7IiBkPSJNMTUwIDExMDBoMTAwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXQtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtNTB2LTIwMGg1MHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXQtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtNTB2LTIwMGg1MHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXQtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtNTB2LTIwMGg1MHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXQtMTQuNSAtMzUuNSB0LTM1LjUgLTE0LjVoLTEwMDBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41dDE0LjUgMzUuNXQzNS41IDE0LjVoNTB2MjAwaC01MHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV0MTQuNSAzNS41dDM1LjUgMTQuNWg1MHYyMDBoLTUwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXQxNC41IDM1LjV0MzUuNSAxNC41aDUwdjIwMGgtNTBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41dDE0LjUgMzUuNXQzNS41IDE0LjV6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTIzOTsiIGQ9Ik02NTAgMTE4N3E4NyAtNjcgMTE4LjUgLTE1NnQwIC0xNzh0LTExOC41IC0xNTVxLTg3IDY2IC0xMTguNSAxNTV0MCAxNzh0MTE4LjUgMTU2ek0zMDAgODAwcTEyNCAwIDIxMiAtODh0ODggLTIxMnEtMTI0IDAgLTIxMiA4OHQtODggMjEyek0xMDAwIDgwMHEwIC0xMjQgLTg4IC0yMTJ0LTIxMiAtODhxMCAxMjQgODggMjEydDIxMiA4OHpNMzAwIDUwMHExMjQgMCAyMTIgLTg4dDg4IC0yMTJxLTEyNCAwIC0yMTIgODh0LTg4IDIxMnogTTEwMDAgNTAwcTAgLTEyNCAtODggLTIxMnQtMjEyIC04OHEwIDEyNCA4OCAyMTJ0MjEyIDg4ek03MDAgMTk5di0xNDRxMCAtMjEgLTE0LjUgLTM1LjV0LTM1LjUgLTE0LjV0LTM1LjUgMTQuNXQtMTQuNSAzNS41djE0MnE0MCAtNCA0MyAtNHExNyAwIDU3IDZ6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTI0MDsiIGQ9Ik03NDUgODc4bDY5IDE5cTI1IDYgNDUgLTEybDI5OCAtMjk1cTExIC0xMSAxNSAtMjYuNXQtMiAtMzAuNXEtNSAtMTQgLTE4IC0yMy41dC0yOCAtOS41aC04cTEgMCAxIC0xM3EwIC0yOSAtMiAtNTZ0LTguNSAtNjJ0LTIwIC02M3QtMzMgLTUzdC01MSAtMzl0LTcyLjUgLTE0aC0xNDZxLTE4NCAwIC0xODQgMjg4cTAgMjQgMTAgNDdxLTIwIDQgLTYyIDR0LTYzIC00cTExIC0yNCAxMSAtNDdxMCAtMjg4IC0xODQgLTI4OGgtMTQyIHEtNDggMCAtODQuNSAyMXQtNTYgNTF0LTMyIDcxLjV0LTE2IDc1dC0zLjUgNjguNXEwIDEzIDIgMTNoLTdxLTE1IDAgLTI3LjUgOS41dC0xOC41IDIzLjVxLTYgMTUgLTIgMzAuNXQxNSAyNS41bDI5OCAyOTZxMjAgMTggNDYgMTFsNzYgLTE5cTIwIC01IDMwLjUgLTIyLjV0NS41IC0zNy41dC0yMi41IC0zMXQtMzcuNSAtNWwtNTEgMTJsLTE4MiAtMTkzaDg5MWwtMTgyIDE5M2wtNDQgLTEycS0yMCAtNSAtMzcuNSA2dC0yMi41IDMxdDYgMzcuNSB0MzEgMjIuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjQxOyIgZD0iTTEyMDAgOTAwaC01MHEwIDIxIC00IDM3dC05LjUgMjYuNXQtMTggMTcuNXQtMjIgMTF0LTI4LjUgNS41dC0zMSAydC0zNyAwLjVoLTIwMHYtODUwcTAgLTIyIDI1IC0zNC41dDUwIC0xMy41bDI1IC0ydi0xMDBoLTQwMHYxMDBxNCAwIDExIDAuNXQyNCAzdDMwIDd0MjQgMTV0MTEgMjQuNXY4NTBoLTIwMHEtMjUgMCAtMzcgLTAuNXQtMzEgLTJ0LTI4LjUgLTUuNXQtMjIgLTExdC0xOCAtMTcuNXQtOS41IC0yNi41dC00IC0zN2gtNTB2MzAwIGgxMDAwdi0zMDB6TTUwMCA0NTBoLTI1cTAgMTUgLTQgMjQuNXQtOSAxNC41dC0xNyA3LjV0LTIwIDN0LTI1IDAuNWgtMTAwdi00MjVxMCAtMTEgMTIuNSAtMTcuNXQyNS41IC03LjVoMTJ2LTUwaC0yMDB2NTBxNTAgMCA1MCAyNXY0MjVoLTEwMHEtMTcgMCAtMjUgLTAuNXQtMjAgLTN0LTE3IC03LjV0LTkgLTE0LjV0LTQgLTI0LjVoLTI1djE1MGg1MDB2LTE1MHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjQyOyIgZD0iTTEwMDAgMzAwdjUwcS0yNSAwIC01NSAzMnEtMTQgMTQgLTI1IDMxdC0xNiAyN2wtNCAxMWwtMjg5IDc0N2gtNjlsLTMwMCAtNzU0cS0xOCAtMzUgLTM5IC01NnEtOSAtOSAtMjQuNSAtMTguNXQtMjYuNSAtMTQuNWwtMTEgLTV2LTUwaDI3M3Y1MHEtNDkgMCAtNzguNSAyMS41dC0xMS41IDY3LjVsNjkgMTc2aDI5M2w2MSAtMTY2cTEzIC0zNCAtMy41IC02Ni41dC01NS41IC0zMi41di01MGgzMTJ6TTQxMiA2OTFsMTM0IDM0MmwxMjEgLTM0MiBoLTI1NXpNMTEwMCAxNTB2LTEwMHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtMTAwMHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV2MTAwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNWgxMDAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUyNDM7IiBkPSJNNTAgMTIwMGgxMTAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di0xMTAwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC0xMTAwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXYxMTAwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXpNNjExIDExMThoLTcwcS0xMyAwIC0xOCAtMTJsLTI5OSAtNzUzcS0xNyAtMzIgLTM1IC01MXEtMTggLTE4IC01NiAtMzRxLTEyIC01IC0xMiAtMTh2LTUwcTAgLTggNS41IC0xNHQxNC41IC02IGgyNzNxOCAwIDE0IDZ0NiAxNHY1MHEwIDggLTYgMTR0LTE0IDZxLTU1IDAgLTcxIDIzcS0xMCAxNCAwIDM5bDYzIDE2M2gyNjZsNTcgLTE1M3ExMSAtMzEgLTYgLTU1cS0xMiAtMTcgLTM2IC0xN3EtOCAwIC0xNCAtNnQtNiAtMTR2LTUwcTAgLTggNiAtMTR0MTQgLTZoMzEzcTggMCAxNCA2dDYgMTR2NTBxMCA3IC01LjUgMTN0LTEzLjUgN3EtMTcgMCAtNDIgMjVxLTI1IDI3IC00MCA2M2gtMWwtMjg4IDc0OHEtNSAxMiAtMTkgMTJ6TTYzOSA2MTEgaC0xOTdsMTAzIDI2NHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjQ0OyIgZD0iTTEyMDAgMTEwMGgtMTIwMHYxMDBoMTIwMHYtMTAwek01MCAxMDAwaDQwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtOTAwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC00MDBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djkwMHEwIDIxIDE0LjUgMzUuNXQzNS41IDE0LjV6TTY1MCAxMDAwaDQwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtNDAwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC00MDAgcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXY0MDBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41ek03MDAgOTAwdi0zMDBoMzAwdjMwMGgtMzAweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUyNDU7IiBkPSJNNTAgMTIwMGg0MDBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTkwMHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtNDAwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXY5MDBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41ek02NTAgNzAwaDQwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtNDAwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC00MDBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djQwMCBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41ek03MDAgNjAwdi0zMDBoMzAwdjMwMGgtMzAwek0xMjAwIDBoLTEyMDB2MTAwaDEyMDB2LTEwMHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjQ2OyIgZD0iTTUwIDEwMDBoNDAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di0zNTBoMTAwdjE1MHEwIDIxIDE0LjUgMzUuNXQzNS41IDE0LjVoNDAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di0xNTBoMTAwdi0xMDBoLTEwMHYtMTUwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC00MDBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djE1MGgtMTAwdi0zNTBxMCAtMjEgLTE0LjUgLTM1LjV0LTM1LjUgLTE0LjVoLTQwMCBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djgwMHEwIDIxIDE0LjUgMzUuNXQzNS41IDE0LjV6TTcwMCA3MDB2LTMwMGgzMDB2MzAwaC0zMDB6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTI0NzsiIGQ9Ik0xMDAgMGgtMTAwdjEyMDBoMTAwdi0xMjAwek0yNTAgMTEwMGg0MDBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTQwMHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtNDAwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXY0MDBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41ek0zMDAgMTAwMHYtMzAwaDMwMHYzMDBoLTMwMHpNMjUwIDUwMGg5MDBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTQwMCBxMCAtMjEgLTE0LjUgLTM1LjV0LTM1LjUgLTE0LjVoLTkwMHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV2NDAwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjQ4OyIgZD0iTTYwMCAxMTAwaDE1MHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtNDAwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC0xNTB2LTEwMGg0NTBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTQwMHEwIC0yMSAtMTQuNSAtMzUuNXQtMzUuNSAtMTQuNWgtOTAwcS0yMSAwIC0zNS41IDE0LjV0LTE0LjUgMzUuNXY0MDBxMCAyMSAxNC41IDM1LjV0MzUuNSAxNC41aDM1MHYxMDBoLTE1MHEtMjEgMCAtMzUuNSAxNC41IHQtMTQuNSAzNS41djQwMHEwIDIxIDE0LjUgMzUuNXQzNS41IDE0LjVoMTUwdjEwMGgxMDB2LTEwMHpNNDAwIDEwMDB2LTMwMGgzMDB2MzAwaC0zMDB6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTI0OTsiIGQ9Ik0xMjAwIDBoLTEwMHYxMjAwaDEwMHYtMTIwMHpNNTUwIDExMDBoNDAwcTIxIDAgMzUuNSAtMTQuNXQxNC41IC0zNS41di00MDBxMCAtMjEgLTE0LjUgLTM1LjV0LTM1LjUgLTE0LjVoLTQwMHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV2NDAwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXpNNjAwIDEwMDB2LTMwMGgzMDB2MzAwaC0zMDB6TTUwIDUwMGg5MDBxMjEgMCAzNS41IC0xNC41dDE0LjUgLTM1LjV2LTQwMCBxMCAtMjEgLTE0LjUgLTM1LjV0LTM1LjUgLTE0LjVoLTkwMHEtMjEgMCAtMzUuNSAxNC41dC0xNC41IDM1LjV2NDAwcTAgMjEgMTQuNSAzNS41dDM1LjUgMTQuNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjUwOyIgZD0iTTg2NSA1NjVsLTQ5NCAtNDk0cS0yMyAtMjMgLTQxIC0yM3EtMTQgMCAtMjIgMTMuNXQtOCAzOC41djEwMDBxMCAyNSA4IDM4LjV0MjIgMTMuNXExOCAwIDQxIC0yM2w0OTQgLTQ5NHExNCAtMTQgMTQgLTM1dC0xNCAtMzV6IiAvPgo8Z2x5cGggdW5pY29kZT0iJiN4ZTI1MTsiIGQ9Ik0zMzUgNjM1bDQ5NCA0OTRxMjkgMjkgNTAgMjAuNXQyMSAtNDkuNXYtMTAwMHEwIC00MSAtMjEgLTQ5LjV0LTUwIDIwLjVsLTQ5NCA0OTRxLTE0IDE0IC0xNCAzNXQxNCAzNXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjUyOyIgZD0iTTEwMCA5MDBoMTAwMHE0MSAwIDQ5LjUgLTIxdC0yMC41IC01MGwtNDk0IC00OTRxLTE0IC0xNCAtMzUgLTE0dC0zNSAxNGwtNDk0IDQ5NHEtMjkgMjkgLTIwLjUgNTB0NDkuNSAyMXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjUzOyIgZD0iTTYzNSA4NjVsNDk0IC00OTRxMjkgLTI5IDIwLjUgLTUwdC00OS41IC0yMWgtMTAwMHEtNDEgMCAtNDkuNSAyMXQyMC41IDUwbDQ5NCA0OTRxMTQgMTQgMzUgMTR0MzUgLTE0eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUyNTQ7IiBkPSJNNzAwIDc0MXYtMTgybC02OTIgLTMyM3YyMjFsNDEzIDE5M2wtNDEzIDE5M3YyMjF6TTEyMDAgMGgtODAwdjIwMGg4MDB2LTIwMHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjU1OyIgZD0iTTEyMDAgOTAwaC0yMDB2LTEwMGgyMDB2LTEwMGgtMzAwdjMwMGgyMDB2MTAwaC0yMDB2MTAwaDMwMHYtMzAwek0wIDcwMGg1MHEwIDIxIDQgMzd0OS41IDI2LjV0MTggMTcuNXQyMiAxMXQyOC41IDUuNXQzMSAydDM3IDAuNWgxMDB2LTU1MHEwIC0yMiAtMjUgLTM0LjV0LTUwIC0xMy41bC0yNSAtMnYtMTAwaDQwMHYxMDBxLTQgMCAtMTEgMC41dC0yNCAzdC0zMCA3dC0yNCAxNXQtMTEgMjQuNXY1NTBoMTAwcTI1IDAgMzcgLTAuNXQzMSAtMiB0MjguNSAtNS41dDIyIC0xMXQxOCAtMTcuNXQ5LjUgLTI2LjV0NCAtMzdoNTB2MzAwaC04MDB2LTMwMHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjU2OyIgZD0iTTgwMCA3MDBoLTUwcTAgMjEgLTQgMzd0LTkuNSAyNi41dC0xOCAxNy41dC0yMiAxMXQtMjguNSA1LjV0LTMxIDJ0LTM3IDAuNWgtMTAwdi01NTBxMCAtMjIgMjUgLTM0LjV0NTAgLTE0LjVsMjUgLTF2LTEwMGgtNDAwdjEwMHE0IDAgMTEgMC41dDI0IDN0MzAgN3QyNCAxNXQxMSAyNC41djU1MGgtMTAwcS0yNSAwIC0zNyAtMC41dC0zMSAtMnQtMjguNSAtNS41dC0yMiAtMTF0LTE4IC0xNy41dC05LjUgLTI2LjV0LTQgLTM3aC01MHYzMDAgaDgwMHYtMzAwek0xMTAwIDIwMGgtMjAwdi0xMDBoMjAwdi0xMDBoLTMwMHYzMDBoMjAwdjEwMGgtMjAwdjEwMGgzMDB2LTMwMHoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjU3OyIgZD0iTTcwMSAxMDk4aDE2MHExNiAwIDIxIC0xMXQtNyAtMjNsLTQ2NCAtNDY0bDQ2NCAtNDY0cTEyIC0xMiA3IC0yM3QtMjEgLTExaC0xNjBxLTEzIDAgLTIzIDlsLTQ3MSA0NzFxLTcgOCAtNyAxOHQ3IDE4bDQ3MSA0NzFxMTAgOSAyMyA5eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGUyNTg7IiBkPSJNMzM5IDEwOThoMTYwcTEzIDAgMjMgLTlsNDcxIC00NzFxNyAtOCA3IC0xOHQtNyAtMThsLTQ3MSAtNDcxcS0xMCAtOSAtMjMgLTloLTE2MHEtMTYgMCAtMjEgMTF0NyAyM2w0NjQgNDY0bC00NjQgNDY0cS0xMiAxMiAtNyAyM3QyMSAxMXoiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjU5OyIgZD0iTTEwODcgODgycTExIC01IDExIC0yMXYtMTYwcTAgLTEzIC05IC0yM2wtNDcxIC00NzFxLTggLTcgLTE4IC03dC0xOCA3bC00NzEgNDcxcS05IDEwIC05IDIzdjE2MHEwIDE2IDExIDIxdDIzIC03bDQ2NCAtNDY0bDQ2NCA0NjRxMTIgMTIgMjMgN3oiIC8%2BCjxnbHlwaCB1bmljb2RlPSImI3hlMjYwOyIgZD0iTTYxOCA5OTNsNDcxIC00NzFxOSAtMTAgOSAtMjN2LTE2MHEwIC0xNiAtMTEgLTIxdC0yMyA3bC00NjQgNDY0bC00NjQgLTQ2NHEtMTIgLTEyIC0yMyAtN3QtMTEgMjF2MTYwcTAgMTMgOSAyM2w0NzEgNDcxcTggNyAxOCA3dDE4IC03eiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeGY4ZmY7IiBkPSJNMTAwMCAxMjAwcTAgLTEyNCAtODggLTIxMnQtMjEyIC04OHEwIDEyNCA4OCAyMTJ0MjEyIDg4ek00NTAgMTAwMGgxMDBxMjEgMCA0MCAtMTR0MjYgLTMzbDc5IC0xOTRxNSAxIDE2IDNxMzQgNiA1NCA5LjV0NjAgN3Q2NS41IDF0NjEgLTEwdDU2LjUgLTIzdDQyLjUgLTQydDI5IC02NHQ1IC05MnQtMTkuNSAtMTIxLjVxLTEgLTcgLTMgLTE5LjV0LTExIC01MHQtMjAuNSAtNzN0LTMyLjUgLTgxLjV0LTQ2LjUgLTgzdC02NCAtNzAgdC04Mi41IC01MHEtMTMgLTUgLTQyIC01dC02NS41IDIuNXQtNDcuNSAyLjVxLTE0IDAgLTQ5LjUgLTMuNXQtNjMgLTMuNXQtNDMuNSA3cS01NyAyNSAtMTA0LjUgNzguNXQtNzUgMTExLjV0LTQ2LjUgMTEydC0yNiA5MGwtNyAzNXEtMTUgNjMgLTE4IDExNXQ0LjUgODguNXQyNiA2NHQzOS41IDQzLjV0NTIgMjUuNXQ1OC41IDEzdDYyLjUgMnQ1OS41IC00LjV0NTUuNSAtOGwtMTQ3IDE5MnEtMTIgMTggLTUuNSAzMHQyNy41IDEyeiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeDFmNTExOyIgZD0iTTI1MCAxMjAwaDYwMHEyMSAwIDM1LjUgLTE0LjV0MTQuNSAtMzUuNXYtNDAwcTAgLTIxIC0xNC41IC0zNS41dC0zNS41IC0xNC41aC0xNTB2LTUwMGwtMjU1IC0xNzhxLTE5IC05IC0zMiAtMXQtMTMgMjl2NjUwaC0xNTBxLTIxIDAgLTM1LjUgMTQuNXQtMTQuNSAzNS41djQwMHEwIDIxIDE0LjUgMzUuNXQzNS41IDE0LjV6TTQwMCAxMTAwdi0xMDBoMzAwdjEwMGgtMzAweiIgLz4KPGdseXBoIHVuaWNvZGU9IiYjeDFmNmFhOyIgZD0iTTI1MCAxMjAwaDc1MHEzOSAwIDY5LjUgLTQwLjV0MzAuNSAtODQuNXYtOTMzbC03MDAgLTExN3Y5NTBsNjAwIDEyNWgtNzAwdi0xMDAwaC0xMDB2MTAyNXEwIDIzIDE1LjUgNDl0MzQuNSAyNnpNNTAwIDUyNXYtMTAwbDEwMCAyMHYxMDB6IiAvPgo8L2ZvbnQ%2BCjwvZGVmcz48L3N2Zz4g%29%20format%28%27svg%27%29%7D%2Eglyphicon%7Bposition%3Arelative%3Btop%3A1px%3Bdisplay%3Ainline%2Dblock%3Bfont%2Dfamily%3A%27Glyphicons%20Halflings%27%3Bfont%2Dstyle%3Anormal%3Bfont%2Dweight%3A400%3Bline%2Dheight%3A1%3B%2Dwebkit%2Dfont%2Dsmoothing%3Aantialiased%3B%2Dmoz%2Dosx%2Dfont%2Dsmoothing%3Agrayscale%7D%2Eglyphicon%2Dasterisk%3Abefore%7Bcontent%3A%22%5C2a%22%7D%2Eglyphicon%2Dplus%3Abefore%7Bcontent%3A%22%5C2b%22%7D%2Eglyphicon%2Deur%3Abefore%2C%2Eglyphicon%2Deuro%3Abefore%7Bcontent%3A%22%5C20ac%22%7D%2Eglyphicon%2Dminus%3Abefore%7Bcontent%3A%22%5C2212%22%7D%2Eglyphicon%2Dcloud%3Abefore%7Bcontent%3A%22%5C2601%22%7D%2Eglyphicon%2Denvelope%3Abefore%7Bcontent%3A%22%5C2709%22%7D%2Eglyphicon%2Dpencil%3Abefore%7Bcontent%3A%22%5C270f%22%7D%2Eglyphicon%2Dglass%3Abefore%7Bcontent%3A%22%5Ce001%22%7D%2Eglyphicon%2Dmusic%3Abefore%7Bcontent%3A%22%5Ce002%22%7D%2Eglyphicon%2Dsearch%3Abefore%7Bcontent%3A%22%5Ce003%22%7D%2Eglyphicon%2Dheart%3Abefore%7Bcontent%3A%22%5Ce005%22%7D%2Eglyphicon%2Dstar%3Abefore%7Bcontent%3A%22%5Ce006%22%7D%2Eglyphicon%2Dstar%2Dempty%3Abefore%7Bcontent%3A%22%5Ce007%22%7D%2Eglyphicon%2Duser%3Abefore%7Bcontent%3A%22%5Ce008%22%7D%2Eglyphicon%2Dfilm%3Abefore%7Bcontent%3A%22%5Ce009%22%7D%2Eglyphicon%2Dth%2Dlarge%3Abefore%7Bcontent%3A%22%5Ce010%22%7D%2Eglyphicon%2Dth%3Abefore%7Bcontent%3A%22%5Ce011%22%7D%2Eglyphicon%2Dth%2Dlist%3Abefore%7Bcontent%3A%22%5Ce012%22%7D%2Eglyphicon%2Dok%3Abefore%7Bcontent%3A%22%5Ce013%22%7D%2Eglyphicon%2Dremove%3Abefore%7Bcontent%3A%22%5Ce014%22%7D%2Eglyphicon%2Dzoom%2Din%3Abefore%7Bcontent%3A%22%5Ce015%22%7D%2Eglyphicon%2Dzoom%2Dout%3Abefore%7Bcontent%3A%22%5Ce016%22%7D%2Eglyphicon%2Doff%3Abefore%7Bcontent%3A%22%5Ce017%22%7D%2Eglyphicon%2Dsignal%3Abefore%7Bcontent%3A%22%5Ce018%22%7D%2Eglyphicon%2Dcog%3Abefore%7Bcontent%3A%22%5Ce019%22%7D%2Eglyphicon%2Dtrash%3Abefore%7Bcontent%3A%22%5Ce020%22%7D%2Eglyphicon%2Dhome%3Abefore%7Bcontent%3A%22%5Ce021%22%7D%2Eglyphicon%2Dfile%3Abefore%7Bcontent%3A%22%5Ce022%22%7D%2Eglyphicon%2Dtime%3Abefore%7Bcontent%3A%22%5Ce023%22%7D%2Eglyphicon%2Droad%3Abefore%7Bcontent%3A%22%5Ce024%22%7D%2Eglyphicon%2Ddownload%2Dalt%3Abefore%7Bcontent%3A%22%5Ce025%22%7D%2Eglyphicon%2Ddownload%3Abefore%7Bcontent%3A%22%5Ce026%22%7D%2Eglyphicon%2Dupload%3Abefore%7Bcontent%3A%22%5Ce027%22%7D%2Eglyphicon%2Dinbox%3Abefore%7Bcontent%3A%22%5Ce028%22%7D%2Eglyphicon%2Dplay%2Dcircle%3Abefore%7Bcontent%3A%22%5Ce029%22%7D%2Eglyphicon%2Drepeat%3Abefore%7Bcontent%3A%22%5Ce030%22%7D%2Eglyphicon%2Drefresh%3Abefore%7Bcontent%3A%22%5Ce031%22%7D%2Eglyphicon%2Dlist%2Dalt%3Abefore%7Bcontent%3A%22%5Ce032%22%7D%2Eglyphicon%2Dlock%3Abefore%7Bcontent%3A%22%5Ce033%22%7D%2Eglyphicon%2Dflag%3Abefore%7Bcontent%3A%22%5Ce034%22%7D%2Eglyphicon%2Dheadphones%3Abefore%7Bcontent%3A%22%5Ce035%22%7D%2Eglyphicon%2Dvolume%2Doff%3Abefore%7Bcontent%3A%22%5Ce036%22%7D%2Eglyphicon%2Dvolume%2Ddown%3Abefore%7Bcontent%3A%22%5Ce037%22%7D%2Eglyphicon%2Dvolume%2Dup%3Abefore%7Bcontent%3A%22%5Ce038%22%7D%2Eglyphicon%2Dqrcode%3Abefore%7Bcontent%3A%22%5Ce039%22%7D%2Eglyphicon%2Dbarcode%3Abefore%7Bcontent%3A%22%5Ce040%22%7D%2Eglyphicon%2Dtag%3Abefore%7Bcontent%3A%22%5Ce041%22%7D%2Eglyphicon%2Dtags%3Abefore%7Bcontent%3A%22%5Ce042%22%7D%2Eglyphicon%2Dbook%3Abefore%7Bcontent%3A%22%5Ce043%22%7D%2Eglyphicon%2Dbookmark%3Abefore%7Bcontent%3A%22%5Ce044%22%7D%2Eglyphicon%2Dprint%3Abefore%7Bcontent%3A%22%5Ce045%22%7D%2Eglyphicon%2Dcamera%3Abefore%7Bcontent%3A%22%5Ce046%22%7D%2Eglyphicon%2Dfont%3Abefore%7Bcontent%3A%22%5Ce047%22%7D%2Eglyphicon%2Dbold%3Abefore%7Bcontent%3A%22%5Ce048%22%7D%2Eglyphicon%2Ditalic%3Abefore%7Bcontent%3A%22%5Ce049%22%7D%2Eglyphicon%2Dtext%2Dheight%3Abefore%7Bcontent%3A%22%5Ce050%22%7D%2Eglyphicon%2Dtext%2Dwidth%3Abefore%7Bcontent%3A%22%5Ce051%22%7D%2Eglyphicon%2Dalign%2Dleft%3Abefore%7Bcontent%3A%22%5Ce052%22%7D%2Eglyphicon%2Dalign%2Dcenter%3Abefore%7Bcontent%3A%22%5Ce053%22%7D%2Eglyphicon%2Dalign%2Dright%3Abefore%7Bcontent%3A%22%5Ce054%22%7D%2Eglyphicon%2Dalign%2Djustify%3Abefore%7Bcontent%3A%22%5Ce055%22%7D%2Eglyphicon%2Dlist%3Abefore%7Bcontent%3A%22%5Ce056%22%7D%2Eglyphicon%2Dindent%2Dleft%3Abefore%7Bcontent%3A%22%5Ce057%22%7D%2Eglyphicon%2Dindent%2Dright%3Abefore%7Bcontent%3A%22%5Ce058%22%7D%2Eglyphicon%2Dfacetime%2Dvideo%3Abefore%7Bcontent%3A%22%5Ce059%22%7D%2Eglyphicon%2Dpicture%3Abefore%7Bcontent%3A%22%5Ce060%22%7D%2Eglyphicon%2Dmap%2Dmarker%3Abefore%7Bcontent%3A%22%5Ce062%22%7D%2Eglyphicon%2Dadjust%3Abefore%7Bcontent%3A%22%5Ce063%22%7D%2Eglyphicon%2Dtint%3Abefore%7Bcontent%3A%22%5Ce064%22%7D%2Eglyphicon%2Dedit%3Abefore%7Bcontent%3A%22%5Ce065%22%7D%2Eglyphicon%2Dshare%3Abefore%7Bcontent%3A%22%5Ce066%22%7D%2Eglyphicon%2Dcheck%3Abefore%7Bcontent%3A%22%5Ce067%22%7D%2Eglyphicon%2Dmove%3Abefore%7Bcontent%3A%22%5Ce068%22%7D%2Eglyphicon%2Dstep%2Dbackward%3Abefore%7Bcontent%3A%22%5Ce069%22%7D%2Eglyphicon%2Dfast%2Dbackward%3Abefore%7Bcontent%3A%22%5Ce070%22%7D%2Eglyphicon%2Dbackward%3Abefore%7Bcontent%3A%22%5Ce071%22%7D%2Eglyphicon%2Dplay%3Abefore%7Bcontent%3A%22%5Ce072%22%7D%2Eglyphicon%2Dpause%3Abefore%7Bcontent%3A%22%5Ce073%22%7D%2Eglyphicon%2Dstop%3Abefore%7Bcontent%3A%22%5Ce074%22%7D%2Eglyphicon%2Dforward%3Abefore%7Bcontent%3A%22%5Ce075%22%7D%2Eglyphicon%2Dfast%2Dforward%3Abefore%7Bcontent%3A%22%5Ce076%22%7D%2Eglyphicon%2Dstep%2Dforward%3Abefore%7Bcontent%3A%22%5Ce077%22%7D%2Eglyphicon%2Deject%3Abefore%7Bcontent%3A%22%5Ce078%22%7D%2Eglyphicon%2Dchevron%2Dleft%3Abefore%7Bcontent%3A%22%5Ce079%22%7D%2Eglyphicon%2Dchevron%2Dright%3Abefore%7Bcontent%3A%22%5Ce080%22%7D%2Eglyphicon%2Dplus%2Dsign%3Abefore%7Bcontent%3A%22%5Ce081%22%7D%2Eglyphicon%2Dminus%2Dsign%3Abefore%7Bcontent%3A%22%5Ce082%22%7D%2Eglyphicon%2Dremove%2Dsign%3Abefore%7Bcontent%3A%22%5Ce083%22%7D%2Eglyphicon%2Dok%2Dsign%3Abefore%7Bcontent%3A%22%5Ce084%22%7D%2Eglyphicon%2Dquestion%2Dsign%3Abefore%7Bcontent%3A%22%5Ce085%22%7D%2Eglyphicon%2Dinfo%2Dsign%3Abefore%7Bcontent%3A%22%5Ce086%22%7D%2Eglyphicon%2Dscreenshot%3Abefore%7Bcontent%3A%22%5Ce087%22%7D%2Eglyphicon%2Dremove%2Dcircle%3Abefore%7Bcontent%3A%22%5Ce088%22%7D%2Eglyphicon%2Dok%2Dcircle%3Abefore%7Bcontent%3A%22%5Ce089%22%7D%2Eglyphicon%2Dban%2Dcircle%3Abefore%7Bcontent%3A%22%5Ce090%22%7D%2Eglyphicon%2Darrow%2Dleft%3Abefore%7Bcontent%3A%22%5Ce091%22%7D%2Eglyphicon%2Darrow%2Dright%3Abefore%7Bcontent%3A%22%5Ce092%22%7D%2Eglyphicon%2Darrow%2Dup%3Abefore%7Bcontent%3A%22%5Ce093%22%7D%2Eglyphicon%2Darrow%2Ddown%3Abefore%7Bcontent%3A%22%5Ce094%22%7D%2Eglyphicon%2Dshare%2Dalt%3Abefore%7Bcontent%3A%22%5Ce095%22%7D%2Eglyphicon%2Dresize%2Dfull%3Abefore%7Bcontent%3A%22%5Ce096%22%7D%2Eglyphicon%2Dresize%2Dsmall%3Abefore%7Bcontent%3A%22%5Ce097%22%7D%2Eglyphicon%2Dexclamation%2Dsign%3Abefore%7Bcontent%3A%22%5Ce101%22%7D%2Eglyphicon%2Dgift%3Abefore%7Bcontent%3A%22%5Ce102%22%7D%2Eglyphicon%2Dleaf%3Abefore%7Bcontent%3A%22%5Ce103%22%7D%2Eglyphicon%2Dfire%3Abefore%7Bcontent%3A%22%5Ce104%22%7D%2Eglyphicon%2Deye%2Dopen%3Abefore%7Bcontent%3A%22%5Ce105%22%7D%2Eglyphicon%2Deye%2Dclose%3Abefore%7Bcontent%3A%22%5Ce106%22%7D%2Eglyphicon%2Dwarning%2Dsign%3Abefore%7Bcontent%3A%22%5Ce107%22%7D%2Eglyphicon%2Dplane%3Abefore%7Bcontent%3A%22%5Ce108%22%7D%2Eglyphicon%2Dcalendar%3Abefore%7Bcontent%3A%22%5Ce109%22%7D%2Eglyphicon%2Drandom%3Abefore%7Bcontent%3A%22%5Ce110%22%7D%2Eglyphicon%2Dcomment%3Abefore%7Bcontent%3A%22%5Ce111%22%7D%2Eglyphicon%2Dmagnet%3Abefore%7Bcontent%3A%22%5Ce112%22%7D%2Eglyphicon%2Dchevron%2Dup%3Abefore%7Bcontent%3A%22%5Ce113%22%7D%2Eglyphicon%2Dchevron%2Ddown%3Abefore%7Bcontent%3A%22%5Ce114%22%7D%2Eglyphicon%2Dretweet%3Abefore%7Bcontent%3A%22%5Ce115%22%7D%2Eglyphicon%2Dshopping%2Dcart%3Abefore%7Bcontent%3A%22%5Ce116%22%7D%2Eglyphicon%2Dfolder%2Dclose%3Abefore%7Bcontent%3A%22%5Ce117%22%7D%2Eglyphicon%2Dfolder%2Dopen%3Abefore%7Bcontent%3A%22%5Ce118%22%7D%2Eglyphicon%2Dresize%2Dvertical%3Abefore%7Bcontent%3A%22%5Ce119%22%7D%2Eglyphicon%2Dresize%2Dhorizontal%3Abefore%7Bcontent%3A%22%5Ce120%22%7D%2Eglyphicon%2Dhdd%3Abefore%7Bcontent%3A%22%5Ce121%22%7D%2Eglyphicon%2Dbullhorn%3Abefore%7Bcontent%3A%22%5Ce122%22%7D%2Eglyphicon%2Dbell%3Abefore%7Bcontent%3A%22%5Ce123%22%7D%2Eglyphicon%2Dcertificate%3Abefore%7Bcontent%3A%22%5Ce124%22%7D%2Eglyphicon%2Dthumbs%2Dup%3Abefore%7Bcontent%3A%22%5Ce125%22%7D%2Eglyphicon%2Dthumbs%2Ddown%3Abefore%7Bcontent%3A%22%5Ce126%22%7D%2Eglyphicon%2Dhand%2Dright%3Abefore%7Bcontent%3A%22%5Ce127%22%7D%2Eglyphicon%2Dhand%2Dleft%3Abefore%7Bcontent%3A%22%5Ce128%22%7D%2Eglyphicon%2Dhand%2Dup%3Abefore%7Bcontent%3A%22%5Ce129%22%7D%2Eglyphicon%2Dhand%2Ddown%3Abefore%7Bcontent%3A%22%5Ce130%22%7D%2Eglyphicon%2Dcircle%2Darrow%2Dright%3Abefore%7Bcontent%3A%22%5Ce131%22%7D%2Eglyphicon%2Dcircle%2Darrow%2Dleft%3Abefore%7Bcontent%3A%22%5Ce132%22%7D%2Eglyphicon%2Dcircle%2Darrow%2Dup%3Abefore%7Bcontent%3A%22%5Ce133%22%7D%2Eglyphicon%2Dcircle%2Darrow%2Ddown%3Abefore%7Bcontent%3A%22%5Ce134%22%7D%2Eglyphicon%2Dglobe%3Abefore%7Bcontent%3A%22%5Ce135%22%7D%2Eglyphicon%2Dwrench%3Abefore%7Bcontent%3A%22%5Ce136%22%7D%2Eglyphicon%2Dtasks%3Abefore%7Bcontent%3A%22%5Ce137%22%7D%2Eglyphicon%2Dfilter%3Abefore%7Bcontent%3A%22%5Ce138%22%7D%2Eglyphicon%2Dbriefcase%3Abefore%7Bcontent%3A%22%5Ce139%22%7D%2Eglyphicon%2Dfullscreen%3Abefore%7Bcontent%3A%22%5Ce140%22%7D%2Eglyphicon%2Ddashboard%3Abefore%7Bcontent%3A%22%5Ce141%22%7D%2Eglyphicon%2Dpaperclip%3Abefore%7Bcontent%3A%22%5Ce142%22%7D%2Eglyphicon%2Dheart%2Dempty%3Abefore%7Bcontent%3A%22%5Ce143%22%7D%2Eglyphicon%2Dlink%3Abefore%7Bcontent%3A%22%5Ce144%22%7D%2Eglyphicon%2Dphone%3Abefore%7Bcontent%3A%22%5Ce145%22%7D%2Eglyphicon%2Dpushpin%3Abefore%7Bcontent%3A%22%5Ce146%22%7D%2Eglyphicon%2Dusd%3Abefore%7Bcontent%3A%22%5Ce148%22%7D%2Eglyphicon%2Dgbp%3Abefore%7Bcontent%3A%22%5Ce149%22%7D%2Eglyphicon%2Dsort%3Abefore%7Bcontent%3A%22%5Ce150%22%7D%2Eglyphicon%2Dsort%2Dby%2Dalphabet%3Abefore%7Bcontent%3A%22%5Ce151%22%7D%2Eglyphicon%2Dsort%2Dby%2Dalphabet%2Dalt%3Abefore%7Bcontent%3A%22%5Ce152%22%7D%2Eglyphicon%2Dsort%2Dby%2Dorder%3Abefore%7Bcontent%3A%22%5Ce153%22%7D%2Eglyphicon%2Dsort%2Dby%2Dorder%2Dalt%3Abefore%7Bcontent%3A%22%5Ce154%22%7D%2Eglyphicon%2Dsort%2Dby%2Dattributes%3Abefore%7Bcontent%3A%22%5Ce155%22%7D%2Eglyphicon%2Dsort%2Dby%2Dattributes%2Dalt%3Abefore%7Bcontent%3A%22%5Ce156%22%7D%2Eglyphicon%2Dunchecked%3Abefore%7Bcontent%3A%22%5Ce157%22%7D%2Eglyphicon%2Dexpand%3Abefore%7Bcontent%3A%22%5Ce158%22%7D%2Eglyphicon%2Dcollapse%2Ddown%3Abefore%7Bcontent%3A%22%5Ce159%22%7D%2Eglyphicon%2Dcollapse%2Dup%3Abefore%7Bcontent%3A%22%5Ce160%22%7D%2Eglyphicon%2Dlog%2Din%3Abefore%7Bcontent%3A%22%5Ce161%22%7D%2Eglyphicon%2Dflash%3Abefore%7Bcontent%3A%22%5Ce162%22%7D%2Eglyphicon%2Dlog%2Dout%3Abefore%7Bcontent%3A%22%5Ce163%22%7D%2Eglyphicon%2Dnew%2Dwindow%3Abefore%7Bcontent%3A%22%5Ce164%22%7D%2Eglyphicon%2Drecord%3Abefore%7Bcontent%3A%22%5Ce165%22%7D%2Eglyphicon%2Dsave%3Abefore%7Bcontent%3A%22%5Ce166%22%7D%2Eglyphicon%2Dopen%3Abefore%7Bcontent%3A%22%5Ce167%22%7D%2Eglyphicon%2Dsaved%3Abefore%7Bcontent%3A%22%5Ce168%22%7D%2Eglyphicon%2Dimport%3Abefore%7Bcontent%3A%22%5Ce169%22%7D%2Eglyphicon%2Dexport%3Abefore%7Bcontent%3A%22%5Ce170%22%7D%2Eglyphicon%2Dsend%3Abefore%7Bcontent%3A%22%5Ce171%22%7D%2Eglyphicon%2Dfloppy%2Ddisk%3Abefore%7Bcontent%3A%22%5Ce172%22%7D%2Eglyphicon%2Dfloppy%2Dsaved%3Abefore%7Bcontent%3A%22%5Ce173%22%7D%2Eglyphicon%2Dfloppy%2Dremove%3Abefore%7Bcontent%3A%22%5Ce174%22%7D%2Eglyphicon%2Dfloppy%2Dsave%3Abefore%7Bcontent%3A%22%5Ce175%22%7D%2Eglyphicon%2Dfloppy%2Dopen%3Abefore%7Bcontent%3A%22%5Ce176%22%7D%2Eglyphicon%2Dcredit%2Dcard%3Abefore%7Bcontent%3A%22%5Ce177%22%7D%2Eglyphicon%2Dtransfer%3Abefore%7Bcontent%3A%22%5Ce178%22%7D%2Eglyphicon%2Dcutlery%3Abefore%7Bcontent%3A%22%5Ce179%22%7D%2Eglyphicon%2Dheader%3Abefore%7Bcontent%3A%22%5Ce180%22%7D%2Eglyphicon%2Dcompressed%3Abefore%7Bcontent%3A%22%5Ce181%22%7D%2Eglyphicon%2Dearphone%3Abefore%7Bcontent%3A%22%5Ce182%22%7D%2Eglyphicon%2Dphone%2Dalt%3Abefore%7Bcontent%3A%22%5Ce183%22%7D%2Eglyphicon%2Dtower%3Abefore%7Bcontent%3A%22%5Ce184%22%7D%2Eglyphicon%2Dstats%3Abefore%7Bcontent%3A%22%5Ce185%22%7D%2Eglyphicon%2Dsd%2Dvideo%3Abefore%7Bcontent%3A%22%5Ce186%22%7D%2Eglyphicon%2Dhd%2Dvideo%3Abefore%7Bcontent%3A%22%5Ce187%22%7D%2Eglyphicon%2Dsubtitles%3Abefore%7Bcontent%3A%22%5Ce188%22%7D%2Eglyphicon%2Dsound%2Dstereo%3Abefore%7Bcontent%3A%22%5Ce189%22%7D%2Eglyphicon%2Dsound%2Ddolby%3Abefore%7Bcontent%3A%22%5Ce190%22%7D%2Eglyphicon%2Dsound%2D5%2D1%3Abefore%7Bcontent%3A%22%5Ce191%22%7D%2Eglyphicon%2Dsound%2D6%2D1%3Abefore%7Bcontent%3A%22%5Ce192%22%7D%2Eglyphicon%2Dsound%2D7%2D1%3Abefore%7Bcontent%3A%22%5Ce193%22%7D%2Eglyphicon%2Dcopyright%2Dmark%3Abefore%7Bcontent%3A%22%5Ce194%22%7D%2Eglyphicon%2Dregistration%2Dmark%3Abefore%7Bcontent%3A%22%5Ce195%22%7D%2Eglyphicon%2Dcloud%2Ddownload%3Abefore%7Bcontent%3A%22%5Ce197%22%7D%2Eglyphicon%2Dcloud%2Dupload%3Abefore%7Bcontent%3A%22%5Ce198%22%7D%2Eglyphicon%2Dtree%2Dconifer%3Abefore%7Bcontent%3A%22%5Ce199%22%7D%2Eglyphicon%2Dtree%2Ddeciduous%3Abefore%7Bcontent%3A%22%5Ce200%22%7D%2Eglyphicon%2Dcd%3Abefore%7Bcontent%3A%22%5Ce201%22%7D%2Eglyphicon%2Dsave%2Dfile%3Abefore%7Bcontent%3A%22%5Ce202%22%7D%2Eglyphicon%2Dopen%2Dfile%3Abefore%7Bcontent%3A%22%5Ce203%22%7D%2Eglyphicon%2Dlevel%2Dup%3Abefore%7Bcontent%3A%22%5Ce204%22%7D%2Eglyphicon%2Dcopy%3Abefore%7Bcontent%3A%22%5Ce205%22%7D%2Eglyphicon%2Dpaste%3Abefore%7Bcontent%3A%22%5Ce206%22%7D%2Eglyphicon%2Dalert%3Abefore%7Bcontent%3A%22%5Ce209%22%7D%2Eglyphicon%2Dequalizer%3Abefore%7Bcontent%3A%22%5Ce210%22%7D%2Eglyphicon%2Dking%3Abefore%7Bcontent%3A%22%5Ce211%22%7D%2Eglyphicon%2Dqueen%3Abefore%7Bcontent%3A%22%5Ce212%22%7D%2Eglyphicon%2Dpawn%3Abefore%7Bcontent%3A%22%5Ce213%22%7D%2Eglyphicon%2Dbishop%3Abefore%7Bcontent%3A%22%5Ce214%22%7D%2Eglyphicon%2Dknight%3Abefore%7Bcontent%3A%22%5Ce215%22%7D%2Eglyphicon%2Dbaby%2Dformula%3Abefore%7Bcontent%3A%22%5Ce216%22%7D%2Eglyphicon%2Dtent%3Abefore%7Bcontent%3A%22%5C26fa%22%7D%2Eglyphicon%2Dblackboard%3Abefore%7Bcontent%3A%22%5Ce218%22%7D%2Eglyphicon%2Dbed%3Abefore%7Bcontent%3A%22%5Ce219%22%7D%2Eglyphicon%2Dapple%3Abefore%7Bcontent%3A%22%5Cf8ff%22%7D%2Eglyphicon%2Derase%3Abefore%7Bcontent%3A%22%5Ce221%22%7D%2Eglyphicon%2Dhourglass%3Abefore%7Bcontent%3A%22%5C231b%22%7D%2Eglyphicon%2Dlamp%3Abefore%7Bcontent%3A%22%5Ce223%22%7D%2Eglyphicon%2Dduplicate%3Abefore%7Bcontent%3A%22%5Ce224%22%7D%2Eglyphicon%2Dpiggy%2Dbank%3Abefore%7Bcontent%3A%22%5Ce225%22%7D%2Eglyphicon%2Dscissors%3Abefore%7Bcontent%3A%22%5Ce226%22%7D%2Eglyphicon%2Dbitcoin%3Abefore%7Bcontent%3A%22%5Ce227%22%7D%2Eglyphicon%2Dbtc%3Abefore%7Bcontent%3A%22%5Ce227%22%7D%2Eglyphicon%2Dxbt%3Abefore%7Bcontent%3A%22%5Ce227%22%7D%2Eglyphicon%2Dyen%3Abefore%7Bcontent%3A%22%5C00a5%22%7D%2Eglyphicon%2Djpy%3Abefore%7Bcontent%3A%22%5C00a5%22%7D%2Eglyphicon%2Druble%3Abefore%7Bcontent%3A%22%5C20bd%22%7D%2Eglyphicon%2Drub%3Abefore%7Bcontent%3A%22%5C20bd%22%7D%2Eglyphicon%2Dscale%3Abefore%7Bcontent%3A%22%5Ce230%22%7D%2Eglyphicon%2Dice%2Dlolly%3Abefore%7Bcontent%3A%22%5Ce231%22%7D%2Eglyphicon%2Dice%2Dlolly%2Dtasted%3Abefore%7Bcontent%3A%22%5Ce232%22%7D%2Eglyphicon%2Deducation%3Abefore%7Bcontent%3A%22%5Ce233%22%7D%2Eglyphicon%2Doption%2Dhorizontal%3Abefore%7Bcontent%3A%22%5Ce234%22%7D%2Eglyphicon%2Doption%2Dvertical%3Abefore%7Bcontent%3A%22%5Ce235%22%7D%2Eglyphicon%2Dmenu%2Dhamburger%3Abefore%7Bcontent%3A%22%5Ce236%22%7D%2Eglyphicon%2Dmodal%2Dwindow%3Abefore%7Bcontent%3A%22%5Ce237%22%7D%2Eglyphicon%2Doil%3Abefore%7Bcontent%3A%22%5Ce238%22%7D%2Eglyphicon%2Dgrain%3Abefore%7Bcontent%3A%22%5Ce239%22%7D%2Eglyphicon%2Dsunglasses%3Abefore%7Bcontent%3A%22%5Ce240%22%7D%2Eglyphicon%2Dtext%2Dsize%3Abefore%7Bcontent%3A%22%5Ce241%22%7D%2Eglyphicon%2Dtext%2Dcolor%3Abefore%7Bcontent%3A%22%5Ce242%22%7D%2Eglyphicon%2Dtext%2Dbackground%3Abefore%7Bcontent%3A%22%5Ce243%22%7D%2Eglyphicon%2Dobject%2Dalign%2Dtop%3Abefore%7Bcontent%3A%22%5Ce244%22%7D%2Eglyphicon%2Dobject%2Dalign%2Dbottom%3Abefore%7Bcontent%3A%22%5Ce245%22%7D%2Eglyphicon%2Dobject%2Dalign%2Dhorizontal%3Abefore%7Bcontent%3A%22%5Ce246%22%7D%2Eglyphicon%2Dobject%2Dalign%2Dleft%3Abefore%7Bcontent%3A%22%5Ce247%22%7D%2Eglyphicon%2Dobject%2Dalign%2Dvertical%3Abefore%7Bcontent%3A%22%5Ce248%22%7D%2Eglyphicon%2Dobject%2Dalign%2Dright%3Abefore%7Bcontent%3A%22%5Ce249%22%7D%2Eglyphicon%2Dtriangle%2Dright%3Abefore%7Bcontent%3A%22%5Ce250%22%7D%2Eglyphicon%2Dtriangle%2Dleft%3Abefore%7Bcontent%3A%22%5Ce251%22%7D%2Eglyphicon%2Dtriangle%2Dbottom%3Abefore%7Bcontent%3A%22%5Ce252%22%7D%2Eglyphicon%2Dtriangle%2Dtop%3Abefore%7Bcontent%3A%22%5Ce253%22%7D%2Eglyphicon%2Dconsole%3Abefore%7Bcontent%3A%22%5Ce254%22%7D%2Eglyphicon%2Dsuperscript%3Abefore%7Bcontent%3A%22%5Ce255%22%7D%2Eglyphicon%2Dsubscript%3Abefore%7Bcontent%3A%22%5Ce256%22%7D%2Eglyphicon%2Dmenu%2Dleft%3Abefore%7Bcontent%3A%22%5Ce257%22%7D%2Eglyphicon%2Dmenu%2Dright%3Abefore%7Bcontent%3A%22%5Ce258%22%7D%2Eglyphicon%2Dmenu%2Ddown%3Abefore%7Bcontent%3A%22%5Ce259%22%7D%2Eglyphicon%2Dmenu%2Dup%3Abefore%7Bcontent%3A%22%5Ce260%22%7D%2A%7B%2Dwebkit%2Dbox%2Dsizing%3Aborder%2Dbox%3B%2Dmoz%2Dbox%2Dsizing%3Aborder%2Dbox%3Bbox%2Dsizing%3Aborder%2Dbox%7D%3Aafter%2C%3Abefore%7B%2Dwebkit%2Dbox%2Dsizing%3Aborder%2Dbox%3B%2Dmoz%2Dbox%2Dsizing%3Aborder%2Dbox%3Bbox%2Dsizing%3Aborder%2Dbox%7Dhtml%7Bfont%2Dsize%3A10px%3B%2Dwebkit%2Dtap%2Dhighlight%2Dcolor%3Argba%280%2C0%2C0%2C0%29%7Dbody%7Bfont%2Dfamily%3A%22Helvetica%20Neue%22%2CHelvetica%2CArial%2Csans%2Dserif%3Bfont%2Dsize%3A14px%3Bline%2Dheight%3A1%2E42857143%3Bcolor%3A%23333%3Bbackground%2Dcolor%3A%23fff%7Dbutton%2Cinput%2Cselect%2Ctextarea%7Bfont%2Dfamily%3Ainherit%3Bfont%2Dsize%3Ainherit%3Bline%2Dheight%3Ainherit%7Da%7Bcolor%3A%23337ab7%3Btext%2Ddecoration%3Anone%7Da%3Afocus%2Ca%3Ahover%7Bcolor%3A%2323527c%3Btext%2Ddecoration%3Aunderline%7Da%3Afocus%7Boutline%3Athin%20dotted%3Boutline%3A5px%20auto%20%2Dwebkit%2Dfocus%2Dring%2Dcolor%3Boutline%2Doffset%3A%2D2px%7Dfigure%7Bmargin%3A0%7Dimg%7Bvertical%2Dalign%3Amiddle%7D%2Ecarousel%2Dinner%3E%2Eitem%3Ea%3Eimg%2C%2Ecarousel%2Dinner%3E%2Eitem%3Eimg%2C%2Eimg%2Dresponsive%2C%2Ethumbnail%20a%3Eimg%2C%2Ethumbnail%3Eimg%7Bdisplay%3Ablock%3Bmax%2Dwidth%3A100%25%3Bheight%3Aauto%7D%2Eimg%2Drounded%7Bborder%2Dradius%3A6px%7D%2Eimg%2Dthumbnail%7Bdisplay%3Ainline%2Dblock%3Bmax%2Dwidth%3A100%25%3Bheight%3Aauto%3Bpadding%3A4px%3Bline%2Dheight%3A1%2E42857143%3Bbackground%2Dcolor%3A%23fff%3Bborder%3A1px%20solid%20%23ddd%3Bborder%2Dradius%3A4px%3B%2Dwebkit%2Dtransition%3Aall%20%2E2s%20ease%2Din%2Dout%3B%2Do%2Dtransition%3Aall%20%2E2s%20ease%2Din%2Dout%3Btransition%3Aall%20%2E2s%20ease%2Din%2Dout%7D%2Eimg%2Dcircle%7Bborder%2Dradius%3A50%25%7Dhr%7Bmargin%2Dtop%3A20px%3Bmargin%2Dbottom%3A20px%3Bborder%3A0%3Bborder%2Dtop%3A1px%20solid%20%23eee%7D%2Esr%2Donly%7Bposition%3Aabsolute%3Bwidth%3A1px%3Bheight%3A1px%3Bpadding%3A0%3Bmargin%3A%2D1px%3Boverflow%3Ahidden%3Bclip%3Arect%280%2C0%2C0%2C0%29%3Bborder%3A0%7D%2Esr%2Donly%2Dfocusable%3Aactive%2C%2Esr%2Donly%2Dfocusable%3Afocus%7Bposition%3Astatic%3Bwidth%3Aauto%3Bheight%3Aauto%3Bmargin%3A0%3Boverflow%3Avisible%3Bclip%3Aauto%7D%5Brole%3Dbutton%5D%7Bcursor%3Apointer%7D%2Eh1%2C%2Eh2%2C%2Eh3%2C%2Eh4%2C%2Eh5%2C%2Eh6%2Ch1%2Ch2%2Ch3%2Ch4%2Ch5%2Ch6%7Bfont%2Dfamily%3Ainherit%3Bfont%2Dweight%3A500%3Bline%2Dheight%3A1%2E1%3Bcolor%3Ainherit%7D%2Eh1%20%2Esmall%2C%2Eh1%20small%2C%2Eh2%20%2Esmall%2C%2Eh2%20small%2C%2Eh3%20%2Esmall%2C%2Eh3%20small%2C%2Eh4%20%2Esmall%2C%2Eh4%20small%2C%2Eh5%20%2Esmall%2C%2Eh5%20small%2C%2Eh6%20%2Esmall%2C%2Eh6%20small%2Ch1%20%2Esmall%2Ch1%20small%2Ch2%20%2Esmall%2Ch2%20small%2Ch3%20%2Esmall%2Ch3%20small%2Ch4%20%2Esmall%2Ch4%20small%2Ch5%20%2Esmall%2Ch5%20small%2Ch6%20%2Esmall%2Ch6%20small%7Bfont%2Dweight%3A400%3Bline%2Dheight%3A1%3Bcolor%3A%23777%7D%2Eh1%2C%2Eh2%2C%2Eh3%2Ch1%2Ch2%2Ch3%7Bmargin%2Dtop%3A20px%3Bmargin%2Dbottom%3A10px%7D%2Eh1%20%2Esmall%2C%2Eh1%20small%2C%2Eh2%20%2Esmall%2C%2Eh2%20small%2C%2Eh3%20%2Esmall%2C%2Eh3%20small%2Ch1%20%2Esmall%2Ch1%20small%2Ch2%20%2Esmall%2Ch2%20small%2Ch3%20%2Esmall%2Ch3%20small%7Bfont%2Dsize%3A65%25%7D%2Eh4%2C%2Eh5%2C%2Eh6%2Ch4%2Ch5%2Ch6%7Bmargin%2Dtop%3A10px%3Bmargin%2Dbottom%3A10px%7D%2Eh4%20%2Esmall%2C%2Eh4%20small%2C%2Eh5%20%2Esmall%2C%2Eh5%20small%2C%2Eh6%20%2Esmall%2C%2Eh6%20small%2Ch4%20%2Esmall%2Ch4%20small%2Ch5%20%2Esmall%2Ch5%20small%2Ch6%20%2Esmall%2Ch6%20small%7Bfont%2Dsize%3A75%25%7D%2Eh1%2Ch1%7Bfont%2Dsize%3A36px%7D%2Eh2%2Ch2%7Bfont%2Dsize%3A30px%7D%2Eh3%2Ch3%7Bfont%2Dsize%3A24px%7D%2Eh4%2Ch4%7Bfont%2Dsize%3A18px%7D%2Eh5%2Ch5%7Bfont%2Dsize%3A14px%7D%2Eh6%2Ch6%7Bfont%2Dsize%3A12px%7Dp%7Bmargin%3A0%200%2010px%7D%2Elead%7Bmargin%2Dbottom%3A20px%3Bfont%2Dsize%3A16px%3Bfont%2Dweight%3A300%3Bline%2Dheight%3A1%2E4%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Elead%7Bfont%2Dsize%3A21px%7D%7D%2Esmall%2Csmall%7Bfont%2Dsize%3A85%25%7D%2Emark%2Cmark%7Bpadding%3A%2E2em%3Bbackground%2Dcolor%3A%23fcf8e3%7D%2Etext%2Dleft%7Btext%2Dalign%3Aleft%7D%2Etext%2Dright%7Btext%2Dalign%3Aright%7D%2Etext%2Dcenter%7Btext%2Dalign%3Acenter%7D%2Etext%2Djustify%7Btext%2Dalign%3Ajustify%7D%2Etext%2Dnowrap%7Bwhite%2Dspace%3Anowrap%7D%2Etext%2Dlowercase%7Btext%2Dtransform%3Alowercase%7D%2Etext%2Duppercase%7Btext%2Dtransform%3Auppercase%7D%2Etext%2Dcapitalize%7Btext%2Dtransform%3Acapitalize%7D%2Etext%2Dmuted%7Bcolor%3A%23777%7D%2Etext%2Dprimary%7Bcolor%3A%23337ab7%7Da%2Etext%2Dprimary%3Afocus%2Ca%2Etext%2Dprimary%3Ahover%7Bcolor%3A%23286090%7D%2Etext%2Dsuccess%7Bcolor%3A%233c763d%7Da%2Etext%2Dsuccess%3Afocus%2Ca%2Etext%2Dsuccess%3Ahover%7Bcolor%3A%232b542c%7D%2Etext%2Dinfo%7Bcolor%3A%2331708f%7Da%2Etext%2Dinfo%3Afocus%2Ca%2Etext%2Dinfo%3Ahover%7Bcolor%3A%23245269%7D%2Etext%2Dwarning%7Bcolor%3A%238a6d3b%7Da%2Etext%2Dwarning%3Afocus%2Ca%2Etext%2Dwarning%3Ahover%7Bcolor%3A%2366512c%7D%2Etext%2Ddanger%7Bcolor%3A%23a94442%7Da%2Etext%2Ddanger%3Afocus%2Ca%2Etext%2Ddanger%3Ahover%7Bcolor%3A%23843534%7D%2Ebg%2Dprimary%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23337ab7%7Da%2Ebg%2Dprimary%3Afocus%2Ca%2Ebg%2Dprimary%3Ahover%7Bbackground%2Dcolor%3A%23286090%7D%2Ebg%2Dsuccess%7Bbackground%2Dcolor%3A%23dff0d8%7Da%2Ebg%2Dsuccess%3Afocus%2Ca%2Ebg%2Dsuccess%3Ahover%7Bbackground%2Dcolor%3A%23c1e2b3%7D%2Ebg%2Dinfo%7Bbackground%2Dcolor%3A%23d9edf7%7Da%2Ebg%2Dinfo%3Afocus%2Ca%2Ebg%2Dinfo%3Ahover%7Bbackground%2Dcolor%3A%23afd9ee%7D%2Ebg%2Dwarning%7Bbackground%2Dcolor%3A%23fcf8e3%7Da%2Ebg%2Dwarning%3Afocus%2Ca%2Ebg%2Dwarning%3Ahover%7Bbackground%2Dcolor%3A%23f7ecb5%7D%2Ebg%2Ddanger%7Bbackground%2Dcolor%3A%23f2dede%7Da%2Ebg%2Ddanger%3Afocus%2Ca%2Ebg%2Ddanger%3Ahover%7Bbackground%2Dcolor%3A%23e4b9b9%7D%2Epage%2Dheader%7Bpadding%2Dbottom%3A9px%3Bmargin%3A40px%200%2020px%3Bborder%2Dbottom%3A1px%20solid%20%23eee%7Dol%2Cul%7Bmargin%2Dtop%3A0%3Bmargin%2Dbottom%3A10px%7Dol%20ol%2Col%20ul%2Cul%20ol%2Cul%20ul%7Bmargin%2Dbottom%3A0%7D%2Elist%2Dunstyled%7Bpadding%2Dleft%3A0%3Blist%2Dstyle%3Anone%7D%2Elist%2Dinline%7Bpadding%2Dleft%3A0%3Bmargin%2Dleft%3A%2D5px%3Blist%2Dstyle%3Anone%7D%2Elist%2Dinline%3Eli%7Bdisplay%3Ainline%2Dblock%3Bpadding%2Dright%3A5px%3Bpadding%2Dleft%3A5px%7Ddl%7Bmargin%2Dtop%3A0%3Bmargin%2Dbottom%3A20px%7Ddd%2Cdt%7Bline%2Dheight%3A1%2E42857143%7Ddt%7Bfont%2Dweight%3A700%7Ddd%7Bmargin%2Dleft%3A0%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Edl%2Dhorizontal%20dt%7Bfloat%3Aleft%3Bwidth%3A160px%3Boverflow%3Ahidden%3Bclear%3Aleft%3Btext%2Dalign%3Aright%3Btext%2Doverflow%3Aellipsis%3Bwhite%2Dspace%3Anowrap%7D%2Edl%2Dhorizontal%20dd%7Bmargin%2Dleft%3A180px%7D%7Dabbr%5Bdata%2Doriginal%2Dtitle%5D%2Cabbr%5Btitle%5D%7Bcursor%3Ahelp%3Bborder%2Dbottom%3A1px%20dotted%20%23777%7D%2Einitialism%7Bfont%2Dsize%3A90%25%3Btext%2Dtransform%3Auppercase%7Dblockquote%7Bpadding%3A10px%2020px%3Bmargin%3A0%200%2020px%3Bfont%2Dsize%3A17%2E5px%3Bborder%2Dleft%3A5px%20solid%20%23eee%7Dblockquote%20ol%3Alast%2Dchild%2Cblockquote%20p%3Alast%2Dchild%2Cblockquote%20ul%3Alast%2Dchild%7Bmargin%2Dbottom%3A0%7Dblockquote%20%2Esmall%2Cblockquote%20footer%2Cblockquote%20small%7Bdisplay%3Ablock%3Bfont%2Dsize%3A80%25%3Bline%2Dheight%3A1%2E42857143%3Bcolor%3A%23777%7Dblockquote%20%2Esmall%3Abefore%2Cblockquote%20footer%3Abefore%2Cblockquote%20small%3Abefore%7Bcontent%3A%27%5C2014%20%5C00A0%27%7D%2Eblockquote%2Dreverse%2Cblockquote%2Epull%2Dright%7Bpadding%2Dright%3A15px%3Bpadding%2Dleft%3A0%3Btext%2Dalign%3Aright%3Bborder%2Dright%3A5px%20solid%20%23eee%3Bborder%2Dleft%3A0%7D%2Eblockquote%2Dreverse%20%2Esmall%3Abefore%2C%2Eblockquote%2Dreverse%20footer%3Abefore%2C%2Eblockquote%2Dreverse%20small%3Abefore%2Cblockquote%2Epull%2Dright%20%2Esmall%3Abefore%2Cblockquote%2Epull%2Dright%20footer%3Abefore%2Cblockquote%2Epull%2Dright%20small%3Abefore%7Bcontent%3A%27%27%7D%2Eblockquote%2Dreverse%20%2Esmall%3Aafter%2C%2Eblockquote%2Dreverse%20footer%3Aafter%2C%2Eblockquote%2Dreverse%20small%3Aafter%2Cblockquote%2Epull%2Dright%20%2Esmall%3Aafter%2Cblockquote%2Epull%2Dright%20footer%3Aafter%2Cblockquote%2Epull%2Dright%20small%3Aafter%7Bcontent%3A%27%5C00A0%20%5C2014%27%7Daddress%7Bmargin%2Dbottom%3A20px%3Bfont%2Dstyle%3Anormal%3Bline%2Dheight%3A1%2E42857143%7Dcode%2Ckbd%2Cpre%2Csamp%7Bfont%2Dfamily%3Amonospace%7Dcode%7Bpadding%3A2px%204px%3Bfont%2Dsize%3A90%25%3Bcolor%3A%23c7254e%3Bbackground%2Dcolor%3A%23f9f2f4%3Bborder%2Dradius%3A4px%7Dkbd%7Bpadding%3A2px%204px%3Bfont%2Dsize%3A90%25%3Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23333%3Bborder%2Dradius%3A3px%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%20%2D1px%200%20rgba%280%2C0%2C0%2C%2E25%29%3Bbox%2Dshadow%3Ainset%200%20%2D1px%200%20rgba%280%2C0%2C0%2C%2E25%29%7Dkbd%20kbd%7Bpadding%3A0%3Bfont%2Dsize%3A100%25%3Bfont%2Dweight%3A700%3B%2Dwebkit%2Dbox%2Dshadow%3Anone%3Bbox%2Dshadow%3Anone%7Dpre%7Bdisplay%3Ablock%3Bpadding%3A9%2E5px%3Bmargin%3A0%200%2010px%3Bfont%2Dsize%3A13px%3Bline%2Dheight%3A1%2E42857143%3Bcolor%3A%23333%3Bword%2Dbreak%3Abreak%2Dall%3Bword%2Dwrap%3Abreak%2Dword%3Bbackground%2Dcolor%3A%23f5f5f5%3Bborder%3A1px%20solid%20%23ccc%3Bborder%2Dradius%3A4px%7Dpre%20code%7Bpadding%3A0%3Bfont%2Dsize%3Ainherit%3Bcolor%3Ainherit%3Bwhite%2Dspace%3Apre%2Dwrap%3Bbackground%2Dcolor%3Atransparent%3Bborder%2Dradius%3A0%7D%2Epre%2Dscrollable%7Bmax%2Dheight%3A340px%3Boverflow%2Dy%3Ascroll%7D%2Econtainer%7Bpadding%2Dright%3A15px%3Bpadding%2Dleft%3A15px%3Bmargin%2Dright%3Aauto%3Bmargin%2Dleft%3Aauto%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Econtainer%7Bwidth%3A750px%7D%7D%40media%20%28min%2Dwidth%3A992px%29%7B%2Econtainer%7Bwidth%3A970px%7D%7D%40media%20%28min%2Dwidth%3A1200px%29%7B%2Econtainer%7Bwidth%3A1170px%7D%7D%2Econtainer%2Dfluid%7Bpadding%2Dright%3A15px%3Bpadding%2Dleft%3A15px%3Bmargin%2Dright%3Aauto%3Bmargin%2Dleft%3Aauto%7D%2Erow%7Bmargin%2Dright%3A%2D15px%3Bmargin%2Dleft%3A%2D15px%7D%2Ecol%2Dlg%2D1%2C%2Ecol%2Dlg%2D10%2C%2Ecol%2Dlg%2D11%2C%2Ecol%2Dlg%2D12%2C%2Ecol%2Dlg%2D2%2C%2Ecol%2Dlg%2D3%2C%2Ecol%2Dlg%2D4%2C%2Ecol%2Dlg%2D5%2C%2Ecol%2Dlg%2D6%2C%2Ecol%2Dlg%2D7%2C%2Ecol%2Dlg%2D8%2C%2Ecol%2Dlg%2D9%2C%2Ecol%2Dmd%2D1%2C%2Ecol%2Dmd%2D10%2C%2Ecol%2Dmd%2D11%2C%2Ecol%2Dmd%2D12%2C%2Ecol%2Dmd%2D2%2C%2Ecol%2Dmd%2D3%2C%2Ecol%2Dmd%2D4%2C%2Ecol%2Dmd%2D5%2C%2Ecol%2Dmd%2D6%2C%2Ecol%2Dmd%2D7%2C%2Ecol%2Dmd%2D8%2C%2Ecol%2Dmd%2D9%2C%2Ecol%2Dsm%2D1%2C%2Ecol%2Dsm%2D10%2C%2Ecol%2Dsm%2D11%2C%2Ecol%2Dsm%2D12%2C%2Ecol%2Dsm%2D2%2C%2Ecol%2Dsm%2D3%2C%2Ecol%2Dsm%2D4%2C%2Ecol%2Dsm%2D5%2C%2Ecol%2Dsm%2D6%2C%2Ecol%2Dsm%2D7%2C%2Ecol%2Dsm%2D8%2C%2Ecol%2Dsm%2D9%2C%2Ecol%2Dxs%2D1%2C%2Ecol%2Dxs%2D10%2C%2Ecol%2Dxs%2D11%2C%2Ecol%2Dxs%2D12%2C%2Ecol%2Dxs%2D2%2C%2Ecol%2Dxs%2D3%2C%2Ecol%2Dxs%2D4%2C%2Ecol%2Dxs%2D5%2C%2Ecol%2Dxs%2D6%2C%2Ecol%2Dxs%2D7%2C%2Ecol%2Dxs%2D8%2C%2Ecol%2Dxs%2D9%7Bposition%3Arelative%3Bmin%2Dheight%3A1px%3Bpadding%2Dright%3A15px%3Bpadding%2Dleft%3A15px%7D%2Ecol%2Dxs%2D1%2C%2Ecol%2Dxs%2D10%2C%2Ecol%2Dxs%2D11%2C%2Ecol%2Dxs%2D12%2C%2Ecol%2Dxs%2D2%2C%2Ecol%2Dxs%2D3%2C%2Ecol%2Dxs%2D4%2C%2Ecol%2Dxs%2D5%2C%2Ecol%2Dxs%2D6%2C%2Ecol%2Dxs%2D7%2C%2Ecol%2Dxs%2D8%2C%2Ecol%2Dxs%2D9%7Bfloat%3Aleft%7D%2Ecol%2Dxs%2D12%7Bwidth%3A100%25%7D%2Ecol%2Dxs%2D11%7Bwidth%3A91%2E66666667%25%7D%2Ecol%2Dxs%2D10%7Bwidth%3A83%2E33333333%25%7D%2Ecol%2Dxs%2D9%7Bwidth%3A75%25%7D%2Ecol%2Dxs%2D8%7Bwidth%3A66%2E66666667%25%7D%2Ecol%2Dxs%2D7%7Bwidth%3A58%2E33333333%25%7D%2Ecol%2Dxs%2D6%7Bwidth%3A50%25%7D%2Ecol%2Dxs%2D5%7Bwidth%3A41%2E66666667%25%7D%2Ecol%2Dxs%2D4%7Bwidth%3A33%2E33333333%25%7D%2Ecol%2Dxs%2D3%7Bwidth%3A25%25%7D%2Ecol%2Dxs%2D2%7Bwidth%3A16%2E66666667%25%7D%2Ecol%2Dxs%2D1%7Bwidth%3A8%2E33333333%25%7D%2Ecol%2Dxs%2Dpull%2D12%7Bright%3A100%25%7D%2Ecol%2Dxs%2Dpull%2D11%7Bright%3A91%2E66666667%25%7D%2Ecol%2Dxs%2Dpull%2D10%7Bright%3A83%2E33333333%25%7D%2Ecol%2Dxs%2Dpull%2D9%7Bright%3A75%25%7D%2Ecol%2Dxs%2Dpull%2D8%7Bright%3A66%2E66666667%25%7D%2Ecol%2Dxs%2Dpull%2D7%7Bright%3A58%2E33333333%25%7D%2Ecol%2Dxs%2Dpull%2D6%7Bright%3A50%25%7D%2Ecol%2Dxs%2Dpull%2D5%7Bright%3A41%2E66666667%25%7D%2Ecol%2Dxs%2Dpull%2D4%7Bright%3A33%2E33333333%25%7D%2Ecol%2Dxs%2Dpull%2D3%7Bright%3A25%25%7D%2Ecol%2Dxs%2Dpull%2D2%7Bright%3A16%2E66666667%25%7D%2Ecol%2Dxs%2Dpull%2D1%7Bright%3A8%2E33333333%25%7D%2Ecol%2Dxs%2Dpull%2D0%7Bright%3Aauto%7D%2Ecol%2Dxs%2Dpush%2D12%7Bleft%3A100%25%7D%2Ecol%2Dxs%2Dpush%2D11%7Bleft%3A91%2E66666667%25%7D%2Ecol%2Dxs%2Dpush%2D10%7Bleft%3A83%2E33333333%25%7D%2Ecol%2Dxs%2Dpush%2D9%7Bleft%3A75%25%7D%2Ecol%2Dxs%2Dpush%2D8%7Bleft%3A66%2E66666667%25%7D%2Ecol%2Dxs%2Dpush%2D7%7Bleft%3A58%2E33333333%25%7D%2Ecol%2Dxs%2Dpush%2D6%7Bleft%3A50%25%7D%2Ecol%2Dxs%2Dpush%2D5%7Bleft%3A41%2E66666667%25%7D%2Ecol%2Dxs%2Dpush%2D4%7Bleft%3A33%2E33333333%25%7D%2Ecol%2Dxs%2Dpush%2D3%7Bleft%3A25%25%7D%2Ecol%2Dxs%2Dpush%2D2%7Bleft%3A16%2E66666667%25%7D%2Ecol%2Dxs%2Dpush%2D1%7Bleft%3A8%2E33333333%25%7D%2Ecol%2Dxs%2Dpush%2D0%7Bleft%3Aauto%7D%2Ecol%2Dxs%2Doffset%2D12%7Bmargin%2Dleft%3A100%25%7D%2Ecol%2Dxs%2Doffset%2D11%7Bmargin%2Dleft%3A91%2E66666667%25%7D%2Ecol%2Dxs%2Doffset%2D10%7Bmargin%2Dleft%3A83%2E33333333%25%7D%2Ecol%2Dxs%2Doffset%2D9%7Bmargin%2Dleft%3A75%25%7D%2Ecol%2Dxs%2Doffset%2D8%7Bmargin%2Dleft%3A66%2E66666667%25%7D%2Ecol%2Dxs%2Doffset%2D7%7Bmargin%2Dleft%3A58%2E33333333%25%7D%2Ecol%2Dxs%2Doffset%2D6%7Bmargin%2Dleft%3A50%25%7D%2Ecol%2Dxs%2Doffset%2D5%7Bmargin%2Dleft%3A41%2E66666667%25%7D%2Ecol%2Dxs%2Doffset%2D4%7Bmargin%2Dleft%3A33%2E33333333%25%7D%2Ecol%2Dxs%2Doffset%2D3%7Bmargin%2Dleft%3A25%25%7D%2Ecol%2Dxs%2Doffset%2D2%7Bmargin%2Dleft%3A16%2E66666667%25%7D%2Ecol%2Dxs%2Doffset%2D1%7Bmargin%2Dleft%3A8%2E33333333%25%7D%2Ecol%2Dxs%2Doffset%2D0%7Bmargin%2Dleft%3A0%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Ecol%2Dsm%2D1%2C%2Ecol%2Dsm%2D10%2C%2Ecol%2Dsm%2D11%2C%2Ecol%2Dsm%2D12%2C%2Ecol%2Dsm%2D2%2C%2Ecol%2Dsm%2D3%2C%2Ecol%2Dsm%2D4%2C%2Ecol%2Dsm%2D5%2C%2Ecol%2Dsm%2D6%2C%2Ecol%2Dsm%2D7%2C%2Ecol%2Dsm%2D8%2C%2Ecol%2Dsm%2D9%7Bfloat%3Aleft%7D%2Ecol%2Dsm%2D12%7Bwidth%3A100%25%7D%2Ecol%2Dsm%2D11%7Bwidth%3A91%2E66666667%25%7D%2Ecol%2Dsm%2D10%7Bwidth%3A83%2E33333333%25%7D%2Ecol%2Dsm%2D9%7Bwidth%3A75%25%7D%2Ecol%2Dsm%2D8%7Bwidth%3A66%2E66666667%25%7D%2Ecol%2Dsm%2D7%7Bwidth%3A58%2E33333333%25%7D%2Ecol%2Dsm%2D6%7Bwidth%3A50%25%7D%2Ecol%2Dsm%2D5%7Bwidth%3A41%2E66666667%25%7D%2Ecol%2Dsm%2D4%7Bwidth%3A33%2E33333333%25%7D%2Ecol%2Dsm%2D3%7Bwidth%3A25%25%7D%2Ecol%2Dsm%2D2%7Bwidth%3A16%2E66666667%25%7D%2Ecol%2Dsm%2D1%7Bwidth%3A8%2E33333333%25%7D%2Ecol%2Dsm%2Dpull%2D12%7Bright%3A100%25%7D%2Ecol%2Dsm%2Dpull%2D11%7Bright%3A91%2E66666667%25%7D%2Ecol%2Dsm%2Dpull%2D10%7Bright%3A83%2E33333333%25%7D%2Ecol%2Dsm%2Dpull%2D9%7Bright%3A75%25%7D%2Ecol%2Dsm%2Dpull%2D8%7Bright%3A66%2E66666667%25%7D%2Ecol%2Dsm%2Dpull%2D7%7Bright%3A58%2E33333333%25%7D%2Ecol%2Dsm%2Dpull%2D6%7Bright%3A50%25%7D%2Ecol%2Dsm%2Dpull%2D5%7Bright%3A41%2E66666667%25%7D%2Ecol%2Dsm%2Dpull%2D4%7Bright%3A33%2E33333333%25%7D%2Ecol%2Dsm%2Dpull%2D3%7Bright%3A25%25%7D%2Ecol%2Dsm%2Dpull%2D2%7Bright%3A16%2E66666667%25%7D%2Ecol%2Dsm%2Dpull%2D1%7Bright%3A8%2E33333333%25%7D%2Ecol%2Dsm%2Dpull%2D0%7Bright%3Aauto%7D%2Ecol%2Dsm%2Dpush%2D12%7Bleft%3A100%25%7D%2Ecol%2Dsm%2Dpush%2D11%7Bleft%3A91%2E66666667%25%7D%2Ecol%2Dsm%2Dpush%2D10%7Bleft%3A83%2E33333333%25%7D%2Ecol%2Dsm%2Dpush%2D9%7Bleft%3A75%25%7D%2Ecol%2Dsm%2Dpush%2D8%7Bleft%3A66%2E66666667%25%7D%2Ecol%2Dsm%2Dpush%2D7%7Bleft%3A58%2E33333333%25%7D%2Ecol%2Dsm%2Dpush%2D6%7Bleft%3A50%25%7D%2Ecol%2Dsm%2Dpush%2D5%7Bleft%3A41%2E66666667%25%7D%2Ecol%2Dsm%2Dpush%2D4%7Bleft%3A33%2E33333333%25%7D%2Ecol%2Dsm%2Dpush%2D3%7Bleft%3A25%25%7D%2Ecol%2Dsm%2Dpush%2D2%7Bleft%3A16%2E66666667%25%7D%2Ecol%2Dsm%2Dpush%2D1%7Bleft%3A8%2E33333333%25%7D%2Ecol%2Dsm%2Dpush%2D0%7Bleft%3Aauto%7D%2Ecol%2Dsm%2Doffset%2D12%7Bmargin%2Dleft%3A100%25%7D%2Ecol%2Dsm%2Doffset%2D11%7Bmargin%2Dleft%3A91%2E66666667%25%7D%2Ecol%2Dsm%2Doffset%2D10%7Bmargin%2Dleft%3A83%2E33333333%25%7D%2Ecol%2Dsm%2Doffset%2D9%7Bmargin%2Dleft%3A75%25%7D%2Ecol%2Dsm%2Doffset%2D8%7Bmargin%2Dleft%3A66%2E66666667%25%7D%2Ecol%2Dsm%2Doffset%2D7%7Bmargin%2Dleft%3A58%2E33333333%25%7D%2Ecol%2Dsm%2Doffset%2D6%7Bmargin%2Dleft%3A50%25%7D%2Ecol%2Dsm%2Doffset%2D5%7Bmargin%2Dleft%3A41%2E66666667%25%7D%2Ecol%2Dsm%2Doffset%2D4%7Bmargin%2Dleft%3A33%2E33333333%25%7D%2Ecol%2Dsm%2Doffset%2D3%7Bmargin%2Dleft%3A25%25%7D%2Ecol%2Dsm%2Doffset%2D2%7Bmargin%2Dleft%3A16%2E66666667%25%7D%2Ecol%2Dsm%2Doffset%2D1%7Bmargin%2Dleft%3A8%2E33333333%25%7D%2Ecol%2Dsm%2Doffset%2D0%7Bmargin%2Dleft%3A0%7D%7D%40media%20%28min%2Dwidth%3A992px%29%7B%2Ecol%2Dmd%2D1%2C%2Ecol%2Dmd%2D10%2C%2Ecol%2Dmd%2D11%2C%2Ecol%2Dmd%2D12%2C%2Ecol%2Dmd%2D2%2C%2Ecol%2Dmd%2D3%2C%2Ecol%2Dmd%2D4%2C%2Ecol%2Dmd%2D5%2C%2Ecol%2Dmd%2D6%2C%2Ecol%2Dmd%2D7%2C%2Ecol%2Dmd%2D8%2C%2Ecol%2Dmd%2D9%7Bfloat%3Aleft%7D%2Ecol%2Dmd%2D12%7Bwidth%3A100%25%7D%2Ecol%2Dmd%2D11%7Bwidth%3A91%2E66666667%25%7D%2Ecol%2Dmd%2D10%7Bwidth%3A83%2E33333333%25%7D%2Ecol%2Dmd%2D9%7Bwidth%3A75%25%7D%2Ecol%2Dmd%2D8%7Bwidth%3A66%2E66666667%25%7D%2Ecol%2Dmd%2D7%7Bwidth%3A58%2E33333333%25%7D%2Ecol%2Dmd%2D6%7Bwidth%3A50%25%7D%2Ecol%2Dmd%2D5%7Bwidth%3A41%2E66666667%25%7D%2Ecol%2Dmd%2D4%7Bwidth%3A33%2E33333333%25%7D%2Ecol%2Dmd%2D3%7Bwidth%3A25%25%7D%2Ecol%2Dmd%2D2%7Bwidth%3A16%2E66666667%25%7D%2Ecol%2Dmd%2D1%7Bwidth%3A8%2E33333333%25%7D%2Ecol%2Dmd%2Dpull%2D12%7Bright%3A100%25%7D%2Ecol%2Dmd%2Dpull%2D11%7Bright%3A91%2E66666667%25%7D%2Ecol%2Dmd%2Dpull%2D10%7Bright%3A83%2E33333333%25%7D%2Ecol%2Dmd%2Dpull%2D9%7Bright%3A75%25%7D%2Ecol%2Dmd%2Dpull%2D8%7Bright%3A66%2E66666667%25%7D%2Ecol%2Dmd%2Dpull%2D7%7Bright%3A58%2E33333333%25%7D%2Ecol%2Dmd%2Dpull%2D6%7Bright%3A50%25%7D%2Ecol%2Dmd%2Dpull%2D5%7Bright%3A41%2E66666667%25%7D%2Ecol%2Dmd%2Dpull%2D4%7Bright%3A33%2E33333333%25%7D%2Ecol%2Dmd%2Dpull%2D3%7Bright%3A25%25%7D%2Ecol%2Dmd%2Dpull%2D2%7Bright%3A16%2E66666667%25%7D%2Ecol%2Dmd%2Dpull%2D1%7Bright%3A8%2E33333333%25%7D%2Ecol%2Dmd%2Dpull%2D0%7Bright%3Aauto%7D%2Ecol%2Dmd%2Dpush%2D12%7Bleft%3A100%25%7D%2Ecol%2Dmd%2Dpush%2D11%7Bleft%3A91%2E66666667%25%7D%2Ecol%2Dmd%2Dpush%2D10%7Bleft%3A83%2E33333333%25%7D%2Ecol%2Dmd%2Dpush%2D9%7Bleft%3A75%25%7D%2Ecol%2Dmd%2Dpush%2D8%7Bleft%3A66%2E66666667%25%7D%2Ecol%2Dmd%2Dpush%2D7%7Bleft%3A58%2E33333333%25%7D%2Ecol%2Dmd%2Dpush%2D6%7Bleft%3A50%25%7D%2Ecol%2Dmd%2Dpush%2D5%7Bleft%3A41%2E66666667%25%7D%2Ecol%2Dmd%2Dpush%2D4%7Bleft%3A33%2E33333333%25%7D%2Ecol%2Dmd%2Dpush%2D3%7Bleft%3A25%25%7D%2Ecol%2Dmd%2Dpush%2D2%7Bleft%3A16%2E66666667%25%7D%2Ecol%2Dmd%2Dpush%2D1%7Bleft%3A8%2E33333333%25%7D%2Ecol%2Dmd%2Dpush%2D0%7Bleft%3Aauto%7D%2Ecol%2Dmd%2Doffset%2D12%7Bmargin%2Dleft%3A100%25%7D%2Ecol%2Dmd%2Doffset%2D11%7Bmargin%2Dleft%3A91%2E66666667%25%7D%2Ecol%2Dmd%2Doffset%2D10%7Bmargin%2Dleft%3A83%2E33333333%25%7D%2Ecol%2Dmd%2Doffset%2D9%7Bmargin%2Dleft%3A75%25%7D%2Ecol%2Dmd%2Doffset%2D8%7Bmargin%2Dleft%3A66%2E66666667%25%7D%2Ecol%2Dmd%2Doffset%2D7%7Bmargin%2Dleft%3A58%2E33333333%25%7D%2Ecol%2Dmd%2Doffset%2D6%7Bmargin%2Dleft%3A50%25%7D%2Ecol%2Dmd%2Doffset%2D5%7Bmargin%2Dleft%3A41%2E66666667%25%7D%2Ecol%2Dmd%2Doffset%2D4%7Bmargin%2Dleft%3A33%2E33333333%25%7D%2Ecol%2Dmd%2Doffset%2D3%7Bmargin%2Dleft%3A25%25%7D%2Ecol%2Dmd%2Doffset%2D2%7Bmargin%2Dleft%3A16%2E66666667%25%7D%2Ecol%2Dmd%2Doffset%2D1%7Bmargin%2Dleft%3A8%2E33333333%25%7D%2Ecol%2Dmd%2Doffset%2D0%7Bmargin%2Dleft%3A0%7D%7D%40media%20%28min%2Dwidth%3A1200px%29%7B%2Ecol%2Dlg%2D1%2C%2Ecol%2Dlg%2D10%2C%2Ecol%2Dlg%2D11%2C%2Ecol%2Dlg%2D12%2C%2Ecol%2Dlg%2D2%2C%2Ecol%2Dlg%2D3%2C%2Ecol%2Dlg%2D4%2C%2Ecol%2Dlg%2D5%2C%2Ecol%2Dlg%2D6%2C%2Ecol%2Dlg%2D7%2C%2Ecol%2Dlg%2D8%2C%2Ecol%2Dlg%2D9%7Bfloat%3Aleft%7D%2Ecol%2Dlg%2D12%7Bwidth%3A100%25%7D%2Ecol%2Dlg%2D11%7Bwidth%3A91%2E66666667%25%7D%2Ecol%2Dlg%2D10%7Bwidth%3A83%2E33333333%25%7D%2Ecol%2Dlg%2D9%7Bwidth%3A75%25%7D%2Ecol%2Dlg%2D8%7Bwidth%3A66%2E66666667%25%7D%2Ecol%2Dlg%2D7%7Bwidth%3A58%2E33333333%25%7D%2Ecol%2Dlg%2D6%7Bwidth%3A50%25%7D%2Ecol%2Dlg%2D5%7Bwidth%3A41%2E66666667%25%7D%2Ecol%2Dlg%2D4%7Bwidth%3A33%2E33333333%25%7D%2Ecol%2Dlg%2D3%7Bwidth%3A25%25%7D%2Ecol%2Dlg%2D2%7Bwidth%3A16%2E66666667%25%7D%2Ecol%2Dlg%2D1%7Bwidth%3A8%2E33333333%25%7D%2Ecol%2Dlg%2Dpull%2D12%7Bright%3A100%25%7D%2Ecol%2Dlg%2Dpull%2D11%7Bright%3A91%2E66666667%25%7D%2Ecol%2Dlg%2Dpull%2D10%7Bright%3A83%2E33333333%25%7D%2Ecol%2Dlg%2Dpull%2D9%7Bright%3A75%25%7D%2Ecol%2Dlg%2Dpull%2D8%7Bright%3A66%2E66666667%25%7D%2Ecol%2Dlg%2Dpull%2D7%7Bright%3A58%2E33333333%25%7D%2Ecol%2Dlg%2Dpull%2D6%7Bright%3A50%25%7D%2Ecol%2Dlg%2Dpull%2D5%7Bright%3A41%2E66666667%25%7D%2Ecol%2Dlg%2Dpull%2D4%7Bright%3A33%2E33333333%25%7D%2Ecol%2Dlg%2Dpull%2D3%7Bright%3A25%25%7D%2Ecol%2Dlg%2Dpull%2D2%7Bright%3A16%2E66666667%25%7D%2Ecol%2Dlg%2Dpull%2D1%7Bright%3A8%2E33333333%25%7D%2Ecol%2Dlg%2Dpull%2D0%7Bright%3Aauto%7D%2Ecol%2Dlg%2Dpush%2D12%7Bleft%3A100%25%7D%2Ecol%2Dlg%2Dpush%2D11%7Bleft%3A91%2E66666667%25%7D%2Ecol%2Dlg%2Dpush%2D10%7Bleft%3A83%2E33333333%25%7D%2Ecol%2Dlg%2Dpush%2D9%7Bleft%3A75%25%7D%2Ecol%2Dlg%2Dpush%2D8%7Bleft%3A66%2E66666667%25%7D%2Ecol%2Dlg%2Dpush%2D7%7Bleft%3A58%2E33333333%25%7D%2Ecol%2Dlg%2Dpush%2D6%7Bleft%3A50%25%7D%2Ecol%2Dlg%2Dpush%2D5%7Bleft%3A41%2E66666667%25%7D%2Ecol%2Dlg%2Dpush%2D4%7Bleft%3A33%2E33333333%25%7D%2Ecol%2Dlg%2Dpush%2D3%7Bleft%3A25%25%7D%2Ecol%2Dlg%2Dpush%2D2%7Bleft%3A16%2E66666667%25%7D%2Ecol%2Dlg%2Dpush%2D1%7Bleft%3A8%2E33333333%25%7D%2Ecol%2Dlg%2Dpush%2D0%7Bleft%3Aauto%7D%2Ecol%2Dlg%2Doffset%2D12%7Bmargin%2Dleft%3A100%25%7D%2Ecol%2Dlg%2Doffset%2D11%7Bmargin%2Dleft%3A91%2E66666667%25%7D%2Ecol%2Dlg%2Doffset%2D10%7Bmargin%2Dleft%3A83%2E33333333%25%7D%2Ecol%2Dlg%2Doffset%2D9%7Bmargin%2Dleft%3A75%25%7D%2Ecol%2Dlg%2Doffset%2D8%7Bmargin%2Dleft%3A66%2E66666667%25%7D%2Ecol%2Dlg%2Doffset%2D7%7Bmargin%2Dleft%3A58%2E33333333%25%7D%2Ecol%2Dlg%2Doffset%2D6%7Bmargin%2Dleft%3A50%25%7D%2Ecol%2Dlg%2Doffset%2D5%7Bmargin%2Dleft%3A41%2E66666667%25%7D%2Ecol%2Dlg%2Doffset%2D4%7Bmargin%2Dleft%3A33%2E33333333%25%7D%2Ecol%2Dlg%2Doffset%2D3%7Bmargin%2Dleft%3A25%25%7D%2Ecol%2Dlg%2Doffset%2D2%7Bmargin%2Dleft%3A16%2E66666667%25%7D%2Ecol%2Dlg%2Doffset%2D1%7Bmargin%2Dleft%3A8%2E33333333%25%7D%2Ecol%2Dlg%2Doffset%2D0%7Bmargin%2Dleft%3A0%7D%7Dtable%7Bbackground%2Dcolor%3Atransparent%7Dcaption%7Bpadding%2Dtop%3A8px%3Bpadding%2Dbottom%3A8px%3Bcolor%3A%23777%3Btext%2Dalign%3Aleft%7Dth%7B%7D%2Etable%7Bwidth%3A100%25%3Bmax%2Dwidth%3A100%25%3Bmargin%2Dbottom%3A20px%7D%2Etable%3Etbody%3Etr%3Etd%2C%2Etable%3Etbody%3Etr%3Eth%2C%2Etable%3Etfoot%3Etr%3Etd%2C%2Etable%3Etfoot%3Etr%3Eth%2C%2Etable%3Ethead%3Etr%3Etd%2C%2Etable%3Ethead%3Etr%3Eth%7Bpadding%3A8px%3Bline%2Dheight%3A1%2E42857143%3Bvertical%2Dalign%3Atop%3Bborder%2Dtop%3A1px%20solid%20%23ddd%7D%2Etable%3Ethead%3Etr%3Eth%7Bvertical%2Dalign%3Abottom%3Bborder%2Dbottom%3A2px%20solid%20%23ddd%7D%2Etable%3Ecaption%2Bthead%3Etr%3Afirst%2Dchild%3Etd%2C%2Etable%3Ecaption%2Bthead%3Etr%3Afirst%2Dchild%3Eth%2C%2Etable%3Ecolgroup%2Bthead%3Etr%3Afirst%2Dchild%3Etd%2C%2Etable%3Ecolgroup%2Bthead%3Etr%3Afirst%2Dchild%3Eth%2C%2Etable%3Ethead%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%3Etd%2C%2Etable%3Ethead%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%3Eth%7Bborder%2Dtop%3A0%7D%2Etable%3Etbody%2Btbody%7Bborder%2Dtop%3A2px%20solid%20%23ddd%7D%2Etable%20%2Etable%7Bbackground%2Dcolor%3A%23fff%7D%2Etable%2Dcondensed%3Etbody%3Etr%3Etd%2C%2Etable%2Dcondensed%3Etbody%3Etr%3Eth%2C%2Etable%2Dcondensed%3Etfoot%3Etr%3Etd%2C%2Etable%2Dcondensed%3Etfoot%3Etr%3Eth%2C%2Etable%2Dcondensed%3Ethead%3Etr%3Etd%2C%2Etable%2Dcondensed%3Ethead%3Etr%3Eth%7Bpadding%3A5px%7D%2Etable%2Dbordered%7Bborder%3A1px%20solid%20%23ddd%7D%2Etable%2Dbordered%3Etbody%3Etr%3Etd%2C%2Etable%2Dbordered%3Etbody%3Etr%3Eth%2C%2Etable%2Dbordered%3Etfoot%3Etr%3Etd%2C%2Etable%2Dbordered%3Etfoot%3Etr%3Eth%2C%2Etable%2Dbordered%3Ethead%3Etr%3Etd%2C%2Etable%2Dbordered%3Ethead%3Etr%3Eth%7Bborder%3A1px%20solid%20%23ddd%7D%2Etable%2Dbordered%3Ethead%3Etr%3Etd%2C%2Etable%2Dbordered%3Ethead%3Etr%3Eth%7Bborder%2Dbottom%2Dwidth%3A2px%7D%2Etable%2Dstriped%3Etbody%3Etr%3Anth%2Dof%2Dtype%28odd%29%7Bbackground%2Dcolor%3A%23f9f9f9%7D%2Etable%2Dhover%3Etbody%3Etr%3Ahover%7Bbackground%2Dcolor%3A%23f5f5f5%7Dtable%20col%5Bclass%2A%3Dcol%2D%5D%7Bposition%3Astatic%3Bdisplay%3Atable%2Dcolumn%3Bfloat%3Anone%7Dtable%20td%5Bclass%2A%3Dcol%2D%5D%2Ctable%20th%5Bclass%2A%3Dcol%2D%5D%7Bposition%3Astatic%3Bdisplay%3Atable%2Dcell%3Bfloat%3Anone%7D%2Etable%3Etbody%3Etr%2Eactive%3Etd%2C%2Etable%3Etbody%3Etr%2Eactive%3Eth%2C%2Etable%3Etbody%3Etr%3Etd%2Eactive%2C%2Etable%3Etbody%3Etr%3Eth%2Eactive%2C%2Etable%3Etfoot%3Etr%2Eactive%3Etd%2C%2Etable%3Etfoot%3Etr%2Eactive%3Eth%2C%2Etable%3Etfoot%3Etr%3Etd%2Eactive%2C%2Etable%3Etfoot%3Etr%3Eth%2Eactive%2C%2Etable%3Ethead%3Etr%2Eactive%3Etd%2C%2Etable%3Ethead%3Etr%2Eactive%3Eth%2C%2Etable%3Ethead%3Etr%3Etd%2Eactive%2C%2Etable%3Ethead%3Etr%3Eth%2Eactive%7Bbackground%2Dcolor%3A%23f5f5f5%7D%2Etable%2Dhover%3Etbody%3Etr%2Eactive%3Ahover%3Etd%2C%2Etable%2Dhover%3Etbody%3Etr%2Eactive%3Ahover%3Eth%2C%2Etable%2Dhover%3Etbody%3Etr%3Ahover%3E%2Eactive%2C%2Etable%2Dhover%3Etbody%3Etr%3Etd%2Eactive%3Ahover%2C%2Etable%2Dhover%3Etbody%3Etr%3Eth%2Eactive%3Ahover%7Bbackground%2Dcolor%3A%23e8e8e8%7D%2Etable%3Etbody%3Etr%2Esuccess%3Etd%2C%2Etable%3Etbody%3Etr%2Esuccess%3Eth%2C%2Etable%3Etbody%3Etr%3Etd%2Esuccess%2C%2Etable%3Etbody%3Etr%3Eth%2Esuccess%2C%2Etable%3Etfoot%3Etr%2Esuccess%3Etd%2C%2Etable%3Etfoot%3Etr%2Esuccess%3Eth%2C%2Etable%3Etfoot%3Etr%3Etd%2Esuccess%2C%2Etable%3Etfoot%3Etr%3Eth%2Esuccess%2C%2Etable%3Ethead%3Etr%2Esuccess%3Etd%2C%2Etable%3Ethead%3Etr%2Esuccess%3Eth%2C%2Etable%3Ethead%3Etr%3Etd%2Esuccess%2C%2Etable%3Ethead%3Etr%3Eth%2Esuccess%7Bbackground%2Dcolor%3A%23dff0d8%7D%2Etable%2Dhover%3Etbody%3Etr%2Esuccess%3Ahover%3Etd%2C%2Etable%2Dhover%3Etbody%3Etr%2Esuccess%3Ahover%3Eth%2C%2Etable%2Dhover%3Etbody%3Etr%3Ahover%3E%2Esuccess%2C%2Etable%2Dhover%3Etbody%3Etr%3Etd%2Esuccess%3Ahover%2C%2Etable%2Dhover%3Etbody%3Etr%3Eth%2Esuccess%3Ahover%7Bbackground%2Dcolor%3A%23d0e9c6%7D%2Etable%3Etbody%3Etr%2Einfo%3Etd%2C%2Etable%3Etbody%3Etr%2Einfo%3Eth%2C%2Etable%3Etbody%3Etr%3Etd%2Einfo%2C%2Etable%3Etbody%3Etr%3Eth%2Einfo%2C%2Etable%3Etfoot%3Etr%2Einfo%3Etd%2C%2Etable%3Etfoot%3Etr%2Einfo%3Eth%2C%2Etable%3Etfoot%3Etr%3Etd%2Einfo%2C%2Etable%3Etfoot%3Etr%3Eth%2Einfo%2C%2Etable%3Ethead%3Etr%2Einfo%3Etd%2C%2Etable%3Ethead%3Etr%2Einfo%3Eth%2C%2Etable%3Ethead%3Etr%3Etd%2Einfo%2C%2Etable%3Ethead%3Etr%3Eth%2Einfo%7Bbackground%2Dcolor%3A%23d9edf7%7D%2Etable%2Dhover%3Etbody%3Etr%2Einfo%3Ahover%3Etd%2C%2Etable%2Dhover%3Etbody%3Etr%2Einfo%3Ahover%3Eth%2C%2Etable%2Dhover%3Etbody%3Etr%3Ahover%3E%2Einfo%2C%2Etable%2Dhover%3Etbody%3Etr%3Etd%2Einfo%3Ahover%2C%2Etable%2Dhover%3Etbody%3Etr%3Eth%2Einfo%3Ahover%7Bbackground%2Dcolor%3A%23c4e3f3%7D%2Etable%3Etbody%3Etr%2Ewarning%3Etd%2C%2Etable%3Etbody%3Etr%2Ewarning%3Eth%2C%2Etable%3Etbody%3Etr%3Etd%2Ewarning%2C%2Etable%3Etbody%3Etr%3Eth%2Ewarning%2C%2Etable%3Etfoot%3Etr%2Ewarning%3Etd%2C%2Etable%3Etfoot%3Etr%2Ewarning%3Eth%2C%2Etable%3Etfoot%3Etr%3Etd%2Ewarning%2C%2Etable%3Etfoot%3Etr%3Eth%2Ewarning%2C%2Etable%3Ethead%3Etr%2Ewarning%3Etd%2C%2Etable%3Ethead%3Etr%2Ewarning%3Eth%2C%2Etable%3Ethead%3Etr%3Etd%2Ewarning%2C%2Etable%3Ethead%3Etr%3Eth%2Ewarning%7Bbackground%2Dcolor%3A%23fcf8e3%7D%2Etable%2Dhover%3Etbody%3Etr%2Ewarning%3Ahover%3Etd%2C%2Etable%2Dhover%3Etbody%3Etr%2Ewarning%3Ahover%3Eth%2C%2Etable%2Dhover%3Etbody%3Etr%3Ahover%3E%2Ewarning%2C%2Etable%2Dhover%3Etbody%3Etr%3Etd%2Ewarning%3Ahover%2C%2Etable%2Dhover%3Etbody%3Etr%3Eth%2Ewarning%3Ahover%7Bbackground%2Dcolor%3A%23faf2cc%7D%2Etable%3Etbody%3Etr%2Edanger%3Etd%2C%2Etable%3Etbody%3Etr%2Edanger%3Eth%2C%2Etable%3Etbody%3Etr%3Etd%2Edanger%2C%2Etable%3Etbody%3Etr%3Eth%2Edanger%2C%2Etable%3Etfoot%3Etr%2Edanger%3Etd%2C%2Etable%3Etfoot%3Etr%2Edanger%3Eth%2C%2Etable%3Etfoot%3Etr%3Etd%2Edanger%2C%2Etable%3Etfoot%3Etr%3Eth%2Edanger%2C%2Etable%3Ethead%3Etr%2Edanger%3Etd%2C%2Etable%3Ethead%3Etr%2Edanger%3Eth%2C%2Etable%3Ethead%3Etr%3Etd%2Edanger%2C%2Etable%3Ethead%3Etr%3Eth%2Edanger%7Bbackground%2Dcolor%3A%23f2dede%7D%2Etable%2Dhover%3Etbody%3Etr%2Edanger%3Ahover%3Etd%2C%2Etable%2Dhover%3Etbody%3Etr%2Edanger%3Ahover%3Eth%2C%2Etable%2Dhover%3Etbody%3Etr%3Ahover%3E%2Edanger%2C%2Etable%2Dhover%3Etbody%3Etr%3Etd%2Edanger%3Ahover%2C%2Etable%2Dhover%3Etbody%3Etr%3Eth%2Edanger%3Ahover%7Bbackground%2Dcolor%3A%23ebcccc%7D%2Etable%2Dresponsive%7Bmin%2Dheight%3A%2E01%25%3Boverflow%2Dx%3Aauto%7D%40media%20screen%20and%20%28max%2Dwidth%3A767px%29%7B%2Etable%2Dresponsive%7Bwidth%3A100%25%3Bmargin%2Dbottom%3A15px%3Boverflow%2Dy%3Ahidden%3B%2Dms%2Doverflow%2Dstyle%3A%2Dms%2Dautohiding%2Dscrollbar%3Bborder%3A1px%20solid%20%23ddd%7D%2Etable%2Dresponsive%3E%2Etable%7Bmargin%2Dbottom%3A0%7D%2Etable%2Dresponsive%3E%2Etable%3Etbody%3Etr%3Etd%2C%2Etable%2Dresponsive%3E%2Etable%3Etbody%3Etr%3Eth%2C%2Etable%2Dresponsive%3E%2Etable%3Etfoot%3Etr%3Etd%2C%2Etable%2Dresponsive%3E%2Etable%3Etfoot%3Etr%3Eth%2C%2Etable%2Dresponsive%3E%2Etable%3Ethead%3Etr%3Etd%2C%2Etable%2Dresponsive%3E%2Etable%3Ethead%3Etr%3Eth%7Bwhite%2Dspace%3Anowrap%7D%2Etable%2Dresponsive%3E%2Etable%2Dbordered%7Bborder%3A0%7D%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Etd%3Afirst%2Dchild%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Eth%3Afirst%2Dchild%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Etd%3Afirst%2Dchild%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Eth%3Afirst%2Dchild%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Ethead%3Etr%3Etd%3Afirst%2Dchild%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Ethead%3Etr%3Eth%3Afirst%2Dchild%7Bborder%2Dleft%3A0%7D%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Etd%3Alast%2Dchild%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Eth%3Alast%2Dchild%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Etd%3Alast%2Dchild%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Eth%3Alast%2Dchild%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Ethead%3Etr%3Etd%3Alast%2Dchild%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Ethead%3Etr%3Eth%3Alast%2Dchild%7Bborder%2Dright%3A0%7D%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Alast%2Dchild%3Etd%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Alast%2Dchild%3Eth%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Alast%2Dchild%3Etd%2C%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Alast%2Dchild%3Eth%7Bborder%2Dbottom%3A0%7D%7Dfieldset%7Bmin%2Dwidth%3A0%3Bpadding%3A0%3Bmargin%3A0%3Bborder%3A0%7Dlegend%7Bdisplay%3Ablock%3Bwidth%3A100%25%3Bpadding%3A0%3Bmargin%2Dbottom%3A20px%3Bfont%2Dsize%3A21px%3Bline%2Dheight%3Ainherit%3Bcolor%3A%23333%3Bborder%3A0%3Bborder%2Dbottom%3A1px%20solid%20%23e5e5e5%7Dlabel%7Bdisplay%3Ainline%2Dblock%3Bmax%2Dwidth%3A100%25%3Bmargin%2Dbottom%3A5px%3Bfont%2Dweight%3A700%7Dinput%5Btype%3Dsearch%5D%7B%2Dwebkit%2Dbox%2Dsizing%3Aborder%2Dbox%3B%2Dmoz%2Dbox%2Dsizing%3Aborder%2Dbox%3Bbox%2Dsizing%3Aborder%2Dbox%7Dinput%5Btype%3Dcheckbox%5D%2Cinput%5Btype%3Dradio%5D%7Bmargin%3A4px%200%200%3Bmargin%2Dtop%3A1px%5C9%3Bline%2Dheight%3Anormal%7Dinput%5Btype%3Dfile%5D%7Bdisplay%3Ablock%7Dinput%5Btype%3Drange%5D%7Bdisplay%3Ablock%3Bwidth%3A100%25%7Dselect%5Bmultiple%5D%2Cselect%5Bsize%5D%7Bheight%3Aauto%7Dinput%5Btype%3Dfile%5D%3Afocus%2Cinput%5Btype%3Dcheckbox%5D%3Afocus%2Cinput%5Btype%3Dradio%5D%3Afocus%7Boutline%3Athin%20dotted%3Boutline%3A5px%20auto%20%2Dwebkit%2Dfocus%2Dring%2Dcolor%3Boutline%2Doffset%3A%2D2px%7Doutput%7Bdisplay%3Ablock%3Bpadding%2Dtop%3A7px%3Bfont%2Dsize%3A14px%3Bline%2Dheight%3A1%2E42857143%3Bcolor%3A%23555%7D%2Eform%2Dcontrol%7Bdisplay%3Ablock%3Bwidth%3A100%25%3Bheight%3A34px%3Bpadding%3A6px%2012px%3Bfont%2Dsize%3A14px%3Bline%2Dheight%3A1%2E42857143%3Bcolor%3A%23555%3Bbackground%2Dcolor%3A%23fff%3Bbackground%2Dimage%3Anone%3Bborder%3A1px%20solid%20%23ccc%3Bborder%2Dradius%3A4px%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%3Bbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%3B%2Dwebkit%2Dtransition%3Aborder%2Dcolor%20ease%2Din%2Dout%20%2E15s%2C%2Dwebkit%2Dbox%2Dshadow%20ease%2Din%2Dout%20%2E15s%3B%2Do%2Dtransition%3Aborder%2Dcolor%20ease%2Din%2Dout%20%2E15s%2Cbox%2Dshadow%20ease%2Din%2Dout%20%2E15s%3Btransition%3Aborder%2Dcolor%20ease%2Din%2Dout%20%2E15s%2Cbox%2Dshadow%20ease%2Din%2Dout%20%2E15s%7D%2Eform%2Dcontrol%3Afocus%7Bborder%2Dcolor%3A%2366afe9%3Boutline%3A0%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%2C0%200%208px%20rgba%28102%2C175%2C233%2C%2E6%29%3Bbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%2C0%200%208px%20rgba%28102%2C175%2C233%2C%2E6%29%7D%2Eform%2Dcontrol%3A%3A%2Dmoz%2Dplaceholder%7Bcolor%3A%23999%3Bopacity%3A1%7D%2Eform%2Dcontrol%3A%2Dms%2Dinput%2Dplaceholder%7Bcolor%3A%23999%7D%2Eform%2Dcontrol%3A%3A%2Dwebkit%2Dinput%2Dplaceholder%7Bcolor%3A%23999%7D%2Eform%2Dcontrol%5Bdisabled%5D%2C%2Eform%2Dcontrol%5Breadonly%5D%2Cfieldset%5Bdisabled%5D%20%2Eform%2Dcontrol%7Bbackground%2Dcolor%3A%23eee%3Bopacity%3A1%7D%2Eform%2Dcontrol%5Bdisabled%5D%2Cfieldset%5Bdisabled%5D%20%2Eform%2Dcontrol%7Bcursor%3Anot%2Dallowed%7Dtextarea%2Eform%2Dcontrol%7Bheight%3Aauto%7Dinput%5Btype%3Dsearch%5D%7B%2Dwebkit%2Dappearance%3Anone%7D%40media%20screen%20and%20%28%2Dwebkit%2Dmin%2Ddevice%2Dpixel%2Dratio%3A0%29%7Binput%5Btype%3Ddate%5D%2Eform%2Dcontrol%2Cinput%5Btype%3Dtime%5D%2Eform%2Dcontrol%2Cinput%5Btype%3Ddatetime%2Dlocal%5D%2Eform%2Dcontrol%2Cinput%5Btype%3Dmonth%5D%2Eform%2Dcontrol%7Bline%2Dheight%3A34px%7D%2Einput%2Dgroup%2Dsm%20input%5Btype%3Ddate%5D%2C%2Einput%2Dgroup%2Dsm%20input%5Btype%3Dtime%5D%2C%2Einput%2Dgroup%2Dsm%20input%5Btype%3Ddatetime%2Dlocal%5D%2C%2Einput%2Dgroup%2Dsm%20input%5Btype%3Dmonth%5D%2Cinput%5Btype%3Ddate%5D%2Einput%2Dsm%2Cinput%5Btype%3Dtime%5D%2Einput%2Dsm%2Cinput%5Btype%3Ddatetime%2Dlocal%5D%2Einput%2Dsm%2Cinput%5Btype%3Dmonth%5D%2Einput%2Dsm%7Bline%2Dheight%3A30px%7D%2Einput%2Dgroup%2Dlg%20input%5Btype%3Ddate%5D%2C%2Einput%2Dgroup%2Dlg%20input%5Btype%3Dtime%5D%2C%2Einput%2Dgroup%2Dlg%20input%5Btype%3Ddatetime%2Dlocal%5D%2C%2Einput%2Dgroup%2Dlg%20input%5Btype%3Dmonth%5D%2Cinput%5Btype%3Ddate%5D%2Einput%2Dlg%2Cinput%5Btype%3Dtime%5D%2Einput%2Dlg%2Cinput%5Btype%3Ddatetime%2Dlocal%5D%2Einput%2Dlg%2Cinput%5Btype%3Dmonth%5D%2Einput%2Dlg%7Bline%2Dheight%3A46px%7D%7D%2Eform%2Dgroup%7Bmargin%2Dbottom%3A15px%7D%2Echeckbox%2C%2Eradio%7Bposition%3Arelative%3Bdisplay%3Ablock%3Bmargin%2Dtop%3A10px%3Bmargin%2Dbottom%3A10px%7D%2Echeckbox%20label%2C%2Eradio%20label%7Bmin%2Dheight%3A20px%3Bpadding%2Dleft%3A20px%3Bmargin%2Dbottom%3A0%3Bfont%2Dweight%3A400%3Bcursor%3Apointer%7D%2Echeckbox%20input%5Btype%3Dcheckbox%5D%2C%2Echeckbox%2Dinline%20input%5Btype%3Dcheckbox%5D%2C%2Eradio%20input%5Btype%3Dradio%5D%2C%2Eradio%2Dinline%20input%5Btype%3Dradio%5D%7Bposition%3Aabsolute%3Bmargin%2Dtop%3A4px%5C9%3Bmargin%2Dleft%3A%2D20px%7D%2Echeckbox%2B%2Echeckbox%2C%2Eradio%2B%2Eradio%7Bmargin%2Dtop%3A%2D5px%7D%2Echeckbox%2Dinline%2C%2Eradio%2Dinline%7Bposition%3Arelative%3Bdisplay%3Ainline%2Dblock%3Bpadding%2Dleft%3A20px%3Bmargin%2Dbottom%3A0%3Bfont%2Dweight%3A400%3Bvertical%2Dalign%3Amiddle%3Bcursor%3Apointer%7D%2Echeckbox%2Dinline%2B%2Echeckbox%2Dinline%2C%2Eradio%2Dinline%2B%2Eradio%2Dinline%7Bmargin%2Dtop%3A0%3Bmargin%2Dleft%3A10px%7Dfieldset%5Bdisabled%5D%20input%5Btype%3Dcheckbox%5D%2Cfieldset%5Bdisabled%5D%20input%5Btype%3Dradio%5D%2Cinput%5Btype%3Dcheckbox%5D%2Edisabled%2Cinput%5Btype%3Dcheckbox%5D%5Bdisabled%5D%2Cinput%5Btype%3Dradio%5D%2Edisabled%2Cinput%5Btype%3Dradio%5D%5Bdisabled%5D%7Bcursor%3Anot%2Dallowed%7D%2Echeckbox%2Dinline%2Edisabled%2C%2Eradio%2Dinline%2Edisabled%2Cfieldset%5Bdisabled%5D%20%2Echeckbox%2Dinline%2Cfieldset%5Bdisabled%5D%20%2Eradio%2Dinline%7Bcursor%3Anot%2Dallowed%7D%2Echeckbox%2Edisabled%20label%2C%2Eradio%2Edisabled%20label%2Cfieldset%5Bdisabled%5D%20%2Echeckbox%20label%2Cfieldset%5Bdisabled%5D%20%2Eradio%20label%7Bcursor%3Anot%2Dallowed%7D%2Eform%2Dcontrol%2Dstatic%7Bmin%2Dheight%3A34px%3Bpadding%2Dtop%3A7px%3Bpadding%2Dbottom%3A7px%3Bmargin%2Dbottom%3A0%7D%2Eform%2Dcontrol%2Dstatic%2Einput%2Dlg%2C%2Eform%2Dcontrol%2Dstatic%2Einput%2Dsm%7Bpadding%2Dright%3A0%3Bpadding%2Dleft%3A0%7D%2Einput%2Dsm%7Bheight%3A30px%3Bpadding%3A5px%2010px%3Bfont%2Dsize%3A12px%3Bline%2Dheight%3A1%2E5%3Bborder%2Dradius%3A3px%7Dselect%2Einput%2Dsm%7Bheight%3A30px%3Bline%2Dheight%3A30px%7Dselect%5Bmultiple%5D%2Einput%2Dsm%2Ctextarea%2Einput%2Dsm%7Bheight%3Aauto%7D%2Eform%2Dgroup%2Dsm%20%2Eform%2Dcontrol%7Bheight%3A30px%3Bpadding%3A5px%2010px%3Bfont%2Dsize%3A12px%3Bline%2Dheight%3A1%2E5%3Bborder%2Dradius%3A3px%7D%2Eform%2Dgroup%2Dsm%20select%2Eform%2Dcontrol%7Bheight%3A30px%3Bline%2Dheight%3A30px%7D%2Eform%2Dgroup%2Dsm%20select%5Bmultiple%5D%2Eform%2Dcontrol%2C%2Eform%2Dgroup%2Dsm%20textarea%2Eform%2Dcontrol%7Bheight%3Aauto%7D%2Eform%2Dgroup%2Dsm%20%2Eform%2Dcontrol%2Dstatic%7Bheight%3A30px%3Bmin%2Dheight%3A32px%3Bpadding%3A6px%2010px%3Bfont%2Dsize%3A12px%3Bline%2Dheight%3A1%2E5%7D%2Einput%2Dlg%7Bheight%3A46px%3Bpadding%3A10px%2016px%3Bfont%2Dsize%3A18px%3Bline%2Dheight%3A1%2E3333333%3Bborder%2Dradius%3A6px%7Dselect%2Einput%2Dlg%7Bheight%3A46px%3Bline%2Dheight%3A46px%7Dselect%5Bmultiple%5D%2Einput%2Dlg%2Ctextarea%2Einput%2Dlg%7Bheight%3Aauto%7D%2Eform%2Dgroup%2Dlg%20%2Eform%2Dcontrol%7Bheight%3A46px%3Bpadding%3A10px%2016px%3Bfont%2Dsize%3A18px%3Bline%2Dheight%3A1%2E3333333%3Bborder%2Dradius%3A6px%7D%2Eform%2Dgroup%2Dlg%20select%2Eform%2Dcontrol%7Bheight%3A46px%3Bline%2Dheight%3A46px%7D%2Eform%2Dgroup%2Dlg%20select%5Bmultiple%5D%2Eform%2Dcontrol%2C%2Eform%2Dgroup%2Dlg%20textarea%2Eform%2Dcontrol%7Bheight%3Aauto%7D%2Eform%2Dgroup%2Dlg%20%2Eform%2Dcontrol%2Dstatic%7Bheight%3A46px%3Bmin%2Dheight%3A38px%3Bpadding%3A11px%2016px%3Bfont%2Dsize%3A18px%3Bline%2Dheight%3A1%2E3333333%7D%2Ehas%2Dfeedback%7Bposition%3Arelative%7D%2Ehas%2Dfeedback%20%2Eform%2Dcontrol%7Bpadding%2Dright%3A42%2E5px%7D%2Eform%2Dcontrol%2Dfeedback%7Bposition%3Aabsolute%3Btop%3A0%3Bright%3A0%3Bz%2Dindex%3A2%3Bdisplay%3Ablock%3Bwidth%3A34px%3Bheight%3A34px%3Bline%2Dheight%3A34px%3Btext%2Dalign%3Acenter%3Bpointer%2Devents%3Anone%7D%2Eform%2Dgroup%2Dlg%20%2Eform%2Dcontrol%2B%2Eform%2Dcontrol%2Dfeedback%2C%2Einput%2Dgroup%2Dlg%2B%2Eform%2Dcontrol%2Dfeedback%2C%2Einput%2Dlg%2B%2Eform%2Dcontrol%2Dfeedback%7Bwidth%3A46px%3Bheight%3A46px%3Bline%2Dheight%3A46px%7D%2Eform%2Dgroup%2Dsm%20%2Eform%2Dcontrol%2B%2Eform%2Dcontrol%2Dfeedback%2C%2Einput%2Dgroup%2Dsm%2B%2Eform%2Dcontrol%2Dfeedback%2C%2Einput%2Dsm%2B%2Eform%2Dcontrol%2Dfeedback%7Bwidth%3A30px%3Bheight%3A30px%3Bline%2Dheight%3A30px%7D%2Ehas%2Dsuccess%20%2Echeckbox%2C%2Ehas%2Dsuccess%20%2Echeckbox%2Dinline%2C%2Ehas%2Dsuccess%20%2Econtrol%2Dlabel%2C%2Ehas%2Dsuccess%20%2Ehelp%2Dblock%2C%2Ehas%2Dsuccess%20%2Eradio%2C%2Ehas%2Dsuccess%20%2Eradio%2Dinline%2C%2Ehas%2Dsuccess%2Echeckbox%20label%2C%2Ehas%2Dsuccess%2Echeckbox%2Dinline%20label%2C%2Ehas%2Dsuccess%2Eradio%20label%2C%2Ehas%2Dsuccess%2Eradio%2Dinline%20label%7Bcolor%3A%233c763d%7D%2Ehas%2Dsuccess%20%2Eform%2Dcontrol%7Bborder%2Dcolor%3A%233c763d%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%3Bbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%7D%2Ehas%2Dsuccess%20%2Eform%2Dcontrol%3Afocus%7Bborder%2Dcolor%3A%232b542c%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%2C0%200%206px%20%2367b168%3Bbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%2C0%200%206px%20%2367b168%7D%2Ehas%2Dsuccess%20%2Einput%2Dgroup%2Daddon%7Bcolor%3A%233c763d%3Bbackground%2Dcolor%3A%23dff0d8%3Bborder%2Dcolor%3A%233c763d%7D%2Ehas%2Dsuccess%20%2Eform%2Dcontrol%2Dfeedback%7Bcolor%3A%233c763d%7D%2Ehas%2Dwarning%20%2Echeckbox%2C%2Ehas%2Dwarning%20%2Echeckbox%2Dinline%2C%2Ehas%2Dwarning%20%2Econtrol%2Dlabel%2C%2Ehas%2Dwarning%20%2Ehelp%2Dblock%2C%2Ehas%2Dwarning%20%2Eradio%2C%2Ehas%2Dwarning%20%2Eradio%2Dinline%2C%2Ehas%2Dwarning%2Echeckbox%20label%2C%2Ehas%2Dwarning%2Echeckbox%2Dinline%20label%2C%2Ehas%2Dwarning%2Eradio%20label%2C%2Ehas%2Dwarning%2Eradio%2Dinline%20label%7Bcolor%3A%238a6d3b%7D%2Ehas%2Dwarning%20%2Eform%2Dcontrol%7Bborder%2Dcolor%3A%238a6d3b%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%3Bbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%7D%2Ehas%2Dwarning%20%2Eform%2Dcontrol%3Afocus%7Bborder%2Dcolor%3A%2366512c%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%2C0%200%206px%20%23c0a16b%3Bbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%2C0%200%206px%20%23c0a16b%7D%2Ehas%2Dwarning%20%2Einput%2Dgroup%2Daddon%7Bcolor%3A%238a6d3b%3Bbackground%2Dcolor%3A%23fcf8e3%3Bborder%2Dcolor%3A%238a6d3b%7D%2Ehas%2Dwarning%20%2Eform%2Dcontrol%2Dfeedback%7Bcolor%3A%238a6d3b%7D%2Ehas%2Derror%20%2Echeckbox%2C%2Ehas%2Derror%20%2Echeckbox%2Dinline%2C%2Ehas%2Derror%20%2Econtrol%2Dlabel%2C%2Ehas%2Derror%20%2Ehelp%2Dblock%2C%2Ehas%2Derror%20%2Eradio%2C%2Ehas%2Derror%20%2Eradio%2Dinline%2C%2Ehas%2Derror%2Echeckbox%20label%2C%2Ehas%2Derror%2Echeckbox%2Dinline%20label%2C%2Ehas%2Derror%2Eradio%20label%2C%2Ehas%2Derror%2Eradio%2Dinline%20label%7Bcolor%3A%23a94442%7D%2Ehas%2Derror%20%2Eform%2Dcontrol%7Bborder%2Dcolor%3A%23a94442%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%3Bbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%7D%2Ehas%2Derror%20%2Eform%2Dcontrol%3Afocus%7Bborder%2Dcolor%3A%23843534%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%2C0%200%206px%20%23ce8483%3Bbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E075%29%2C0%200%206px%20%23ce8483%7D%2Ehas%2Derror%20%2Einput%2Dgroup%2Daddon%7Bcolor%3A%23a94442%3Bbackground%2Dcolor%3A%23f2dede%3Bborder%2Dcolor%3A%23a94442%7D%2Ehas%2Derror%20%2Eform%2Dcontrol%2Dfeedback%7Bcolor%3A%23a94442%7D%2Ehas%2Dfeedback%20label%7E%2Eform%2Dcontrol%2Dfeedback%7Btop%3A25px%7D%2Ehas%2Dfeedback%20label%2Esr%2Donly%7E%2Eform%2Dcontrol%2Dfeedback%7Btop%3A0%7D%2Ehelp%2Dblock%7Bdisplay%3Ablock%3Bmargin%2Dtop%3A5px%3Bmargin%2Dbottom%3A10px%3Bcolor%3A%23737373%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Eform%2Dinline%20%2Eform%2Dgroup%7Bdisplay%3Ainline%2Dblock%3Bmargin%2Dbottom%3A0%3Bvertical%2Dalign%3Amiddle%7D%2Eform%2Dinline%20%2Eform%2Dcontrol%7Bdisplay%3Ainline%2Dblock%3Bwidth%3Aauto%3Bvertical%2Dalign%3Amiddle%7D%2Eform%2Dinline%20%2Eform%2Dcontrol%2Dstatic%7Bdisplay%3Ainline%2Dblock%7D%2Eform%2Dinline%20%2Einput%2Dgroup%7Bdisplay%3Ainline%2Dtable%3Bvertical%2Dalign%3Amiddle%7D%2Eform%2Dinline%20%2Einput%2Dgroup%20%2Eform%2Dcontrol%2C%2Eform%2Dinline%20%2Einput%2Dgroup%20%2Einput%2Dgroup%2Daddon%2C%2Eform%2Dinline%20%2Einput%2Dgroup%20%2Einput%2Dgroup%2Dbtn%7Bwidth%3Aauto%7D%2Eform%2Dinline%20%2Einput%2Dgroup%3E%2Eform%2Dcontrol%7Bwidth%3A100%25%7D%2Eform%2Dinline%20%2Econtrol%2Dlabel%7Bmargin%2Dbottom%3A0%3Bvertical%2Dalign%3Amiddle%7D%2Eform%2Dinline%20%2Echeckbox%2C%2Eform%2Dinline%20%2Eradio%7Bdisplay%3Ainline%2Dblock%3Bmargin%2Dtop%3A0%3Bmargin%2Dbottom%3A0%3Bvertical%2Dalign%3Amiddle%7D%2Eform%2Dinline%20%2Echeckbox%20label%2C%2Eform%2Dinline%20%2Eradio%20label%7Bpadding%2Dleft%3A0%7D%2Eform%2Dinline%20%2Echeckbox%20input%5Btype%3Dcheckbox%5D%2C%2Eform%2Dinline%20%2Eradio%20input%5Btype%3Dradio%5D%7Bposition%3Arelative%3Bmargin%2Dleft%3A0%7D%2Eform%2Dinline%20%2Ehas%2Dfeedback%20%2Eform%2Dcontrol%2Dfeedback%7Btop%3A0%7D%7D%2Eform%2Dhorizontal%20%2Echeckbox%2C%2Eform%2Dhorizontal%20%2Echeckbox%2Dinline%2C%2Eform%2Dhorizontal%20%2Eradio%2C%2Eform%2Dhorizontal%20%2Eradio%2Dinline%7Bpadding%2Dtop%3A7px%3Bmargin%2Dtop%3A0%3Bmargin%2Dbottom%3A0%7D%2Eform%2Dhorizontal%20%2Echeckbox%2C%2Eform%2Dhorizontal%20%2Eradio%7Bmin%2Dheight%3A27px%7D%2Eform%2Dhorizontal%20%2Eform%2Dgroup%7Bmargin%2Dright%3A%2D15px%3Bmargin%2Dleft%3A%2D15px%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Eform%2Dhorizontal%20%2Econtrol%2Dlabel%7Bpadding%2Dtop%3A7px%3Bmargin%2Dbottom%3A0%3Btext%2Dalign%3Aright%7D%7D%2Eform%2Dhorizontal%20%2Ehas%2Dfeedback%20%2Eform%2Dcontrol%2Dfeedback%7Bright%3A15px%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Eform%2Dhorizontal%20%2Eform%2Dgroup%2Dlg%20%2Econtrol%2Dlabel%7Bpadding%2Dtop%3A14%2E33px%3Bfont%2Dsize%3A18px%7D%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Eform%2Dhorizontal%20%2Eform%2Dgroup%2Dsm%20%2Econtrol%2Dlabel%7Bpadding%2Dtop%3A6px%3Bfont%2Dsize%3A12px%7D%7D%2Ebtn%7Bdisplay%3Ainline%2Dblock%3Bpadding%3A6px%2012px%3Bmargin%2Dbottom%3A0%3Bfont%2Dsize%3A14px%3Bfont%2Dweight%3A400%3Bline%2Dheight%3A1%2E42857143%3Btext%2Dalign%3Acenter%3Bwhite%2Dspace%3Anowrap%3Bvertical%2Dalign%3Amiddle%3B%2Dms%2Dtouch%2Daction%3Amanipulation%3Btouch%2Daction%3Amanipulation%3Bcursor%3Apointer%3B%2Dwebkit%2Duser%2Dselect%3Anone%3B%2Dmoz%2Duser%2Dselect%3Anone%3B%2Dms%2Duser%2Dselect%3Anone%3Buser%2Dselect%3Anone%3Bbackground%2Dimage%3Anone%3Bborder%3A1px%20solid%20transparent%3Bborder%2Dradius%3A4px%7D%2Ebtn%2Eactive%2Efocus%2C%2Ebtn%2Eactive%3Afocus%2C%2Ebtn%2Efocus%2C%2Ebtn%3Aactive%2Efocus%2C%2Ebtn%3Aactive%3Afocus%2C%2Ebtn%3Afocus%7Boutline%3Athin%20dotted%3Boutline%3A5px%20auto%20%2Dwebkit%2Dfocus%2Dring%2Dcolor%3Boutline%2Doffset%3A%2D2px%7D%2Ebtn%2Efocus%2C%2Ebtn%3Afocus%2C%2Ebtn%3Ahover%7Bcolor%3A%23333%3Btext%2Ddecoration%3Anone%7D%2Ebtn%2Eactive%2C%2Ebtn%3Aactive%7Bbackground%2Dimage%3Anone%3Boutline%3A0%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%203px%205px%20rgba%280%2C0%2C0%2C%2E125%29%3Bbox%2Dshadow%3Ainset%200%203px%205px%20rgba%280%2C0%2C0%2C%2E125%29%7D%2Ebtn%2Edisabled%2C%2Ebtn%5Bdisabled%5D%2Cfieldset%5Bdisabled%5D%20%2Ebtn%7Bcursor%3Anot%2Dallowed%3Bfilter%3Aalpha%28opacity%3D65%29%3B%2Dwebkit%2Dbox%2Dshadow%3Anone%3Bbox%2Dshadow%3Anone%3Bopacity%3A%2E65%7Da%2Ebtn%2Edisabled%2Cfieldset%5Bdisabled%5D%20a%2Ebtn%7Bpointer%2Devents%3Anone%7D%2Ebtn%2Ddefault%7Bcolor%3A%23333%3Bbackground%2Dcolor%3A%23fff%3Bborder%2Dcolor%3A%23ccc%7D%2Ebtn%2Ddefault%2Efocus%2C%2Ebtn%2Ddefault%3Afocus%7Bcolor%3A%23333%3Bbackground%2Dcolor%3A%23e6e6e6%3Bborder%2Dcolor%3A%238c8c8c%7D%2Ebtn%2Ddefault%3Ahover%7Bcolor%3A%23333%3Bbackground%2Dcolor%3A%23e6e6e6%3Bborder%2Dcolor%3A%23adadad%7D%2Ebtn%2Ddefault%2Eactive%2C%2Ebtn%2Ddefault%3Aactive%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Ddefault%7Bcolor%3A%23333%3Bbackground%2Dcolor%3A%23e6e6e6%3Bborder%2Dcolor%3A%23adadad%7D%2Ebtn%2Ddefault%2Eactive%2Efocus%2C%2Ebtn%2Ddefault%2Eactive%3Afocus%2C%2Ebtn%2Ddefault%2Eactive%3Ahover%2C%2Ebtn%2Ddefault%3Aactive%2Efocus%2C%2Ebtn%2Ddefault%3Aactive%3Afocus%2C%2Ebtn%2Ddefault%3Aactive%3Ahover%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Ddefault%2Efocus%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Ddefault%3Afocus%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Ddefault%3Ahover%7Bcolor%3A%23333%3Bbackground%2Dcolor%3A%23d4d4d4%3Bborder%2Dcolor%3A%238c8c8c%7D%2Ebtn%2Ddefault%2Eactive%2C%2Ebtn%2Ddefault%3Aactive%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Ddefault%7Bbackground%2Dimage%3Anone%7D%2Ebtn%2Ddefault%2Edisabled%2C%2Ebtn%2Ddefault%2Edisabled%2Eactive%2C%2Ebtn%2Ddefault%2Edisabled%2Efocus%2C%2Ebtn%2Ddefault%2Edisabled%3Aactive%2C%2Ebtn%2Ddefault%2Edisabled%3Afocus%2C%2Ebtn%2Ddefault%2Edisabled%3Ahover%2C%2Ebtn%2Ddefault%5Bdisabled%5D%2C%2Ebtn%2Ddefault%5Bdisabled%5D%2Eactive%2C%2Ebtn%2Ddefault%5Bdisabled%5D%2Efocus%2C%2Ebtn%2Ddefault%5Bdisabled%5D%3Aactive%2C%2Ebtn%2Ddefault%5Bdisabled%5D%3Afocus%2C%2Ebtn%2Ddefault%5Bdisabled%5D%3Ahover%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Ddefault%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Ddefault%2Eactive%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Ddefault%2Efocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Ddefault%3Aactive%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Ddefault%3Afocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Ddefault%3Ahover%7Bbackground%2Dcolor%3A%23fff%3Bborder%2Dcolor%3A%23ccc%7D%2Ebtn%2Ddefault%20%2Ebadge%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23333%7D%2Ebtn%2Dprimary%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23337ab7%3Bborder%2Dcolor%3A%232e6da4%7D%2Ebtn%2Dprimary%2Efocus%2C%2Ebtn%2Dprimary%3Afocus%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23286090%3Bborder%2Dcolor%3A%23122b40%7D%2Ebtn%2Dprimary%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23286090%3Bborder%2Dcolor%3A%23204d74%7D%2Ebtn%2Dprimary%2Eactive%2C%2Ebtn%2Dprimary%3Aactive%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dprimary%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23286090%3Bborder%2Dcolor%3A%23204d74%7D%2Ebtn%2Dprimary%2Eactive%2Efocus%2C%2Ebtn%2Dprimary%2Eactive%3Afocus%2C%2Ebtn%2Dprimary%2Eactive%3Ahover%2C%2Ebtn%2Dprimary%3Aactive%2Efocus%2C%2Ebtn%2Dprimary%3Aactive%3Afocus%2C%2Ebtn%2Dprimary%3Aactive%3Ahover%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dprimary%2Efocus%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dprimary%3Afocus%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dprimary%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23204d74%3Bborder%2Dcolor%3A%23122b40%7D%2Ebtn%2Dprimary%2Eactive%2C%2Ebtn%2Dprimary%3Aactive%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dprimary%7Bbackground%2Dimage%3Anone%7D%2Ebtn%2Dprimary%2Edisabled%2C%2Ebtn%2Dprimary%2Edisabled%2Eactive%2C%2Ebtn%2Dprimary%2Edisabled%2Efocus%2C%2Ebtn%2Dprimary%2Edisabled%3Aactive%2C%2Ebtn%2Dprimary%2Edisabled%3Afocus%2C%2Ebtn%2Dprimary%2Edisabled%3Ahover%2C%2Ebtn%2Dprimary%5Bdisabled%5D%2C%2Ebtn%2Dprimary%5Bdisabled%5D%2Eactive%2C%2Ebtn%2Dprimary%5Bdisabled%5D%2Efocus%2C%2Ebtn%2Dprimary%5Bdisabled%5D%3Aactive%2C%2Ebtn%2Dprimary%5Bdisabled%5D%3Afocus%2C%2Ebtn%2Dprimary%5Bdisabled%5D%3Ahover%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dprimary%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dprimary%2Eactive%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dprimary%2Efocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dprimary%3Aactive%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dprimary%3Afocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dprimary%3Ahover%7Bbackground%2Dcolor%3A%23337ab7%3Bborder%2Dcolor%3A%232e6da4%7D%2Ebtn%2Dprimary%20%2Ebadge%7Bcolor%3A%23337ab7%3Bbackground%2Dcolor%3A%23fff%7D%2Ebtn%2Dsuccess%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%235cb85c%3Bborder%2Dcolor%3A%234cae4c%7D%2Ebtn%2Dsuccess%2Efocus%2C%2Ebtn%2Dsuccess%3Afocus%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23449d44%3Bborder%2Dcolor%3A%23255625%7D%2Ebtn%2Dsuccess%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23449d44%3Bborder%2Dcolor%3A%23398439%7D%2Ebtn%2Dsuccess%2Eactive%2C%2Ebtn%2Dsuccess%3Aactive%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dsuccess%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23449d44%3Bborder%2Dcolor%3A%23398439%7D%2Ebtn%2Dsuccess%2Eactive%2Efocus%2C%2Ebtn%2Dsuccess%2Eactive%3Afocus%2C%2Ebtn%2Dsuccess%2Eactive%3Ahover%2C%2Ebtn%2Dsuccess%3Aactive%2Efocus%2C%2Ebtn%2Dsuccess%3Aactive%3Afocus%2C%2Ebtn%2Dsuccess%3Aactive%3Ahover%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dsuccess%2Efocus%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dsuccess%3Afocus%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dsuccess%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23398439%3Bborder%2Dcolor%3A%23255625%7D%2Ebtn%2Dsuccess%2Eactive%2C%2Ebtn%2Dsuccess%3Aactive%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dsuccess%7Bbackground%2Dimage%3Anone%7D%2Ebtn%2Dsuccess%2Edisabled%2C%2Ebtn%2Dsuccess%2Edisabled%2Eactive%2C%2Ebtn%2Dsuccess%2Edisabled%2Efocus%2C%2Ebtn%2Dsuccess%2Edisabled%3Aactive%2C%2Ebtn%2Dsuccess%2Edisabled%3Afocus%2C%2Ebtn%2Dsuccess%2Edisabled%3Ahover%2C%2Ebtn%2Dsuccess%5Bdisabled%5D%2C%2Ebtn%2Dsuccess%5Bdisabled%5D%2Eactive%2C%2Ebtn%2Dsuccess%5Bdisabled%5D%2Efocus%2C%2Ebtn%2Dsuccess%5Bdisabled%5D%3Aactive%2C%2Ebtn%2Dsuccess%5Bdisabled%5D%3Afocus%2C%2Ebtn%2Dsuccess%5Bdisabled%5D%3Ahover%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dsuccess%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dsuccess%2Eactive%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dsuccess%2Efocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dsuccess%3Aactive%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dsuccess%3Afocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dsuccess%3Ahover%7Bbackground%2Dcolor%3A%235cb85c%3Bborder%2Dcolor%3A%234cae4c%7D%2Ebtn%2Dsuccess%20%2Ebadge%7Bcolor%3A%235cb85c%3Bbackground%2Dcolor%3A%23fff%7D%2Ebtn%2Dinfo%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%235bc0de%3Bborder%2Dcolor%3A%2346b8da%7D%2Ebtn%2Dinfo%2Efocus%2C%2Ebtn%2Dinfo%3Afocus%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%2331b0d5%3Bborder%2Dcolor%3A%231b6d85%7D%2Ebtn%2Dinfo%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%2331b0d5%3Bborder%2Dcolor%3A%23269abc%7D%2Ebtn%2Dinfo%2Eactive%2C%2Ebtn%2Dinfo%3Aactive%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dinfo%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%2331b0d5%3Bborder%2Dcolor%3A%23269abc%7D%2Ebtn%2Dinfo%2Eactive%2Efocus%2C%2Ebtn%2Dinfo%2Eactive%3Afocus%2C%2Ebtn%2Dinfo%2Eactive%3Ahover%2C%2Ebtn%2Dinfo%3Aactive%2Efocus%2C%2Ebtn%2Dinfo%3Aactive%3Afocus%2C%2Ebtn%2Dinfo%3Aactive%3Ahover%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dinfo%2Efocus%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dinfo%3Afocus%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dinfo%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23269abc%3Bborder%2Dcolor%3A%231b6d85%7D%2Ebtn%2Dinfo%2Eactive%2C%2Ebtn%2Dinfo%3Aactive%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dinfo%7Bbackground%2Dimage%3Anone%7D%2Ebtn%2Dinfo%2Edisabled%2C%2Ebtn%2Dinfo%2Edisabled%2Eactive%2C%2Ebtn%2Dinfo%2Edisabled%2Efocus%2C%2Ebtn%2Dinfo%2Edisabled%3Aactive%2C%2Ebtn%2Dinfo%2Edisabled%3Afocus%2C%2Ebtn%2Dinfo%2Edisabled%3Ahover%2C%2Ebtn%2Dinfo%5Bdisabled%5D%2C%2Ebtn%2Dinfo%5Bdisabled%5D%2Eactive%2C%2Ebtn%2Dinfo%5Bdisabled%5D%2Efocus%2C%2Ebtn%2Dinfo%5Bdisabled%5D%3Aactive%2C%2Ebtn%2Dinfo%5Bdisabled%5D%3Afocus%2C%2Ebtn%2Dinfo%5Bdisabled%5D%3Ahover%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dinfo%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dinfo%2Eactive%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dinfo%2Efocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dinfo%3Aactive%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dinfo%3Afocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dinfo%3Ahover%7Bbackground%2Dcolor%3A%235bc0de%3Bborder%2Dcolor%3A%2346b8da%7D%2Ebtn%2Dinfo%20%2Ebadge%7Bcolor%3A%235bc0de%3Bbackground%2Dcolor%3A%23fff%7D%2Ebtn%2Dwarning%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23f0ad4e%3Bborder%2Dcolor%3A%23eea236%7D%2Ebtn%2Dwarning%2Efocus%2C%2Ebtn%2Dwarning%3Afocus%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23ec971f%3Bborder%2Dcolor%3A%23985f0d%7D%2Ebtn%2Dwarning%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23ec971f%3Bborder%2Dcolor%3A%23d58512%7D%2Ebtn%2Dwarning%2Eactive%2C%2Ebtn%2Dwarning%3Aactive%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dwarning%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23ec971f%3Bborder%2Dcolor%3A%23d58512%7D%2Ebtn%2Dwarning%2Eactive%2Efocus%2C%2Ebtn%2Dwarning%2Eactive%3Afocus%2C%2Ebtn%2Dwarning%2Eactive%3Ahover%2C%2Ebtn%2Dwarning%3Aactive%2Efocus%2C%2Ebtn%2Dwarning%3Aactive%3Afocus%2C%2Ebtn%2Dwarning%3Aactive%3Ahover%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dwarning%2Efocus%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dwarning%3Afocus%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dwarning%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23d58512%3Bborder%2Dcolor%3A%23985f0d%7D%2Ebtn%2Dwarning%2Eactive%2C%2Ebtn%2Dwarning%3Aactive%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Dwarning%7Bbackground%2Dimage%3Anone%7D%2Ebtn%2Dwarning%2Edisabled%2C%2Ebtn%2Dwarning%2Edisabled%2Eactive%2C%2Ebtn%2Dwarning%2Edisabled%2Efocus%2C%2Ebtn%2Dwarning%2Edisabled%3Aactive%2C%2Ebtn%2Dwarning%2Edisabled%3Afocus%2C%2Ebtn%2Dwarning%2Edisabled%3Ahover%2C%2Ebtn%2Dwarning%5Bdisabled%5D%2C%2Ebtn%2Dwarning%5Bdisabled%5D%2Eactive%2C%2Ebtn%2Dwarning%5Bdisabled%5D%2Efocus%2C%2Ebtn%2Dwarning%5Bdisabled%5D%3Aactive%2C%2Ebtn%2Dwarning%5Bdisabled%5D%3Afocus%2C%2Ebtn%2Dwarning%5Bdisabled%5D%3Ahover%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dwarning%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dwarning%2Eactive%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dwarning%2Efocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dwarning%3Aactive%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dwarning%3Afocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dwarning%3Ahover%7Bbackground%2Dcolor%3A%23f0ad4e%3Bborder%2Dcolor%3A%23eea236%7D%2Ebtn%2Dwarning%20%2Ebadge%7Bcolor%3A%23f0ad4e%3Bbackground%2Dcolor%3A%23fff%7D%2Ebtn%2Ddanger%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23d9534f%3Bborder%2Dcolor%3A%23d43f3a%7D%2Ebtn%2Ddanger%2Efocus%2C%2Ebtn%2Ddanger%3Afocus%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23c9302c%3Bborder%2Dcolor%3A%23761c19%7D%2Ebtn%2Ddanger%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23c9302c%3Bborder%2Dcolor%3A%23ac2925%7D%2Ebtn%2Ddanger%2Eactive%2C%2Ebtn%2Ddanger%3Aactive%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Ddanger%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23c9302c%3Bborder%2Dcolor%3A%23ac2925%7D%2Ebtn%2Ddanger%2Eactive%2Efocus%2C%2Ebtn%2Ddanger%2Eactive%3Afocus%2C%2Ebtn%2Ddanger%2Eactive%3Ahover%2C%2Ebtn%2Ddanger%3Aactive%2Efocus%2C%2Ebtn%2Ddanger%3Aactive%3Afocus%2C%2Ebtn%2Ddanger%3Aactive%3Ahover%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Ddanger%2Efocus%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Ddanger%3Afocus%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Ddanger%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23ac2925%3Bborder%2Dcolor%3A%23761c19%7D%2Ebtn%2Ddanger%2Eactive%2C%2Ebtn%2Ddanger%3Aactive%2C%2Eopen%3E%2Edropdown%2Dtoggle%2Ebtn%2Ddanger%7Bbackground%2Dimage%3Anone%7D%2Ebtn%2Ddanger%2Edisabled%2C%2Ebtn%2Ddanger%2Edisabled%2Eactive%2C%2Ebtn%2Ddanger%2Edisabled%2Efocus%2C%2Ebtn%2Ddanger%2Edisabled%3Aactive%2C%2Ebtn%2Ddanger%2Edisabled%3Afocus%2C%2Ebtn%2Ddanger%2Edisabled%3Ahover%2C%2Ebtn%2Ddanger%5Bdisabled%5D%2C%2Ebtn%2Ddanger%5Bdisabled%5D%2Eactive%2C%2Ebtn%2Ddanger%5Bdisabled%5D%2Efocus%2C%2Ebtn%2Ddanger%5Bdisabled%5D%3Aactive%2C%2Ebtn%2Ddanger%5Bdisabled%5D%3Afocus%2C%2Ebtn%2Ddanger%5Bdisabled%5D%3Ahover%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Ddanger%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Ddanger%2Eactive%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Ddanger%2Efocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Ddanger%3Aactive%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Ddanger%3Afocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Ddanger%3Ahover%7Bbackground%2Dcolor%3A%23d9534f%3Bborder%2Dcolor%3A%23d43f3a%7D%2Ebtn%2Ddanger%20%2Ebadge%7Bcolor%3A%23d9534f%3Bbackground%2Dcolor%3A%23fff%7D%2Ebtn%2Dlink%7Bfont%2Dweight%3A400%3Bcolor%3A%23337ab7%3Bborder%2Dradius%3A0%7D%2Ebtn%2Dlink%2C%2Ebtn%2Dlink%2Eactive%2C%2Ebtn%2Dlink%3Aactive%2C%2Ebtn%2Dlink%5Bdisabled%5D%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dlink%7Bbackground%2Dcolor%3Atransparent%3B%2Dwebkit%2Dbox%2Dshadow%3Anone%3Bbox%2Dshadow%3Anone%7D%2Ebtn%2Dlink%2C%2Ebtn%2Dlink%3Aactive%2C%2Ebtn%2Dlink%3Afocus%2C%2Ebtn%2Dlink%3Ahover%7Bborder%2Dcolor%3Atransparent%7D%2Ebtn%2Dlink%3Afocus%2C%2Ebtn%2Dlink%3Ahover%7Bcolor%3A%2323527c%3Btext%2Ddecoration%3Aunderline%3Bbackground%2Dcolor%3Atransparent%7D%2Ebtn%2Dlink%5Bdisabled%5D%3Afocus%2C%2Ebtn%2Dlink%5Bdisabled%5D%3Ahover%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dlink%3Afocus%2Cfieldset%5Bdisabled%5D%20%2Ebtn%2Dlink%3Ahover%7Bcolor%3A%23777%3Btext%2Ddecoration%3Anone%7D%2Ebtn%2Dgroup%2Dlg%3E%2Ebtn%2C%2Ebtn%2Dlg%7Bpadding%3A10px%2016px%3Bfont%2Dsize%3A18px%3Bline%2Dheight%3A1%2E3333333%3Bborder%2Dradius%3A6px%7D%2Ebtn%2Dgroup%2Dsm%3E%2Ebtn%2C%2Ebtn%2Dsm%7Bpadding%3A5px%2010px%3Bfont%2Dsize%3A12px%3Bline%2Dheight%3A1%2E5%3Bborder%2Dradius%3A3px%7D%2Ebtn%2Dgroup%2Dxs%3E%2Ebtn%2C%2Ebtn%2Dxs%7Bpadding%3A1px%205px%3Bfont%2Dsize%3A12px%3Bline%2Dheight%3A1%2E5%3Bborder%2Dradius%3A3px%7D%2Ebtn%2Dblock%7Bdisplay%3Ablock%3Bwidth%3A100%25%7D%2Ebtn%2Dblock%2B%2Ebtn%2Dblock%7Bmargin%2Dtop%3A5px%7Dinput%5Btype%3Dbutton%5D%2Ebtn%2Dblock%2Cinput%5Btype%3Dreset%5D%2Ebtn%2Dblock%2Cinput%5Btype%3Dsubmit%5D%2Ebtn%2Dblock%7Bwidth%3A100%25%7D%2Efade%7Bopacity%3A0%3B%2Dwebkit%2Dtransition%3Aopacity%20%2E15s%20linear%3B%2Do%2Dtransition%3Aopacity%20%2E15s%20linear%3Btransition%3Aopacity%20%2E15s%20linear%7D%2Efade%2Ein%7Bopacity%3A1%7D%2Ecollapse%7Bdisplay%3Anone%7D%2Ecollapse%2Ein%7Bdisplay%3Ablock%7Dtr%2Ecollapse%2Ein%7Bdisplay%3Atable%2Drow%7Dtbody%2Ecollapse%2Ein%7Bdisplay%3Atable%2Drow%2Dgroup%7D%2Ecollapsing%7Bposition%3Arelative%3Bheight%3A0%3Boverflow%3Ahidden%3B%2Dwebkit%2Dtransition%2Dtiming%2Dfunction%3Aease%3B%2Do%2Dtransition%2Dtiming%2Dfunction%3Aease%3Btransition%2Dtiming%2Dfunction%3Aease%3B%2Dwebkit%2Dtransition%2Dduration%3A%2E35s%3B%2Do%2Dtransition%2Dduration%3A%2E35s%3Btransition%2Dduration%3A%2E35s%3B%2Dwebkit%2Dtransition%2Dproperty%3Aheight%2Cvisibility%3B%2Do%2Dtransition%2Dproperty%3Aheight%2Cvisibility%3Btransition%2Dproperty%3Aheight%2Cvisibility%7D%2Ecaret%7Bdisplay%3Ainline%2Dblock%3Bwidth%3A0%3Bheight%3A0%3Bmargin%2Dleft%3A2px%3Bvertical%2Dalign%3Amiddle%3Bborder%2Dtop%3A4px%20dashed%3Bborder%2Dtop%3A4px%20solid%5C9%3Bborder%2Dright%3A4px%20solid%20transparent%3Bborder%2Dleft%3A4px%20solid%20transparent%7D%2Edropdown%2C%2Edropup%7Bposition%3Arelative%7D%2Edropdown%2Dtoggle%3Afocus%7Boutline%3A0%7D%2Edropdown%2Dmenu%7Bposition%3Aabsolute%3Btop%3A100%25%3Bleft%3A0%3Bz%2Dindex%3A1000%3Bdisplay%3Anone%3Bfloat%3Aleft%3Bmin%2Dwidth%3A160px%3Bpadding%3A5px%200%3Bmargin%3A2px%200%200%3Bfont%2Dsize%3A14px%3Btext%2Dalign%3Aleft%3Blist%2Dstyle%3Anone%3Bbackground%2Dcolor%3A%23fff%3B%2Dwebkit%2Dbackground%2Dclip%3Apadding%2Dbox%3Bbackground%2Dclip%3Apadding%2Dbox%3Bborder%3A1px%20solid%20%23ccc%3Bborder%3A1px%20solid%20rgba%280%2C0%2C0%2C%2E15%29%3Bborder%2Dradius%3A4px%3B%2Dwebkit%2Dbox%2Dshadow%3A0%206px%2012px%20rgba%280%2C0%2C0%2C%2E175%29%3Bbox%2Dshadow%3A0%206px%2012px%20rgba%280%2C0%2C0%2C%2E175%29%7D%2Edropdown%2Dmenu%2Epull%2Dright%7Bright%3A0%3Bleft%3Aauto%7D%2Edropdown%2Dmenu%20%2Edivider%7Bheight%3A1px%3Bmargin%3A9px%200%3Boverflow%3Ahidden%3Bbackground%2Dcolor%3A%23e5e5e5%7D%2Edropdown%2Dmenu%3Eli%3Ea%7Bdisplay%3Ablock%3Bpadding%3A3px%2020px%3Bclear%3Aboth%3Bfont%2Dweight%3A400%3Bline%2Dheight%3A1%2E42857143%3Bcolor%3A%23333%3Bwhite%2Dspace%3Anowrap%7D%2Edropdown%2Dmenu%3Eli%3Ea%3Afocus%2C%2Edropdown%2Dmenu%3Eli%3Ea%3Ahover%7Bcolor%3A%23262626%3Btext%2Ddecoration%3Anone%3Bbackground%2Dcolor%3A%23f5f5f5%7D%2Edropdown%2Dmenu%3E%2Eactive%3Ea%2C%2Edropdown%2Dmenu%3E%2Eactive%3Ea%3Afocus%2C%2Edropdown%2Dmenu%3E%2Eactive%3Ea%3Ahover%7Bcolor%3A%23fff%3Btext%2Ddecoration%3Anone%3Bbackground%2Dcolor%3A%23337ab7%3Boutline%3A0%7D%2Edropdown%2Dmenu%3E%2Edisabled%3Ea%2C%2Edropdown%2Dmenu%3E%2Edisabled%3Ea%3Afocus%2C%2Edropdown%2Dmenu%3E%2Edisabled%3Ea%3Ahover%7Bcolor%3A%23777%7D%2Edropdown%2Dmenu%3E%2Edisabled%3Ea%3Afocus%2C%2Edropdown%2Dmenu%3E%2Edisabled%3Ea%3Ahover%7Btext%2Ddecoration%3Anone%3Bcursor%3Anot%2Dallowed%3Bbackground%2Dcolor%3Atransparent%3Bbackground%2Dimage%3Anone%3Bfilter%3Aprogid%3ADXImageTransform%2EMicrosoft%2Egradient%28enabled%3Dfalse%29%7D%2Eopen%3E%2Edropdown%2Dmenu%7Bdisplay%3Ablock%7D%2Eopen%3Ea%7Boutline%3A0%7D%2Edropdown%2Dmenu%2Dright%7Bright%3A0%3Bleft%3Aauto%7D%2Edropdown%2Dmenu%2Dleft%7Bright%3Aauto%3Bleft%3A0%7D%2Edropdown%2Dheader%7Bdisplay%3Ablock%3Bpadding%3A3px%2020px%3Bfont%2Dsize%3A12px%3Bline%2Dheight%3A1%2E42857143%3Bcolor%3A%23777%3Bwhite%2Dspace%3Anowrap%7D%2Edropdown%2Dbackdrop%7Bposition%3Afixed%3Btop%3A0%3Bright%3A0%3Bbottom%3A0%3Bleft%3A0%3Bz%2Dindex%3A990%7D%2Epull%2Dright%3E%2Edropdown%2Dmenu%7Bright%3A0%3Bleft%3Aauto%7D%2Edropup%20%2Ecaret%2C%2Enavbar%2Dfixed%2Dbottom%20%2Edropdown%20%2Ecaret%7Bcontent%3A%22%22%3Bborder%2Dtop%3A0%3Bborder%2Dbottom%3A4px%20dashed%3Bborder%2Dbottom%3A4px%20solid%5C9%7D%2Edropup%20%2Edropdown%2Dmenu%2C%2Enavbar%2Dfixed%2Dbottom%20%2Edropdown%20%2Edropdown%2Dmenu%7Btop%3Aauto%3Bbottom%3A100%25%3Bmargin%2Dbottom%3A2px%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%2Dright%20%2Edropdown%2Dmenu%7Bright%3A0%3Bleft%3Aauto%7D%2Enavbar%2Dright%20%2Edropdown%2Dmenu%2Dleft%7Bright%3Aauto%3Bleft%3A0%7D%7D%2Ebtn%2Dgroup%2C%2Ebtn%2Dgroup%2Dvertical%7Bposition%3Arelative%3Bdisplay%3Ainline%2Dblock%3Bvertical%2Dalign%3Amiddle%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2C%2Ebtn%2Dgroup%3E%2Ebtn%7Bposition%3Arelative%3Bfloat%3Aleft%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Eactive%2C%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%3Aactive%2C%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%3Afocus%2C%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%3Ahover%2C%2Ebtn%2Dgroup%3E%2Ebtn%2Eactive%2C%2Ebtn%2Dgroup%3E%2Ebtn%3Aactive%2C%2Ebtn%2Dgroup%3E%2Ebtn%3Afocus%2C%2Ebtn%2Dgroup%3E%2Ebtn%3Ahover%7Bz%2Dindex%3A2%7D%2Ebtn%2Dgroup%20%2Ebtn%2B%2Ebtn%2C%2Ebtn%2Dgroup%20%2Ebtn%2B%2Ebtn%2Dgroup%2C%2Ebtn%2Dgroup%20%2Ebtn%2Dgroup%2B%2Ebtn%2C%2Ebtn%2Dgroup%20%2Ebtn%2Dgroup%2B%2Ebtn%2Dgroup%7Bmargin%2Dleft%3A%2D1px%7D%2Ebtn%2Dtoolbar%7Bmargin%2Dleft%3A%2D5px%7D%2Ebtn%2Dtoolbar%20%2Ebtn%2C%2Ebtn%2Dtoolbar%20%2Ebtn%2Dgroup%2C%2Ebtn%2Dtoolbar%20%2Einput%2Dgroup%7Bfloat%3Aleft%7D%2Ebtn%2Dtoolbar%3E%2Ebtn%2C%2Ebtn%2Dtoolbar%3E%2Ebtn%2Dgroup%2C%2Ebtn%2Dtoolbar%3E%2Einput%2Dgroup%7Bmargin%2Dleft%3A5px%7D%2Ebtn%2Dgroup%3E%2Ebtn%3Anot%28%3Afirst%2Dchild%29%3Anot%28%3Alast%2Dchild%29%3Anot%28%2Edropdown%2Dtoggle%29%7Bborder%2Dradius%3A0%7D%2Ebtn%2Dgroup%3E%2Ebtn%3Afirst%2Dchild%7Bmargin%2Dleft%3A0%7D%2Ebtn%2Dgroup%3E%2Ebtn%3Afirst%2Dchild%3Anot%28%3Alast%2Dchild%29%3Anot%28%2Edropdown%2Dtoggle%29%7Bborder%2Dtop%2Dright%2Dradius%3A0%3Bborder%2Dbottom%2Dright%2Dradius%3A0%7D%2Ebtn%2Dgroup%3E%2Ebtn%3Alast%2Dchild%3Anot%28%3Afirst%2Dchild%29%2C%2Ebtn%2Dgroup%3E%2Edropdown%2Dtoggle%3Anot%28%3Afirst%2Dchild%29%7Bborder%2Dtop%2Dleft%2Dradius%3A0%3Bborder%2Dbottom%2Dleft%2Dradius%3A0%7D%2Ebtn%2Dgroup%3E%2Ebtn%2Dgroup%7Bfloat%3Aleft%7D%2Ebtn%2Dgroup%3E%2Ebtn%2Dgroup%3Anot%28%3Afirst%2Dchild%29%3Anot%28%3Alast%2Dchild%29%3E%2Ebtn%7Bborder%2Dradius%3A0%7D%2Ebtn%2Dgroup%3E%2Ebtn%2Dgroup%3Afirst%2Dchild%3Anot%28%3Alast%2Dchild%29%3E%2Ebtn%3Alast%2Dchild%2C%2Ebtn%2Dgroup%3E%2Ebtn%2Dgroup%3Afirst%2Dchild%3Anot%28%3Alast%2Dchild%29%3E%2Edropdown%2Dtoggle%7Bborder%2Dtop%2Dright%2Dradius%3A0%3Bborder%2Dbottom%2Dright%2Dradius%3A0%7D%2Ebtn%2Dgroup%3E%2Ebtn%2Dgroup%3Alast%2Dchild%3Anot%28%3Afirst%2Dchild%29%3E%2Ebtn%3Afirst%2Dchild%7Bborder%2Dtop%2Dleft%2Dradius%3A0%3Bborder%2Dbottom%2Dleft%2Dradius%3A0%7D%2Ebtn%2Dgroup%20%2Edropdown%2Dtoggle%3Aactive%2C%2Ebtn%2Dgroup%2Eopen%20%2Edropdown%2Dtoggle%7Boutline%3A0%7D%2Ebtn%2Dgroup%3E%2Ebtn%2B%2Edropdown%2Dtoggle%7Bpadding%2Dright%3A8px%3Bpadding%2Dleft%3A8px%7D%2Ebtn%2Dgroup%3E%2Ebtn%2Dlg%2B%2Edropdown%2Dtoggle%7Bpadding%2Dright%3A12px%3Bpadding%2Dleft%3A12px%7D%2Ebtn%2Dgroup%2Eopen%20%2Edropdown%2Dtoggle%7B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%203px%205px%20rgba%280%2C0%2C0%2C%2E125%29%3Bbox%2Dshadow%3Ainset%200%203px%205px%20rgba%280%2C0%2C0%2C%2E125%29%7D%2Ebtn%2Dgroup%2Eopen%20%2Edropdown%2Dtoggle%2Ebtn%2Dlink%7B%2Dwebkit%2Dbox%2Dshadow%3Anone%3Bbox%2Dshadow%3Anone%7D%2Ebtn%20%2Ecaret%7Bmargin%2Dleft%3A0%7D%2Ebtn%2Dlg%20%2Ecaret%7Bborder%2Dwidth%3A5px%205px%200%3Bborder%2Dbottom%2Dwidth%3A0%7D%2Edropup%20%2Ebtn%2Dlg%20%2Ecaret%7Bborder%2Dwidth%3A0%205px%205px%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2C%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Dgroup%2C%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Dgroup%3E%2Ebtn%7Bdisplay%3Ablock%3Bfloat%3Anone%3Bwidth%3A100%25%3Bmax%2Dwidth%3A100%25%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Dgroup%3E%2Ebtn%7Bfloat%3Anone%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2B%2Ebtn%2C%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2B%2Ebtn%2Dgroup%2C%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Dgroup%2B%2Ebtn%2C%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Dgroup%2B%2Ebtn%2Dgroup%7Bmargin%2Dtop%3A%2D1px%3Bmargin%2Dleft%3A0%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%3Anot%28%3Afirst%2Dchild%29%3Anot%28%3Alast%2Dchild%29%7Bborder%2Dradius%3A0%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%3Afirst%2Dchild%3Anot%28%3Alast%2Dchild%29%7Bborder%2Dtop%2Dright%2Dradius%3A4px%3Bborder%2Dbottom%2Dright%2Dradius%3A0%3Bborder%2Dbottom%2Dleft%2Dradius%3A0%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%3Alast%2Dchild%3Anot%28%3Afirst%2Dchild%29%7Bborder%2Dtop%2Dleft%2Dradius%3A0%3Bborder%2Dtop%2Dright%2Dradius%3A0%3Bborder%2Dbottom%2Dleft%2Dradius%3A4px%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Dgroup%3Anot%28%3Afirst%2Dchild%29%3Anot%28%3Alast%2Dchild%29%3E%2Ebtn%7Bborder%2Dradius%3A0%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Dgroup%3Afirst%2Dchild%3Anot%28%3Alast%2Dchild%29%3E%2Ebtn%3Alast%2Dchild%2C%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Dgroup%3Afirst%2Dchild%3Anot%28%3Alast%2Dchild%29%3E%2Edropdown%2Dtoggle%7Bborder%2Dbottom%2Dright%2Dradius%3A0%3Bborder%2Dbottom%2Dleft%2Dradius%3A0%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Dgroup%3Alast%2Dchild%3Anot%28%3Afirst%2Dchild%29%3E%2Ebtn%3Afirst%2Dchild%7Bborder%2Dtop%2Dleft%2Dradius%3A0%3Bborder%2Dtop%2Dright%2Dradius%3A0%7D%2Ebtn%2Dgroup%2Djustified%7Bdisplay%3Atable%3Bwidth%3A100%25%3Btable%2Dlayout%3Afixed%3Bborder%2Dcollapse%3Aseparate%7D%2Ebtn%2Dgroup%2Djustified%3E%2Ebtn%2C%2Ebtn%2Dgroup%2Djustified%3E%2Ebtn%2Dgroup%7Bdisplay%3Atable%2Dcell%3Bfloat%3Anone%3Bwidth%3A1%25%7D%2Ebtn%2Dgroup%2Djustified%3E%2Ebtn%2Dgroup%20%2Ebtn%7Bwidth%3A100%25%7D%2Ebtn%2Dgroup%2Djustified%3E%2Ebtn%2Dgroup%20%2Edropdown%2Dmenu%7Bleft%3Aauto%7D%5Bdata%2Dtoggle%3Dbuttons%5D%3E%2Ebtn%20input%5Btype%3Dcheckbox%5D%2C%5Bdata%2Dtoggle%3Dbuttons%5D%3E%2Ebtn%20input%5Btype%3Dradio%5D%2C%5Bdata%2Dtoggle%3Dbuttons%5D%3E%2Ebtn%2Dgroup%3E%2Ebtn%20input%5Btype%3Dcheckbox%5D%2C%5Bdata%2Dtoggle%3Dbuttons%5D%3E%2Ebtn%2Dgroup%3E%2Ebtn%20input%5Btype%3Dradio%5D%7Bposition%3Aabsolute%3Bclip%3Arect%280%2C0%2C0%2C0%29%3Bpointer%2Devents%3Anone%7D%2Einput%2Dgroup%7Bposition%3Arelative%3Bdisplay%3Atable%3Bborder%2Dcollapse%3Aseparate%7D%2Einput%2Dgroup%5Bclass%2A%3Dcol%2D%5D%7Bfloat%3Anone%3Bpadding%2Dright%3A0%3Bpadding%2Dleft%3A0%7D%2Einput%2Dgroup%20%2Eform%2Dcontrol%7Bposition%3Arelative%3Bz%2Dindex%3A2%3Bfloat%3Aleft%3Bwidth%3A100%25%3Bmargin%2Dbottom%3A0%7D%2Einput%2Dgroup%2Dlg%3E%2Eform%2Dcontrol%2C%2Einput%2Dgroup%2Dlg%3E%2Einput%2Dgroup%2Daddon%2C%2Einput%2Dgroup%2Dlg%3E%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%7Bheight%3A46px%3Bpadding%3A10px%2016px%3Bfont%2Dsize%3A18px%3Bline%2Dheight%3A1%2E3333333%3Bborder%2Dradius%3A6px%7Dselect%2Einput%2Dgroup%2Dlg%3E%2Eform%2Dcontrol%2Cselect%2Einput%2Dgroup%2Dlg%3E%2Einput%2Dgroup%2Daddon%2Cselect%2Einput%2Dgroup%2Dlg%3E%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%7Bheight%3A46px%3Bline%2Dheight%3A46px%7Dselect%5Bmultiple%5D%2Einput%2Dgroup%2Dlg%3E%2Eform%2Dcontrol%2Cselect%5Bmultiple%5D%2Einput%2Dgroup%2Dlg%3E%2Einput%2Dgroup%2Daddon%2Cselect%5Bmultiple%5D%2Einput%2Dgroup%2Dlg%3E%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%2Ctextarea%2Einput%2Dgroup%2Dlg%3E%2Eform%2Dcontrol%2Ctextarea%2Einput%2Dgroup%2Dlg%3E%2Einput%2Dgroup%2Daddon%2Ctextarea%2Einput%2Dgroup%2Dlg%3E%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%7Bheight%3Aauto%7D%2Einput%2Dgroup%2Dsm%3E%2Eform%2Dcontrol%2C%2Einput%2Dgroup%2Dsm%3E%2Einput%2Dgroup%2Daddon%2C%2Einput%2Dgroup%2Dsm%3E%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%7Bheight%3A30px%3Bpadding%3A5px%2010px%3Bfont%2Dsize%3A12px%3Bline%2Dheight%3A1%2E5%3Bborder%2Dradius%3A3px%7Dselect%2Einput%2Dgroup%2Dsm%3E%2Eform%2Dcontrol%2Cselect%2Einput%2Dgroup%2Dsm%3E%2Einput%2Dgroup%2Daddon%2Cselect%2Einput%2Dgroup%2Dsm%3E%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%7Bheight%3A30px%3Bline%2Dheight%3A30px%7Dselect%5Bmultiple%5D%2Einput%2Dgroup%2Dsm%3E%2Eform%2Dcontrol%2Cselect%5Bmultiple%5D%2Einput%2Dgroup%2Dsm%3E%2Einput%2Dgroup%2Daddon%2Cselect%5Bmultiple%5D%2Einput%2Dgroup%2Dsm%3E%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%2Ctextarea%2Einput%2Dgroup%2Dsm%3E%2Eform%2Dcontrol%2Ctextarea%2Einput%2Dgroup%2Dsm%3E%2Einput%2Dgroup%2Daddon%2Ctextarea%2Einput%2Dgroup%2Dsm%3E%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%7Bheight%3Aauto%7D%2Einput%2Dgroup%20%2Eform%2Dcontrol%2C%2Einput%2Dgroup%2Daddon%2C%2Einput%2Dgroup%2Dbtn%7Bdisplay%3Atable%2Dcell%7D%2Einput%2Dgroup%20%2Eform%2Dcontrol%3Anot%28%3Afirst%2Dchild%29%3Anot%28%3Alast%2Dchild%29%2C%2Einput%2Dgroup%2Daddon%3Anot%28%3Afirst%2Dchild%29%3Anot%28%3Alast%2Dchild%29%2C%2Einput%2Dgroup%2Dbtn%3Anot%28%3Afirst%2Dchild%29%3Anot%28%3Alast%2Dchild%29%7Bborder%2Dradius%3A0%7D%2Einput%2Dgroup%2Daddon%2C%2Einput%2Dgroup%2Dbtn%7Bwidth%3A1%25%3Bwhite%2Dspace%3Anowrap%3Bvertical%2Dalign%3Amiddle%7D%2Einput%2Dgroup%2Daddon%7Bpadding%3A6px%2012px%3Bfont%2Dsize%3A14px%3Bfont%2Dweight%3A400%3Bline%2Dheight%3A1%3Bcolor%3A%23555%3Btext%2Dalign%3Acenter%3Bbackground%2Dcolor%3A%23eee%3Bborder%3A1px%20solid%20%23ccc%3Bborder%2Dradius%3A4px%7D%2Einput%2Dgroup%2Daddon%2Einput%2Dsm%7Bpadding%3A5px%2010px%3Bfont%2Dsize%3A12px%3Bborder%2Dradius%3A3px%7D%2Einput%2Dgroup%2Daddon%2Einput%2Dlg%7Bpadding%3A10px%2016px%3Bfont%2Dsize%3A18px%3Bborder%2Dradius%3A6px%7D%2Einput%2Dgroup%2Daddon%20input%5Btype%3Dcheckbox%5D%2C%2Einput%2Dgroup%2Daddon%20input%5Btype%3Dradio%5D%7Bmargin%2Dtop%3A0%7D%2Einput%2Dgroup%20%2Eform%2Dcontrol%3Afirst%2Dchild%2C%2Einput%2Dgroup%2Daddon%3Afirst%2Dchild%2C%2Einput%2Dgroup%2Dbtn%3Afirst%2Dchild%3E%2Ebtn%2C%2Einput%2Dgroup%2Dbtn%3Afirst%2Dchild%3E%2Ebtn%2Dgroup%3E%2Ebtn%2C%2Einput%2Dgroup%2Dbtn%3Afirst%2Dchild%3E%2Edropdown%2Dtoggle%2C%2Einput%2Dgroup%2Dbtn%3Alast%2Dchild%3E%2Ebtn%2Dgroup%3Anot%28%3Alast%2Dchild%29%3E%2Ebtn%2C%2Einput%2Dgroup%2Dbtn%3Alast%2Dchild%3E%2Ebtn%3Anot%28%3Alast%2Dchild%29%3Anot%28%2Edropdown%2Dtoggle%29%7Bborder%2Dtop%2Dright%2Dradius%3A0%3Bborder%2Dbottom%2Dright%2Dradius%3A0%7D%2Einput%2Dgroup%2Daddon%3Afirst%2Dchild%7Bborder%2Dright%3A0%7D%2Einput%2Dgroup%20%2Eform%2Dcontrol%3Alast%2Dchild%2C%2Einput%2Dgroup%2Daddon%3Alast%2Dchild%2C%2Einput%2Dgroup%2Dbtn%3Afirst%2Dchild%3E%2Ebtn%2Dgroup%3Anot%28%3Afirst%2Dchild%29%3E%2Ebtn%2C%2Einput%2Dgroup%2Dbtn%3Afirst%2Dchild%3E%2Ebtn%3Anot%28%3Afirst%2Dchild%29%2C%2Einput%2Dgroup%2Dbtn%3Alast%2Dchild%3E%2Ebtn%2C%2Einput%2Dgroup%2Dbtn%3Alast%2Dchild%3E%2Ebtn%2Dgroup%3E%2Ebtn%2C%2Einput%2Dgroup%2Dbtn%3Alast%2Dchild%3E%2Edropdown%2Dtoggle%7Bborder%2Dtop%2Dleft%2Dradius%3A0%3Bborder%2Dbottom%2Dleft%2Dradius%3A0%7D%2Einput%2Dgroup%2Daddon%3Alast%2Dchild%7Bborder%2Dleft%3A0%7D%2Einput%2Dgroup%2Dbtn%7Bposition%3Arelative%3Bfont%2Dsize%3A0%3Bwhite%2Dspace%3Anowrap%7D%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%7Bposition%3Arelative%7D%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%2B%2Ebtn%7Bmargin%2Dleft%3A%2D1px%7D%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%3Aactive%2C%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%3Afocus%2C%2Einput%2Dgroup%2Dbtn%3E%2Ebtn%3Ahover%7Bz%2Dindex%3A2%7D%2Einput%2Dgroup%2Dbtn%3Afirst%2Dchild%3E%2Ebtn%2C%2Einput%2Dgroup%2Dbtn%3Afirst%2Dchild%3E%2Ebtn%2Dgroup%7Bmargin%2Dright%3A%2D1px%7D%2Einput%2Dgroup%2Dbtn%3Alast%2Dchild%3E%2Ebtn%2C%2Einput%2Dgroup%2Dbtn%3Alast%2Dchild%3E%2Ebtn%2Dgroup%7Bz%2Dindex%3A2%3Bmargin%2Dleft%3A%2D1px%7D%2Enav%7Bpadding%2Dleft%3A0%3Bmargin%2Dbottom%3A0%3Blist%2Dstyle%3Anone%7D%2Enav%3Eli%7Bposition%3Arelative%3Bdisplay%3Ablock%7D%2Enav%3Eli%3Ea%7Bposition%3Arelative%3Bdisplay%3Ablock%3Bpadding%3A10px%2015px%7D%2Enav%3Eli%3Ea%3Afocus%2C%2Enav%3Eli%3Ea%3Ahover%7Btext%2Ddecoration%3Anone%3Bbackground%2Dcolor%3A%23eee%7D%2Enav%3Eli%2Edisabled%3Ea%7Bcolor%3A%23777%7D%2Enav%3Eli%2Edisabled%3Ea%3Afocus%2C%2Enav%3Eli%2Edisabled%3Ea%3Ahover%7Bcolor%3A%23777%3Btext%2Ddecoration%3Anone%3Bcursor%3Anot%2Dallowed%3Bbackground%2Dcolor%3Atransparent%7D%2Enav%20%2Eopen%3Ea%2C%2Enav%20%2Eopen%3Ea%3Afocus%2C%2Enav%20%2Eopen%3Ea%3Ahover%7Bbackground%2Dcolor%3A%23eee%3Bborder%2Dcolor%3A%23337ab7%7D%2Enav%20%2Enav%2Ddivider%7Bheight%3A1px%3Bmargin%3A9px%200%3Boverflow%3Ahidden%3Bbackground%2Dcolor%3A%23e5e5e5%7D%2Enav%3Eli%3Ea%3Eimg%7Bmax%2Dwidth%3Anone%7D%2Enav%2Dtabs%7Bborder%2Dbottom%3A1px%20solid%20%23ddd%7D%2Enav%2Dtabs%3Eli%7Bfloat%3Aleft%3Bmargin%2Dbottom%3A%2D1px%7D%2Enav%2Dtabs%3Eli%3Ea%7Bmargin%2Dright%3A2px%3Bline%2Dheight%3A1%2E42857143%3Bborder%3A1px%20solid%20transparent%3Bborder%2Dradius%3A4px%204px%200%200%7D%2Enav%2Dtabs%3Eli%3Ea%3Ahover%7Bborder%2Dcolor%3A%23eee%20%23eee%20%23ddd%7D%2Enav%2Dtabs%3Eli%2Eactive%3Ea%2C%2Enav%2Dtabs%3Eli%2Eactive%3Ea%3Afocus%2C%2Enav%2Dtabs%3Eli%2Eactive%3Ea%3Ahover%7Bcolor%3A%23555%3Bcursor%3Adefault%3Bbackground%2Dcolor%3A%23fff%3Bborder%3A1px%20solid%20%23ddd%3Bborder%2Dbottom%2Dcolor%3Atransparent%7D%2Enav%2Dtabs%2Enav%2Djustified%7Bwidth%3A100%25%3Bborder%2Dbottom%3A0%7D%2Enav%2Dtabs%2Enav%2Djustified%3Eli%7Bfloat%3Anone%7D%2Enav%2Dtabs%2Enav%2Djustified%3Eli%3Ea%7Bmargin%2Dbottom%3A5px%3Btext%2Dalign%3Acenter%7D%2Enav%2Dtabs%2Enav%2Djustified%3E%2Edropdown%20%2Edropdown%2Dmenu%7Btop%3Aauto%3Bleft%3Aauto%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enav%2Dtabs%2Enav%2Djustified%3Eli%7Bdisplay%3Atable%2Dcell%3Bwidth%3A1%25%7D%2Enav%2Dtabs%2Enav%2Djustified%3Eli%3Ea%7Bmargin%2Dbottom%3A0%7D%7D%2Enav%2Dtabs%2Enav%2Djustified%3Eli%3Ea%7Bmargin%2Dright%3A0%3Bborder%2Dradius%3A4px%7D%2Enav%2Dtabs%2Enav%2Djustified%3E%2Eactive%3Ea%2C%2Enav%2Dtabs%2Enav%2Djustified%3E%2Eactive%3Ea%3Afocus%2C%2Enav%2Dtabs%2Enav%2Djustified%3E%2Eactive%3Ea%3Ahover%7Bborder%3A1px%20solid%20%23ddd%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enav%2Dtabs%2Enav%2Djustified%3Eli%3Ea%7Bborder%2Dbottom%3A1px%20solid%20%23ddd%3Bborder%2Dradius%3A4px%204px%200%200%7D%2Enav%2Dtabs%2Enav%2Djustified%3E%2Eactive%3Ea%2C%2Enav%2Dtabs%2Enav%2Djustified%3E%2Eactive%3Ea%3Afocus%2C%2Enav%2Dtabs%2Enav%2Djustified%3E%2Eactive%3Ea%3Ahover%7Bborder%2Dbottom%2Dcolor%3A%23fff%7D%7D%2Enav%2Dpills%3Eli%7Bfloat%3Aleft%7D%2Enav%2Dpills%3Eli%3Ea%7Bborder%2Dradius%3A4px%7D%2Enav%2Dpills%3Eli%2Bli%7Bmargin%2Dleft%3A2px%7D%2Enav%2Dpills%3Eli%2Eactive%3Ea%2C%2Enav%2Dpills%3Eli%2Eactive%3Ea%3Afocus%2C%2Enav%2Dpills%3Eli%2Eactive%3Ea%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23337ab7%7D%2Enav%2Dstacked%3Eli%7Bfloat%3Anone%7D%2Enav%2Dstacked%3Eli%2Bli%7Bmargin%2Dtop%3A2px%3Bmargin%2Dleft%3A0%7D%2Enav%2Djustified%7Bwidth%3A100%25%7D%2Enav%2Djustified%3Eli%7Bfloat%3Anone%7D%2Enav%2Djustified%3Eli%3Ea%7Bmargin%2Dbottom%3A5px%3Btext%2Dalign%3Acenter%7D%2Enav%2Djustified%3E%2Edropdown%20%2Edropdown%2Dmenu%7Btop%3Aauto%3Bleft%3Aauto%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enav%2Djustified%3Eli%7Bdisplay%3Atable%2Dcell%3Bwidth%3A1%25%7D%2Enav%2Djustified%3Eli%3Ea%7Bmargin%2Dbottom%3A0%7D%7D%2Enav%2Dtabs%2Djustified%7Bborder%2Dbottom%3A0%7D%2Enav%2Dtabs%2Djustified%3Eli%3Ea%7Bmargin%2Dright%3A0%3Bborder%2Dradius%3A4px%7D%2Enav%2Dtabs%2Djustified%3E%2Eactive%3Ea%2C%2Enav%2Dtabs%2Djustified%3E%2Eactive%3Ea%3Afocus%2C%2Enav%2Dtabs%2Djustified%3E%2Eactive%3Ea%3Ahover%7Bborder%3A1px%20solid%20%23ddd%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enav%2Dtabs%2Djustified%3Eli%3Ea%7Bborder%2Dbottom%3A1px%20solid%20%23ddd%3Bborder%2Dradius%3A4px%204px%200%200%7D%2Enav%2Dtabs%2Djustified%3E%2Eactive%3Ea%2C%2Enav%2Dtabs%2Djustified%3E%2Eactive%3Ea%3Afocus%2C%2Enav%2Dtabs%2Djustified%3E%2Eactive%3Ea%3Ahover%7Bborder%2Dbottom%2Dcolor%3A%23fff%7D%7D%2Etab%2Dcontent%3E%2Etab%2Dpane%7Bdisplay%3Anone%7D%2Etab%2Dcontent%3E%2Eactive%7Bdisplay%3Ablock%7D%2Enav%2Dtabs%20%2Edropdown%2Dmenu%7Bmargin%2Dtop%3A%2D1px%3Bborder%2Dtop%2Dleft%2Dradius%3A0%3Bborder%2Dtop%2Dright%2Dradius%3A0%7D%2Enavbar%7Bposition%3Arelative%3Bmin%2Dheight%3A50px%3Bmargin%2Dbottom%3A20px%3Bborder%3A1px%20solid%20transparent%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%7Bborder%2Dradius%3A4px%7D%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%2Dheader%7Bfloat%3Aleft%7D%7D%2Enavbar%2Dcollapse%7Bpadding%2Dright%3A15px%3Bpadding%2Dleft%3A15px%3Boverflow%2Dx%3Avisible%3B%2Dwebkit%2Doverflow%2Dscrolling%3Atouch%3Bborder%2Dtop%3A1px%20solid%20transparent%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%201px%200%20rgba%28255%2C255%2C255%2C%2E1%29%3Bbox%2Dshadow%3Ainset%200%201px%200%20rgba%28255%2C255%2C255%2C%2E1%29%7D%2Enavbar%2Dcollapse%2Ein%7Boverflow%2Dy%3Aauto%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%2Dcollapse%7Bwidth%3Aauto%3Bborder%2Dtop%3A0%3B%2Dwebkit%2Dbox%2Dshadow%3Anone%3Bbox%2Dshadow%3Anone%7D%2Enavbar%2Dcollapse%2Ecollapse%7Bdisplay%3Ablock%21important%3Bheight%3Aauto%21important%3Bpadding%2Dbottom%3A0%3Boverflow%3Avisible%21important%7D%2Enavbar%2Dcollapse%2Ein%7Boverflow%2Dy%3Avisible%7D%2Enavbar%2Dfixed%2Dbottom%20%2Enavbar%2Dcollapse%2C%2Enavbar%2Dfixed%2Dtop%20%2Enavbar%2Dcollapse%2C%2Enavbar%2Dstatic%2Dtop%20%2Enavbar%2Dcollapse%7Bpadding%2Dright%3A0%3Bpadding%2Dleft%3A0%7D%7D%2Enavbar%2Dfixed%2Dbottom%20%2Enavbar%2Dcollapse%2C%2Enavbar%2Dfixed%2Dtop%20%2Enavbar%2Dcollapse%7Bmax%2Dheight%3A340px%7D%40media%20%28max%2Ddevice%2Dwidth%3A480px%29%20and%20%28orientation%3Alandscape%29%7B%2Enavbar%2Dfixed%2Dbottom%20%2Enavbar%2Dcollapse%2C%2Enavbar%2Dfixed%2Dtop%20%2Enavbar%2Dcollapse%7Bmax%2Dheight%3A200px%7D%7D%2Econtainer%2Dfluid%3E%2Enavbar%2Dcollapse%2C%2Econtainer%2Dfluid%3E%2Enavbar%2Dheader%2C%2Econtainer%3E%2Enavbar%2Dcollapse%2C%2Econtainer%3E%2Enavbar%2Dheader%7Bmargin%2Dright%3A%2D15px%3Bmargin%2Dleft%3A%2D15px%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Econtainer%2Dfluid%3E%2Enavbar%2Dcollapse%2C%2Econtainer%2Dfluid%3E%2Enavbar%2Dheader%2C%2Econtainer%3E%2Enavbar%2Dcollapse%2C%2Econtainer%3E%2Enavbar%2Dheader%7Bmargin%2Dright%3A0%3Bmargin%2Dleft%3A0%7D%7D%2Enavbar%2Dstatic%2Dtop%7Bz%2Dindex%3A1000%3Bborder%2Dwidth%3A0%200%201px%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%2Dstatic%2Dtop%7Bborder%2Dradius%3A0%7D%7D%2Enavbar%2Dfixed%2Dbottom%2C%2Enavbar%2Dfixed%2Dtop%7Bposition%3Afixed%3Bright%3A0%3Bleft%3A0%3Bz%2Dindex%3A1030%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%2Dfixed%2Dbottom%2C%2Enavbar%2Dfixed%2Dtop%7Bborder%2Dradius%3A0%7D%7D%2Enavbar%2Dfixed%2Dtop%7Btop%3A0%3Bborder%2Dwidth%3A0%200%201px%7D%2Enavbar%2Dfixed%2Dbottom%7Bbottom%3A0%3Bmargin%2Dbottom%3A0%3Bborder%2Dwidth%3A1px%200%200%7D%2Enavbar%2Dbrand%7Bfloat%3Aleft%3Bheight%3A50px%3Bpadding%3A15px%2015px%3Bfont%2Dsize%3A18px%3Bline%2Dheight%3A20px%7D%2Enavbar%2Dbrand%3Afocus%2C%2Enavbar%2Dbrand%3Ahover%7Btext%2Ddecoration%3Anone%7D%2Enavbar%2Dbrand%3Eimg%7Bdisplay%3Ablock%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%3E%2Econtainer%20%2Enavbar%2Dbrand%2C%2Enavbar%3E%2Econtainer%2Dfluid%20%2Enavbar%2Dbrand%7Bmargin%2Dleft%3A%2D15px%7D%7D%2Enavbar%2Dtoggle%7Bposition%3Arelative%3Bfloat%3Aright%3Bpadding%3A9px%2010px%3Bmargin%2Dtop%3A8px%3Bmargin%2Dright%3A15px%3Bmargin%2Dbottom%3A8px%3Bbackground%2Dcolor%3Atransparent%3Bbackground%2Dimage%3Anone%3Bborder%3A1px%20solid%20transparent%3Bborder%2Dradius%3A4px%7D%2Enavbar%2Dtoggle%3Afocus%7Boutline%3A0%7D%2Enavbar%2Dtoggle%20%2Eicon%2Dbar%7Bdisplay%3Ablock%3Bwidth%3A22px%3Bheight%3A2px%3Bborder%2Dradius%3A1px%7D%2Enavbar%2Dtoggle%20%2Eicon%2Dbar%2B%2Eicon%2Dbar%7Bmargin%2Dtop%3A4px%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%2Dtoggle%7Bdisplay%3Anone%7D%7D%2Enavbar%2Dnav%7Bmargin%3A7%2E5px%20%2D15px%7D%2Enavbar%2Dnav%3Eli%3Ea%7Bpadding%2Dtop%3A10px%3Bpadding%2Dbottom%3A10px%3Bline%2Dheight%3A20px%7D%40media%20%28max%2Dwidth%3A767px%29%7B%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%7Bposition%3Astatic%3Bfloat%3Anone%3Bwidth%3Aauto%3Bmargin%2Dtop%3A0%3Bbackground%2Dcolor%3Atransparent%3Bborder%3A0%3B%2Dwebkit%2Dbox%2Dshadow%3Anone%3Bbox%2Dshadow%3Anone%7D%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%20%2Edropdown%2Dheader%2C%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3Eli%3Ea%7Bpadding%3A5px%2015px%205px%2025px%7D%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3Eli%3Ea%7Bline%2Dheight%3A20px%7D%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3Eli%3Ea%3Afocus%2C%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3Eli%3Ea%3Ahover%7Bbackground%2Dimage%3Anone%7D%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%2Dnav%7Bfloat%3Aleft%3Bmargin%3A0%7D%2Enavbar%2Dnav%3Eli%7Bfloat%3Aleft%7D%2Enavbar%2Dnav%3Eli%3Ea%7Bpadding%2Dtop%3A15px%3Bpadding%2Dbottom%3A15px%7D%7D%2Enavbar%2Dform%7Bpadding%3A10px%2015px%3Bmargin%2Dtop%3A8px%3Bmargin%2Dright%3A%2D15px%3Bmargin%2Dbottom%3A8px%3Bmargin%2Dleft%3A%2D15px%3Bborder%2Dtop%3A1px%20solid%20transparent%3Bborder%2Dbottom%3A1px%20solid%20transparent%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%201px%200%20rgba%28255%2C255%2C255%2C%2E1%29%2C0%201px%200%20rgba%28255%2C255%2C255%2C%2E1%29%3Bbox%2Dshadow%3Ainset%200%201px%200%20rgba%28255%2C255%2C255%2C%2E1%29%2C0%201px%200%20rgba%28255%2C255%2C255%2C%2E1%29%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%2Dform%20%2Eform%2Dgroup%7Bdisplay%3Ainline%2Dblock%3Bmargin%2Dbottom%3A0%3Bvertical%2Dalign%3Amiddle%7D%2Enavbar%2Dform%20%2Eform%2Dcontrol%7Bdisplay%3Ainline%2Dblock%3Bwidth%3Aauto%3Bvertical%2Dalign%3Amiddle%7D%2Enavbar%2Dform%20%2Eform%2Dcontrol%2Dstatic%7Bdisplay%3Ainline%2Dblock%7D%2Enavbar%2Dform%20%2Einput%2Dgroup%7Bdisplay%3Ainline%2Dtable%3Bvertical%2Dalign%3Amiddle%7D%2Enavbar%2Dform%20%2Einput%2Dgroup%20%2Eform%2Dcontrol%2C%2Enavbar%2Dform%20%2Einput%2Dgroup%20%2Einput%2Dgroup%2Daddon%2C%2Enavbar%2Dform%20%2Einput%2Dgroup%20%2Einput%2Dgroup%2Dbtn%7Bwidth%3Aauto%7D%2Enavbar%2Dform%20%2Einput%2Dgroup%3E%2Eform%2Dcontrol%7Bwidth%3A100%25%7D%2Enavbar%2Dform%20%2Econtrol%2Dlabel%7Bmargin%2Dbottom%3A0%3Bvertical%2Dalign%3Amiddle%7D%2Enavbar%2Dform%20%2Echeckbox%2C%2Enavbar%2Dform%20%2Eradio%7Bdisplay%3Ainline%2Dblock%3Bmargin%2Dtop%3A0%3Bmargin%2Dbottom%3A0%3Bvertical%2Dalign%3Amiddle%7D%2Enavbar%2Dform%20%2Echeckbox%20label%2C%2Enavbar%2Dform%20%2Eradio%20label%7Bpadding%2Dleft%3A0%7D%2Enavbar%2Dform%20%2Echeckbox%20input%5Btype%3Dcheckbox%5D%2C%2Enavbar%2Dform%20%2Eradio%20input%5Btype%3Dradio%5D%7Bposition%3Arelative%3Bmargin%2Dleft%3A0%7D%2Enavbar%2Dform%20%2Ehas%2Dfeedback%20%2Eform%2Dcontrol%2Dfeedback%7Btop%3A0%7D%7D%40media%20%28max%2Dwidth%3A767px%29%7B%2Enavbar%2Dform%20%2Eform%2Dgroup%7Bmargin%2Dbottom%3A5px%7D%2Enavbar%2Dform%20%2Eform%2Dgroup%3Alast%2Dchild%7Bmargin%2Dbottom%3A0%7D%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%2Dform%7Bwidth%3Aauto%3Bpadding%2Dtop%3A0%3Bpadding%2Dbottom%3A0%3Bmargin%2Dright%3A0%3Bmargin%2Dleft%3A0%3Bborder%3A0%3B%2Dwebkit%2Dbox%2Dshadow%3Anone%3Bbox%2Dshadow%3Anone%7D%7D%2Enavbar%2Dnav%3Eli%3E%2Edropdown%2Dmenu%7Bmargin%2Dtop%3A0%3Bborder%2Dtop%2Dleft%2Dradius%3A0%3Bborder%2Dtop%2Dright%2Dradius%3A0%7D%2Enavbar%2Dfixed%2Dbottom%20%2Enavbar%2Dnav%3Eli%3E%2Edropdown%2Dmenu%7Bmargin%2Dbottom%3A0%3Bborder%2Dtop%2Dleft%2Dradius%3A4px%3Bborder%2Dtop%2Dright%2Dradius%3A4px%3Bborder%2Dbottom%2Dright%2Dradius%3A0%3Bborder%2Dbottom%2Dleft%2Dradius%3A0%7D%2Enavbar%2Dbtn%7Bmargin%2Dtop%3A8px%3Bmargin%2Dbottom%3A8px%7D%2Enavbar%2Dbtn%2Ebtn%2Dsm%7Bmargin%2Dtop%3A10px%3Bmargin%2Dbottom%3A10px%7D%2Enavbar%2Dbtn%2Ebtn%2Dxs%7Bmargin%2Dtop%3A14px%3Bmargin%2Dbottom%3A14px%7D%2Enavbar%2Dtext%7Bmargin%2Dtop%3A15px%3Bmargin%2Dbottom%3A15px%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%2Dtext%7Bfloat%3Aleft%3Bmargin%2Dright%3A15px%3Bmargin%2Dleft%3A15px%7D%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Enavbar%2Dleft%7Bfloat%3Aleft%21important%7D%2Enavbar%2Dright%7Bfloat%3Aright%21important%3Bmargin%2Dright%3A%2D15px%7D%2Enavbar%2Dright%7E%2Enavbar%2Dright%7Bmargin%2Dright%3A0%7D%7D%2Enavbar%2Ddefault%7Bbackground%2Dcolor%3A%23f8f8f8%3Bborder%2Dcolor%3A%23e7e7e7%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dbrand%7Bcolor%3A%23777%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dbrand%3Afocus%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dbrand%3Ahover%7Bcolor%3A%235e5e5e%3Bbackground%2Dcolor%3Atransparent%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dtext%7Bcolor%3A%23777%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%3Eli%3Ea%7Bcolor%3A%23777%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%3Eli%3Ea%3Afocus%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%3Eli%3Ea%3Ahover%7Bcolor%3A%23333%3Bbackground%2Dcolor%3Atransparent%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%3E%2Eactive%3Ea%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%3E%2Eactive%3Ea%3Afocus%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%3E%2Eactive%3Ea%3Ahover%7Bcolor%3A%23555%3Bbackground%2Dcolor%3A%23e7e7e7%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%3E%2Edisabled%3Ea%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%3E%2Edisabled%3Ea%3Afocus%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%3E%2Edisabled%3Ea%3Ahover%7Bcolor%3A%23ccc%3Bbackground%2Dcolor%3Atransparent%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dtoggle%7Bborder%2Dcolor%3A%23ddd%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dtoggle%3Afocus%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dtoggle%3Ahover%7Bbackground%2Dcolor%3A%23ddd%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dtoggle%20%2Eicon%2Dbar%7Bbackground%2Dcolor%3A%23888%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dcollapse%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dform%7Bborder%2Dcolor%3A%23e7e7e7%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%3E%2Eopen%3Ea%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%3E%2Eopen%3Ea%3Afocus%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%3E%2Eopen%3Ea%3Ahover%7Bcolor%3A%23555%3Bbackground%2Dcolor%3A%23e7e7e7%7D%40media%20%28max%2Dwidth%3A767px%29%7B%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3Eli%3Ea%7Bcolor%3A%23777%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3Eli%3Ea%3Afocus%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3Eli%3Ea%3Ahover%7Bcolor%3A%23333%3Bbackground%2Dcolor%3Atransparent%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Eactive%3Ea%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Eactive%3Ea%3Afocus%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Eactive%3Ea%3Ahover%7Bcolor%3A%23555%3Bbackground%2Dcolor%3A%23e7e7e7%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Edisabled%3Ea%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Edisabled%3Ea%3Afocus%2C%2Enavbar%2Ddefault%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Edisabled%3Ea%3Ahover%7Bcolor%3A%23ccc%3Bbackground%2Dcolor%3Atransparent%7D%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dlink%7Bcolor%3A%23777%7D%2Enavbar%2Ddefault%20%2Enavbar%2Dlink%3Ahover%7Bcolor%3A%23333%7D%2Enavbar%2Ddefault%20%2Ebtn%2Dlink%7Bcolor%3A%23777%7D%2Enavbar%2Ddefault%20%2Ebtn%2Dlink%3Afocus%2C%2Enavbar%2Ddefault%20%2Ebtn%2Dlink%3Ahover%7Bcolor%3A%23333%7D%2Enavbar%2Ddefault%20%2Ebtn%2Dlink%5Bdisabled%5D%3Afocus%2C%2Enavbar%2Ddefault%20%2Ebtn%2Dlink%5Bdisabled%5D%3Ahover%2Cfieldset%5Bdisabled%5D%20%2Enavbar%2Ddefault%20%2Ebtn%2Dlink%3Afocus%2Cfieldset%5Bdisabled%5D%20%2Enavbar%2Ddefault%20%2Ebtn%2Dlink%3Ahover%7Bcolor%3A%23ccc%7D%2Enavbar%2Dinverse%7Bbackground%2Dcolor%3A%23222%3Bborder%2Dcolor%3A%23080808%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dbrand%7Bcolor%3A%239d9d9d%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dbrand%3Afocus%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dbrand%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3Atransparent%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dtext%7Bcolor%3A%239d9d9d%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%3Eli%3Ea%7Bcolor%3A%239d9d9d%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%3Eli%3Ea%3Afocus%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%3Eli%3Ea%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3Atransparent%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%3E%2Eactive%3Ea%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%3E%2Eactive%3Ea%3Afocus%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%3E%2Eactive%3Ea%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23080808%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%3E%2Edisabled%3Ea%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%3E%2Edisabled%3Ea%3Afocus%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%3E%2Edisabled%3Ea%3Ahover%7Bcolor%3A%23444%3Bbackground%2Dcolor%3Atransparent%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dtoggle%7Bborder%2Dcolor%3A%23333%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dtoggle%3Afocus%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dtoggle%3Ahover%7Bbackground%2Dcolor%3A%23333%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dtoggle%20%2Eicon%2Dbar%7Bbackground%2Dcolor%3A%23fff%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dcollapse%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dform%7Bborder%2Dcolor%3A%23101010%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%3E%2Eopen%3Ea%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%3E%2Eopen%3Ea%3Afocus%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%3E%2Eopen%3Ea%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23080808%7D%40media%20%28max%2Dwidth%3A767px%29%7B%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Edropdown%2Dheader%7Bborder%2Dcolor%3A%23080808%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%20%2Edivider%7Bbackground%2Dcolor%3A%23080808%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3Eli%3Ea%7Bcolor%3A%239d9d9d%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3Eli%3Ea%3Afocus%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3Eli%3Ea%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3Atransparent%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Eactive%3Ea%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Eactive%3Ea%3Afocus%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Eactive%3Ea%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23080808%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Edisabled%3Ea%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Edisabled%3Ea%3Afocus%2C%2Enavbar%2Dinverse%20%2Enavbar%2Dnav%20%2Eopen%20%2Edropdown%2Dmenu%3E%2Edisabled%3Ea%3Ahover%7Bcolor%3A%23444%3Bbackground%2Dcolor%3Atransparent%7D%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dlink%7Bcolor%3A%239d9d9d%7D%2Enavbar%2Dinverse%20%2Enavbar%2Dlink%3Ahover%7Bcolor%3A%23fff%7D%2Enavbar%2Dinverse%20%2Ebtn%2Dlink%7Bcolor%3A%239d9d9d%7D%2Enavbar%2Dinverse%20%2Ebtn%2Dlink%3Afocus%2C%2Enavbar%2Dinverse%20%2Ebtn%2Dlink%3Ahover%7Bcolor%3A%23fff%7D%2Enavbar%2Dinverse%20%2Ebtn%2Dlink%5Bdisabled%5D%3Afocus%2C%2Enavbar%2Dinverse%20%2Ebtn%2Dlink%5Bdisabled%5D%3Ahover%2Cfieldset%5Bdisabled%5D%20%2Enavbar%2Dinverse%20%2Ebtn%2Dlink%3Afocus%2Cfieldset%5Bdisabled%5D%20%2Enavbar%2Dinverse%20%2Ebtn%2Dlink%3Ahover%7Bcolor%3A%23444%7D%2Ebreadcrumb%7Bpadding%3A8px%2015px%3Bmargin%2Dbottom%3A20px%3Blist%2Dstyle%3Anone%3Bbackground%2Dcolor%3A%23f5f5f5%3Bborder%2Dradius%3A4px%7D%2Ebreadcrumb%3Eli%7Bdisplay%3Ainline%2Dblock%7D%2Ebreadcrumb%3Eli%2Bli%3Abefore%7Bpadding%3A0%205px%3Bcolor%3A%23ccc%3Bcontent%3A%22%2F%5C00a0%22%7D%2Ebreadcrumb%3E%2Eactive%7Bcolor%3A%23777%7D%2Epagination%7Bdisplay%3Ainline%2Dblock%3Bpadding%2Dleft%3A0%3Bmargin%3A20px%200%3Bborder%2Dradius%3A4px%7D%2Epagination%3Eli%7Bdisplay%3Ainline%7D%2Epagination%3Eli%3Ea%2C%2Epagination%3Eli%3Espan%7Bposition%3Arelative%3Bfloat%3Aleft%3Bpadding%3A6px%2012px%3Bmargin%2Dleft%3A%2D1px%3Bline%2Dheight%3A1%2E42857143%3Bcolor%3A%23337ab7%3Btext%2Ddecoration%3Anone%3Bbackground%2Dcolor%3A%23fff%3Bborder%3A1px%20solid%20%23ddd%7D%2Epagination%3Eli%3Afirst%2Dchild%3Ea%2C%2Epagination%3Eli%3Afirst%2Dchild%3Espan%7Bmargin%2Dleft%3A0%3Bborder%2Dtop%2Dleft%2Dradius%3A4px%3Bborder%2Dbottom%2Dleft%2Dradius%3A4px%7D%2Epagination%3Eli%3Alast%2Dchild%3Ea%2C%2Epagination%3Eli%3Alast%2Dchild%3Espan%7Bborder%2Dtop%2Dright%2Dradius%3A4px%3Bborder%2Dbottom%2Dright%2Dradius%3A4px%7D%2Epagination%3Eli%3Ea%3Afocus%2C%2Epagination%3Eli%3Ea%3Ahover%2C%2Epagination%3Eli%3Espan%3Afocus%2C%2Epagination%3Eli%3Espan%3Ahover%7Bz%2Dindex%3A3%3Bcolor%3A%2323527c%3Bbackground%2Dcolor%3A%23eee%3Bborder%2Dcolor%3A%23ddd%7D%2Epagination%3E%2Eactive%3Ea%2C%2Epagination%3E%2Eactive%3Ea%3Afocus%2C%2Epagination%3E%2Eactive%3Ea%3Ahover%2C%2Epagination%3E%2Eactive%3Espan%2C%2Epagination%3E%2Eactive%3Espan%3Afocus%2C%2Epagination%3E%2Eactive%3Espan%3Ahover%7Bz%2Dindex%3A2%3Bcolor%3A%23fff%3Bcursor%3Adefault%3Bbackground%2Dcolor%3A%23337ab7%3Bborder%2Dcolor%3A%23337ab7%7D%2Epagination%3E%2Edisabled%3Ea%2C%2Epagination%3E%2Edisabled%3Ea%3Afocus%2C%2Epagination%3E%2Edisabled%3Ea%3Ahover%2C%2Epagination%3E%2Edisabled%3Espan%2C%2Epagination%3E%2Edisabled%3Espan%3Afocus%2C%2Epagination%3E%2Edisabled%3Espan%3Ahover%7Bcolor%3A%23777%3Bcursor%3Anot%2Dallowed%3Bbackground%2Dcolor%3A%23fff%3Bborder%2Dcolor%3A%23ddd%7D%2Epagination%2Dlg%3Eli%3Ea%2C%2Epagination%2Dlg%3Eli%3Espan%7Bpadding%3A10px%2016px%3Bfont%2Dsize%3A18px%3Bline%2Dheight%3A1%2E3333333%7D%2Epagination%2Dlg%3Eli%3Afirst%2Dchild%3Ea%2C%2Epagination%2Dlg%3Eli%3Afirst%2Dchild%3Espan%7Bborder%2Dtop%2Dleft%2Dradius%3A6px%3Bborder%2Dbottom%2Dleft%2Dradius%3A6px%7D%2Epagination%2Dlg%3Eli%3Alast%2Dchild%3Ea%2C%2Epagination%2Dlg%3Eli%3Alast%2Dchild%3Espan%7Bborder%2Dtop%2Dright%2Dradius%3A6px%3Bborder%2Dbottom%2Dright%2Dradius%3A6px%7D%2Epagination%2Dsm%3Eli%3Ea%2C%2Epagination%2Dsm%3Eli%3Espan%7Bpadding%3A5px%2010px%3Bfont%2Dsize%3A12px%3Bline%2Dheight%3A1%2E5%7D%2Epagination%2Dsm%3Eli%3Afirst%2Dchild%3Ea%2C%2Epagination%2Dsm%3Eli%3Afirst%2Dchild%3Espan%7Bborder%2Dtop%2Dleft%2Dradius%3A3px%3Bborder%2Dbottom%2Dleft%2Dradius%3A3px%7D%2Epagination%2Dsm%3Eli%3Alast%2Dchild%3Ea%2C%2Epagination%2Dsm%3Eli%3Alast%2Dchild%3Espan%7Bborder%2Dtop%2Dright%2Dradius%3A3px%3Bborder%2Dbottom%2Dright%2Dradius%3A3px%7D%2Epager%7Bpadding%2Dleft%3A0%3Bmargin%3A20px%200%3Btext%2Dalign%3Acenter%3Blist%2Dstyle%3Anone%7D%2Epager%20li%7Bdisplay%3Ainline%7D%2Epager%20li%3Ea%2C%2Epager%20li%3Espan%7Bdisplay%3Ainline%2Dblock%3Bpadding%3A5px%2014px%3Bbackground%2Dcolor%3A%23fff%3Bborder%3A1px%20solid%20%23ddd%3Bborder%2Dradius%3A15px%7D%2Epager%20li%3Ea%3Afocus%2C%2Epager%20li%3Ea%3Ahover%7Btext%2Ddecoration%3Anone%3Bbackground%2Dcolor%3A%23eee%7D%2Epager%20%2Enext%3Ea%2C%2Epager%20%2Enext%3Espan%7Bfloat%3Aright%7D%2Epager%20%2Eprevious%3Ea%2C%2Epager%20%2Eprevious%3Espan%7Bfloat%3Aleft%7D%2Epager%20%2Edisabled%3Ea%2C%2Epager%20%2Edisabled%3Ea%3Afocus%2C%2Epager%20%2Edisabled%3Ea%3Ahover%2C%2Epager%20%2Edisabled%3Espan%7Bcolor%3A%23777%3Bcursor%3Anot%2Dallowed%3Bbackground%2Dcolor%3A%23fff%7D%2Elabel%7Bdisplay%3Ainline%3Bpadding%3A%2E2em%20%2E6em%20%2E3em%3Bfont%2Dsize%3A75%25%3Bfont%2Dweight%3A700%3Bline%2Dheight%3A1%3Bcolor%3A%23fff%3Btext%2Dalign%3Acenter%3Bwhite%2Dspace%3Anowrap%3Bvertical%2Dalign%3Abaseline%3Bborder%2Dradius%3A%2E25em%7Da%2Elabel%3Afocus%2Ca%2Elabel%3Ahover%7Bcolor%3A%23fff%3Btext%2Ddecoration%3Anone%3Bcursor%3Apointer%7D%2Elabel%3Aempty%7Bdisplay%3Anone%7D%2Ebtn%20%2Elabel%7Bposition%3Arelative%3Btop%3A%2D1px%7D%2Elabel%2Ddefault%7Bbackground%2Dcolor%3A%23777%7D%2Elabel%2Ddefault%5Bhref%5D%3Afocus%2C%2Elabel%2Ddefault%5Bhref%5D%3Ahover%7Bbackground%2Dcolor%3A%235e5e5e%7D%2Elabel%2Dprimary%7Bbackground%2Dcolor%3A%23337ab7%7D%2Elabel%2Dprimary%5Bhref%5D%3Afocus%2C%2Elabel%2Dprimary%5Bhref%5D%3Ahover%7Bbackground%2Dcolor%3A%23286090%7D%2Elabel%2Dsuccess%7Bbackground%2Dcolor%3A%235cb85c%7D%2Elabel%2Dsuccess%5Bhref%5D%3Afocus%2C%2Elabel%2Dsuccess%5Bhref%5D%3Ahover%7Bbackground%2Dcolor%3A%23449d44%7D%2Elabel%2Dinfo%7Bbackground%2Dcolor%3A%235bc0de%7D%2Elabel%2Dinfo%5Bhref%5D%3Afocus%2C%2Elabel%2Dinfo%5Bhref%5D%3Ahover%7Bbackground%2Dcolor%3A%2331b0d5%7D%2Elabel%2Dwarning%7Bbackground%2Dcolor%3A%23f0ad4e%7D%2Elabel%2Dwarning%5Bhref%5D%3Afocus%2C%2Elabel%2Dwarning%5Bhref%5D%3Ahover%7Bbackground%2Dcolor%3A%23ec971f%7D%2Elabel%2Ddanger%7Bbackground%2Dcolor%3A%23d9534f%7D%2Elabel%2Ddanger%5Bhref%5D%3Afocus%2C%2Elabel%2Ddanger%5Bhref%5D%3Ahover%7Bbackground%2Dcolor%3A%23c9302c%7D%2Ebadge%7Bdisplay%3Ainline%2Dblock%3Bmin%2Dwidth%3A10px%3Bpadding%3A3px%207px%3Bfont%2Dsize%3A12px%3Bfont%2Dweight%3A700%3Bline%2Dheight%3A1%3Bcolor%3A%23fff%3Btext%2Dalign%3Acenter%3Bwhite%2Dspace%3Anowrap%3Bvertical%2Dalign%3Amiddle%3Bbackground%2Dcolor%3A%23777%3Bborder%2Dradius%3A10px%7D%2Ebadge%3Aempty%7Bdisplay%3Anone%7D%2Ebtn%20%2Ebadge%7Bposition%3Arelative%3Btop%3A%2D1px%7D%2Ebtn%2Dgroup%2Dxs%3E%2Ebtn%20%2Ebadge%2C%2Ebtn%2Dxs%20%2Ebadge%7Btop%3A0%3Bpadding%3A1px%205px%7Da%2Ebadge%3Afocus%2Ca%2Ebadge%3Ahover%7Bcolor%3A%23fff%3Btext%2Ddecoration%3Anone%3Bcursor%3Apointer%7D%2Elist%2Dgroup%2Ditem%2Eactive%3E%2Ebadge%2C%2Enav%2Dpills%3E%2Eactive%3Ea%3E%2Ebadge%7Bcolor%3A%23337ab7%3Bbackground%2Dcolor%3A%23fff%7D%2Elist%2Dgroup%2Ditem%3E%2Ebadge%7Bfloat%3Aright%7D%2Elist%2Dgroup%2Ditem%3E%2Ebadge%2B%2Ebadge%7Bmargin%2Dright%3A5px%7D%2Enav%2Dpills%3Eli%3Ea%3E%2Ebadge%7Bmargin%2Dleft%3A3px%7D%2Ejumbotron%7Bpadding%2Dtop%3A30px%3Bpadding%2Dbottom%3A30px%3Bmargin%2Dbottom%3A30px%3Bcolor%3Ainherit%3Bbackground%2Dcolor%3A%23eee%7D%2Ejumbotron%20%2Eh1%2C%2Ejumbotron%20h1%7Bcolor%3Ainherit%7D%2Ejumbotron%20p%7Bmargin%2Dbottom%3A15px%3Bfont%2Dsize%3A21px%3Bfont%2Dweight%3A200%7D%2Ejumbotron%3Ehr%7Bborder%2Dtop%2Dcolor%3A%23d5d5d5%7D%2Econtainer%20%2Ejumbotron%2C%2Econtainer%2Dfluid%20%2Ejumbotron%7Bborder%2Dradius%3A6px%7D%2Ejumbotron%20%2Econtainer%7Bmax%2Dwidth%3A100%25%7D%40media%20screen%20and%20%28min%2Dwidth%3A768px%29%7B%2Ejumbotron%7Bpadding%2Dtop%3A48px%3Bpadding%2Dbottom%3A48px%7D%2Econtainer%20%2Ejumbotron%2C%2Econtainer%2Dfluid%20%2Ejumbotron%7Bpadding%2Dright%3A60px%3Bpadding%2Dleft%3A60px%7D%2Ejumbotron%20%2Eh1%2C%2Ejumbotron%20h1%7Bfont%2Dsize%3A63px%7D%7D%2Ethumbnail%7Bdisplay%3Ablock%3Bpadding%3A4px%3Bmargin%2Dbottom%3A20px%3Bline%2Dheight%3A1%2E42857143%3Bbackground%2Dcolor%3A%23fff%3Bborder%3A1px%20solid%20%23ddd%3Bborder%2Dradius%3A4px%3B%2Dwebkit%2Dtransition%3Aborder%20%2E2s%20ease%2Din%2Dout%3B%2Do%2Dtransition%3Aborder%20%2E2s%20ease%2Din%2Dout%3Btransition%3Aborder%20%2E2s%20ease%2Din%2Dout%7D%2Ethumbnail%20a%3Eimg%2C%2Ethumbnail%3Eimg%7Bmargin%2Dright%3Aauto%3Bmargin%2Dleft%3Aauto%7Da%2Ethumbnail%2Eactive%2Ca%2Ethumbnail%3Afocus%2Ca%2Ethumbnail%3Ahover%7Bborder%2Dcolor%3A%23337ab7%7D%2Ethumbnail%20%2Ecaption%7Bpadding%3A9px%3Bcolor%3A%23333%7D%2Ealert%7Bpadding%3A15px%3Bmargin%2Dbottom%3A20px%3Bborder%3A1px%20solid%20transparent%3Bborder%2Dradius%3A4px%7D%2Ealert%20h4%7Bmargin%2Dtop%3A0%3Bcolor%3Ainherit%7D%2Ealert%20%2Ealert%2Dlink%7Bfont%2Dweight%3A700%7D%2Ealert%3Ep%2C%2Ealert%3Eul%7Bmargin%2Dbottom%3A0%7D%2Ealert%3Ep%2Bp%7Bmargin%2Dtop%3A5px%7D%2Ealert%2Ddismissable%2C%2Ealert%2Ddismissible%7Bpadding%2Dright%3A35px%7D%2Ealert%2Ddismissable%20%2Eclose%2C%2Ealert%2Ddismissible%20%2Eclose%7Bposition%3Arelative%3Btop%3A%2D2px%3Bright%3A%2D21px%3Bcolor%3Ainherit%7D%2Ealert%2Dsuccess%7Bcolor%3A%233c763d%3Bbackground%2Dcolor%3A%23dff0d8%3Bborder%2Dcolor%3A%23d6e9c6%7D%2Ealert%2Dsuccess%20hr%7Bborder%2Dtop%2Dcolor%3A%23c9e2b3%7D%2Ealert%2Dsuccess%20%2Ealert%2Dlink%7Bcolor%3A%232b542c%7D%2Ealert%2Dinfo%7Bcolor%3A%2331708f%3Bbackground%2Dcolor%3A%23d9edf7%3Bborder%2Dcolor%3A%23bce8f1%7D%2Ealert%2Dinfo%20hr%7Bborder%2Dtop%2Dcolor%3A%23a6e1ec%7D%2Ealert%2Dinfo%20%2Ealert%2Dlink%7Bcolor%3A%23245269%7D%2Ealert%2Dwarning%7Bcolor%3A%238a6d3b%3Bbackground%2Dcolor%3A%23fcf8e3%3Bborder%2Dcolor%3A%23faebcc%7D%2Ealert%2Dwarning%20hr%7Bborder%2Dtop%2Dcolor%3A%23f7e1b5%7D%2Ealert%2Dwarning%20%2Ealert%2Dlink%7Bcolor%3A%2366512c%7D%2Ealert%2Ddanger%7Bcolor%3A%23a94442%3Bbackground%2Dcolor%3A%23f2dede%3Bborder%2Dcolor%3A%23ebccd1%7D%2Ealert%2Ddanger%20hr%7Bborder%2Dtop%2Dcolor%3A%23e4b9c0%7D%2Ealert%2Ddanger%20%2Ealert%2Dlink%7Bcolor%3A%23843534%7D%40%2Dwebkit%2Dkeyframes%20progress%2Dbar%2Dstripes%7Bfrom%7Bbackground%2Dposition%3A40px%200%7Dto%7Bbackground%2Dposition%3A0%200%7D%7D%40%2Do%2Dkeyframes%20progress%2Dbar%2Dstripes%7Bfrom%7Bbackground%2Dposition%3A40px%200%7Dto%7Bbackground%2Dposition%3A0%200%7D%7D%40keyframes%20progress%2Dbar%2Dstripes%7Bfrom%7Bbackground%2Dposition%3A40px%200%7Dto%7Bbackground%2Dposition%3A0%200%7D%7D%2Eprogress%7Bheight%3A20px%3Bmargin%2Dbottom%3A20px%3Boverflow%3Ahidden%3Bbackground%2Dcolor%3A%23f5f5f5%3Bborder%2Dradius%3A4px%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%201px%202px%20rgba%280%2C0%2C0%2C%2E1%29%3Bbox%2Dshadow%3Ainset%200%201px%202px%20rgba%280%2C0%2C0%2C%2E1%29%7D%2Eprogress%2Dbar%7Bfloat%3Aleft%3Bwidth%3A0%3Bheight%3A100%25%3Bfont%2Dsize%3A12px%3Bline%2Dheight%3A20px%3Bcolor%3A%23fff%3Btext%2Dalign%3Acenter%3Bbackground%2Dcolor%3A%23337ab7%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%20%2D1px%200%20rgba%280%2C0%2C0%2C%2E15%29%3Bbox%2Dshadow%3Ainset%200%20%2D1px%200%20rgba%280%2C0%2C0%2C%2E15%29%3B%2Dwebkit%2Dtransition%3Awidth%20%2E6s%20ease%3B%2Do%2Dtransition%3Awidth%20%2E6s%20ease%3Btransition%3Awidth%20%2E6s%20ease%7D%2Eprogress%2Dbar%2Dstriped%2C%2Eprogress%2Dstriped%20%2Eprogress%2Dbar%7Bbackground%2Dimage%3A%2Dwebkit%2Dlinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%3Bbackground%2Dimage%3A%2Do%2Dlinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%3Bbackground%2Dimage%3Alinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%3B%2Dwebkit%2Dbackground%2Dsize%3A40px%2040px%3Bbackground%2Dsize%3A40px%2040px%7D%2Eprogress%2Dbar%2Eactive%2C%2Eprogress%2Eactive%20%2Eprogress%2Dbar%7B%2Dwebkit%2Danimation%3Aprogress%2Dbar%2Dstripes%202s%20linear%20infinite%3B%2Do%2Danimation%3Aprogress%2Dbar%2Dstripes%202s%20linear%20infinite%3Banimation%3Aprogress%2Dbar%2Dstripes%202s%20linear%20infinite%7D%2Eprogress%2Dbar%2Dsuccess%7Bbackground%2Dcolor%3A%235cb85c%7D%2Eprogress%2Dstriped%20%2Eprogress%2Dbar%2Dsuccess%7Bbackground%2Dimage%3A%2Dwebkit%2Dlinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%3Bbackground%2Dimage%3A%2Do%2Dlinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%3Bbackground%2Dimage%3Alinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%7D%2Eprogress%2Dbar%2Dinfo%7Bbackground%2Dcolor%3A%235bc0de%7D%2Eprogress%2Dstriped%20%2Eprogress%2Dbar%2Dinfo%7Bbackground%2Dimage%3A%2Dwebkit%2Dlinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%3Bbackground%2Dimage%3A%2Do%2Dlinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%3Bbackground%2Dimage%3Alinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%7D%2Eprogress%2Dbar%2Dwarning%7Bbackground%2Dcolor%3A%23f0ad4e%7D%2Eprogress%2Dstriped%20%2Eprogress%2Dbar%2Dwarning%7Bbackground%2Dimage%3A%2Dwebkit%2Dlinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%3Bbackground%2Dimage%3A%2Do%2Dlinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%3Bbackground%2Dimage%3Alinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%7D%2Eprogress%2Dbar%2Ddanger%7Bbackground%2Dcolor%3A%23d9534f%7D%2Eprogress%2Dstriped%20%2Eprogress%2Dbar%2Ddanger%7Bbackground%2Dimage%3A%2Dwebkit%2Dlinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%3Bbackground%2Dimage%3A%2Do%2Dlinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%3Bbackground%2Dimage%3Alinear%2Dgradient%2845deg%2Crgba%28255%2C255%2C255%2C%2E15%29%2025%25%2Ctransparent%2025%25%2Ctransparent%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2050%25%2Crgba%28255%2C255%2C255%2C%2E15%29%2075%25%2Ctransparent%2075%25%2Ctransparent%29%7D%2Emedia%7Bmargin%2Dtop%3A15px%7D%2Emedia%3Afirst%2Dchild%7Bmargin%2Dtop%3A0%7D%2Emedia%2C%2Emedia%2Dbody%7Boverflow%3Ahidden%3Bzoom%3A1%7D%2Emedia%2Dbody%7Bwidth%3A10000px%7D%2Emedia%2Dobject%7Bdisplay%3Ablock%7D%2Emedia%2Dobject%2Eimg%2Dthumbnail%7Bmax%2Dwidth%3Anone%7D%2Emedia%2Dright%2C%2Emedia%3E%2Epull%2Dright%7Bpadding%2Dleft%3A10px%7D%2Emedia%2Dleft%2C%2Emedia%3E%2Epull%2Dleft%7Bpadding%2Dright%3A10px%7D%2Emedia%2Dbody%2C%2Emedia%2Dleft%2C%2Emedia%2Dright%7Bdisplay%3Atable%2Dcell%3Bvertical%2Dalign%3Atop%7D%2Emedia%2Dmiddle%7Bvertical%2Dalign%3Amiddle%7D%2Emedia%2Dbottom%7Bvertical%2Dalign%3Abottom%7D%2Emedia%2Dheading%7Bmargin%2Dtop%3A0%3Bmargin%2Dbottom%3A5px%7D%2Emedia%2Dlist%7Bpadding%2Dleft%3A0%3Blist%2Dstyle%3Anone%7D%2Elist%2Dgroup%7Bpadding%2Dleft%3A0%3Bmargin%2Dbottom%3A20px%7D%2Elist%2Dgroup%2Ditem%7Bposition%3Arelative%3Bdisplay%3Ablock%3Bpadding%3A10px%2015px%3Bmargin%2Dbottom%3A%2D1px%3Bbackground%2Dcolor%3A%23fff%3Bborder%3A1px%20solid%20%23ddd%7D%2Elist%2Dgroup%2Ditem%3Afirst%2Dchild%7Bborder%2Dtop%2Dleft%2Dradius%3A4px%3Bborder%2Dtop%2Dright%2Dradius%3A4px%7D%2Elist%2Dgroup%2Ditem%3Alast%2Dchild%7Bmargin%2Dbottom%3A0%3Bborder%2Dbottom%2Dright%2Dradius%3A4px%3Bborder%2Dbottom%2Dleft%2Dradius%3A4px%7Da%2Elist%2Dgroup%2Ditem%2Cbutton%2Elist%2Dgroup%2Ditem%7Bcolor%3A%23555%7Da%2Elist%2Dgroup%2Ditem%20%2Elist%2Dgroup%2Ditem%2Dheading%2Cbutton%2Elist%2Dgroup%2Ditem%20%2Elist%2Dgroup%2Ditem%2Dheading%7Bcolor%3A%23333%7Da%2Elist%2Dgroup%2Ditem%3Afocus%2Ca%2Elist%2Dgroup%2Ditem%3Ahover%2Cbutton%2Elist%2Dgroup%2Ditem%3Afocus%2Cbutton%2Elist%2Dgroup%2Ditem%3Ahover%7Bcolor%3A%23555%3Btext%2Ddecoration%3Anone%3Bbackground%2Dcolor%3A%23f5f5f5%7Dbutton%2Elist%2Dgroup%2Ditem%7Bwidth%3A100%25%3Btext%2Dalign%3Aleft%7D%2Elist%2Dgroup%2Ditem%2Edisabled%2C%2Elist%2Dgroup%2Ditem%2Edisabled%3Afocus%2C%2Elist%2Dgroup%2Ditem%2Edisabled%3Ahover%7Bcolor%3A%23777%3Bcursor%3Anot%2Dallowed%3Bbackground%2Dcolor%3A%23eee%7D%2Elist%2Dgroup%2Ditem%2Edisabled%20%2Elist%2Dgroup%2Ditem%2Dheading%2C%2Elist%2Dgroup%2Ditem%2Edisabled%3Afocus%20%2Elist%2Dgroup%2Ditem%2Dheading%2C%2Elist%2Dgroup%2Ditem%2Edisabled%3Ahover%20%2Elist%2Dgroup%2Ditem%2Dheading%7Bcolor%3Ainherit%7D%2Elist%2Dgroup%2Ditem%2Edisabled%20%2Elist%2Dgroup%2Ditem%2Dtext%2C%2Elist%2Dgroup%2Ditem%2Edisabled%3Afocus%20%2Elist%2Dgroup%2Ditem%2Dtext%2C%2Elist%2Dgroup%2Ditem%2Edisabled%3Ahover%20%2Elist%2Dgroup%2Ditem%2Dtext%7Bcolor%3A%23777%7D%2Elist%2Dgroup%2Ditem%2Eactive%2C%2Elist%2Dgroup%2Ditem%2Eactive%3Afocus%2C%2Elist%2Dgroup%2Ditem%2Eactive%3Ahover%7Bz%2Dindex%3A2%3Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23337ab7%3Bborder%2Dcolor%3A%23337ab7%7D%2Elist%2Dgroup%2Ditem%2Eactive%20%2Elist%2Dgroup%2Ditem%2Dheading%2C%2Elist%2Dgroup%2Ditem%2Eactive%20%2Elist%2Dgroup%2Ditem%2Dheading%3E%2Esmall%2C%2Elist%2Dgroup%2Ditem%2Eactive%20%2Elist%2Dgroup%2Ditem%2Dheading%3Esmall%2C%2Elist%2Dgroup%2Ditem%2Eactive%3Afocus%20%2Elist%2Dgroup%2Ditem%2Dheading%2C%2Elist%2Dgroup%2Ditem%2Eactive%3Afocus%20%2Elist%2Dgroup%2Ditem%2Dheading%3E%2Esmall%2C%2Elist%2Dgroup%2Ditem%2Eactive%3Afocus%20%2Elist%2Dgroup%2Ditem%2Dheading%3Esmall%2C%2Elist%2Dgroup%2Ditem%2Eactive%3Ahover%20%2Elist%2Dgroup%2Ditem%2Dheading%2C%2Elist%2Dgroup%2Ditem%2Eactive%3Ahover%20%2Elist%2Dgroup%2Ditem%2Dheading%3E%2Esmall%2C%2Elist%2Dgroup%2Ditem%2Eactive%3Ahover%20%2Elist%2Dgroup%2Ditem%2Dheading%3Esmall%7Bcolor%3Ainherit%7D%2Elist%2Dgroup%2Ditem%2Eactive%20%2Elist%2Dgroup%2Ditem%2Dtext%2C%2Elist%2Dgroup%2Ditem%2Eactive%3Afocus%20%2Elist%2Dgroup%2Ditem%2Dtext%2C%2Elist%2Dgroup%2Ditem%2Eactive%3Ahover%20%2Elist%2Dgroup%2Ditem%2Dtext%7Bcolor%3A%23c7ddef%7D%2Elist%2Dgroup%2Ditem%2Dsuccess%7Bcolor%3A%233c763d%3Bbackground%2Dcolor%3A%23dff0d8%7Da%2Elist%2Dgroup%2Ditem%2Dsuccess%2Cbutton%2Elist%2Dgroup%2Ditem%2Dsuccess%7Bcolor%3A%233c763d%7Da%2Elist%2Dgroup%2Ditem%2Dsuccess%20%2Elist%2Dgroup%2Ditem%2Dheading%2Cbutton%2Elist%2Dgroup%2Ditem%2Dsuccess%20%2Elist%2Dgroup%2Ditem%2Dheading%7Bcolor%3Ainherit%7Da%2Elist%2Dgroup%2Ditem%2Dsuccess%3Afocus%2Ca%2Elist%2Dgroup%2Ditem%2Dsuccess%3Ahover%2Cbutton%2Elist%2Dgroup%2Ditem%2Dsuccess%3Afocus%2Cbutton%2Elist%2Dgroup%2Ditem%2Dsuccess%3Ahover%7Bcolor%3A%233c763d%3Bbackground%2Dcolor%3A%23d0e9c6%7Da%2Elist%2Dgroup%2Ditem%2Dsuccess%2Eactive%2Ca%2Elist%2Dgroup%2Ditem%2Dsuccess%2Eactive%3Afocus%2Ca%2Elist%2Dgroup%2Ditem%2Dsuccess%2Eactive%3Ahover%2Cbutton%2Elist%2Dgroup%2Ditem%2Dsuccess%2Eactive%2Cbutton%2Elist%2Dgroup%2Ditem%2Dsuccess%2Eactive%3Afocus%2Cbutton%2Elist%2Dgroup%2Ditem%2Dsuccess%2Eactive%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%233c763d%3Bborder%2Dcolor%3A%233c763d%7D%2Elist%2Dgroup%2Ditem%2Dinfo%7Bcolor%3A%2331708f%3Bbackground%2Dcolor%3A%23d9edf7%7Da%2Elist%2Dgroup%2Ditem%2Dinfo%2Cbutton%2Elist%2Dgroup%2Ditem%2Dinfo%7Bcolor%3A%2331708f%7Da%2Elist%2Dgroup%2Ditem%2Dinfo%20%2Elist%2Dgroup%2Ditem%2Dheading%2Cbutton%2Elist%2Dgroup%2Ditem%2Dinfo%20%2Elist%2Dgroup%2Ditem%2Dheading%7Bcolor%3Ainherit%7Da%2Elist%2Dgroup%2Ditem%2Dinfo%3Afocus%2Ca%2Elist%2Dgroup%2Ditem%2Dinfo%3Ahover%2Cbutton%2Elist%2Dgroup%2Ditem%2Dinfo%3Afocus%2Cbutton%2Elist%2Dgroup%2Ditem%2Dinfo%3Ahover%7Bcolor%3A%2331708f%3Bbackground%2Dcolor%3A%23c4e3f3%7Da%2Elist%2Dgroup%2Ditem%2Dinfo%2Eactive%2Ca%2Elist%2Dgroup%2Ditem%2Dinfo%2Eactive%3Afocus%2Ca%2Elist%2Dgroup%2Ditem%2Dinfo%2Eactive%3Ahover%2Cbutton%2Elist%2Dgroup%2Ditem%2Dinfo%2Eactive%2Cbutton%2Elist%2Dgroup%2Ditem%2Dinfo%2Eactive%3Afocus%2Cbutton%2Elist%2Dgroup%2Ditem%2Dinfo%2Eactive%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%2331708f%3Bborder%2Dcolor%3A%2331708f%7D%2Elist%2Dgroup%2Ditem%2Dwarning%7Bcolor%3A%238a6d3b%3Bbackground%2Dcolor%3A%23fcf8e3%7Da%2Elist%2Dgroup%2Ditem%2Dwarning%2Cbutton%2Elist%2Dgroup%2Ditem%2Dwarning%7Bcolor%3A%238a6d3b%7Da%2Elist%2Dgroup%2Ditem%2Dwarning%20%2Elist%2Dgroup%2Ditem%2Dheading%2Cbutton%2Elist%2Dgroup%2Ditem%2Dwarning%20%2Elist%2Dgroup%2Ditem%2Dheading%7Bcolor%3Ainherit%7Da%2Elist%2Dgroup%2Ditem%2Dwarning%3Afocus%2Ca%2Elist%2Dgroup%2Ditem%2Dwarning%3Ahover%2Cbutton%2Elist%2Dgroup%2Ditem%2Dwarning%3Afocus%2Cbutton%2Elist%2Dgroup%2Ditem%2Dwarning%3Ahover%7Bcolor%3A%238a6d3b%3Bbackground%2Dcolor%3A%23faf2cc%7Da%2Elist%2Dgroup%2Ditem%2Dwarning%2Eactive%2Ca%2Elist%2Dgroup%2Ditem%2Dwarning%2Eactive%3Afocus%2Ca%2Elist%2Dgroup%2Ditem%2Dwarning%2Eactive%3Ahover%2Cbutton%2Elist%2Dgroup%2Ditem%2Dwarning%2Eactive%2Cbutton%2Elist%2Dgroup%2Ditem%2Dwarning%2Eactive%3Afocus%2Cbutton%2Elist%2Dgroup%2Ditem%2Dwarning%2Eactive%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%238a6d3b%3Bborder%2Dcolor%3A%238a6d3b%7D%2Elist%2Dgroup%2Ditem%2Ddanger%7Bcolor%3A%23a94442%3Bbackground%2Dcolor%3A%23f2dede%7Da%2Elist%2Dgroup%2Ditem%2Ddanger%2Cbutton%2Elist%2Dgroup%2Ditem%2Ddanger%7Bcolor%3A%23a94442%7Da%2Elist%2Dgroup%2Ditem%2Ddanger%20%2Elist%2Dgroup%2Ditem%2Dheading%2Cbutton%2Elist%2Dgroup%2Ditem%2Ddanger%20%2Elist%2Dgroup%2Ditem%2Dheading%7Bcolor%3Ainherit%7Da%2Elist%2Dgroup%2Ditem%2Ddanger%3Afocus%2Ca%2Elist%2Dgroup%2Ditem%2Ddanger%3Ahover%2Cbutton%2Elist%2Dgroup%2Ditem%2Ddanger%3Afocus%2Cbutton%2Elist%2Dgroup%2Ditem%2Ddanger%3Ahover%7Bcolor%3A%23a94442%3Bbackground%2Dcolor%3A%23ebcccc%7Da%2Elist%2Dgroup%2Ditem%2Ddanger%2Eactive%2Ca%2Elist%2Dgroup%2Ditem%2Ddanger%2Eactive%3Afocus%2Ca%2Elist%2Dgroup%2Ditem%2Ddanger%2Eactive%3Ahover%2Cbutton%2Elist%2Dgroup%2Ditem%2Ddanger%2Eactive%2Cbutton%2Elist%2Dgroup%2Ditem%2Ddanger%2Eactive%3Afocus%2Cbutton%2Elist%2Dgroup%2Ditem%2Ddanger%2Eactive%3Ahover%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23a94442%3Bborder%2Dcolor%3A%23a94442%7D%2Elist%2Dgroup%2Ditem%2Dheading%7Bmargin%2Dtop%3A0%3Bmargin%2Dbottom%3A5px%7D%2Elist%2Dgroup%2Ditem%2Dtext%7Bmargin%2Dbottom%3A0%3Bline%2Dheight%3A1%2E3%7D%2Epanel%7Bmargin%2Dbottom%3A20px%3Bbackground%2Dcolor%3A%23fff%3Bborder%3A1px%20solid%20transparent%3Bborder%2Dradius%3A4px%3B%2Dwebkit%2Dbox%2Dshadow%3A0%201px%201px%20rgba%280%2C0%2C0%2C%2E05%29%3Bbox%2Dshadow%3A0%201px%201px%20rgba%280%2C0%2C0%2C%2E05%29%7D%2Epanel%2Dbody%7Bpadding%3A15px%7D%2Epanel%2Dheading%7Bpadding%3A10px%2015px%3Bborder%2Dbottom%3A1px%20solid%20transparent%3Bborder%2Dtop%2Dleft%2Dradius%3A3px%3Bborder%2Dtop%2Dright%2Dradius%3A3px%7D%2Epanel%2Dheading%3E%2Edropdown%20%2Edropdown%2Dtoggle%7Bcolor%3Ainherit%7D%2Epanel%2Dtitle%7Bmargin%2Dtop%3A0%3Bmargin%2Dbottom%3A0%3Bfont%2Dsize%3A16px%3Bcolor%3Ainherit%7D%2Epanel%2Dtitle%3E%2Esmall%2C%2Epanel%2Dtitle%3E%2Esmall%3Ea%2C%2Epanel%2Dtitle%3Ea%2C%2Epanel%2Dtitle%3Esmall%2C%2Epanel%2Dtitle%3Esmall%3Ea%7Bcolor%3Ainherit%7D%2Epanel%2Dfooter%7Bpadding%3A10px%2015px%3Bbackground%2Dcolor%3A%23f5f5f5%3Bborder%2Dtop%3A1px%20solid%20%23ddd%3Bborder%2Dbottom%2Dright%2Dradius%3A3px%3Bborder%2Dbottom%2Dleft%2Dradius%3A3px%7D%2Epanel%3E%2Elist%2Dgroup%2C%2Epanel%3E%2Epanel%2Dcollapse%3E%2Elist%2Dgroup%7Bmargin%2Dbottom%3A0%7D%2Epanel%3E%2Elist%2Dgroup%20%2Elist%2Dgroup%2Ditem%2C%2Epanel%3E%2Epanel%2Dcollapse%3E%2Elist%2Dgroup%20%2Elist%2Dgroup%2Ditem%7Bborder%2Dwidth%3A1px%200%3Bborder%2Dradius%3A0%7D%2Epanel%3E%2Elist%2Dgroup%3Afirst%2Dchild%20%2Elist%2Dgroup%2Ditem%3Afirst%2Dchild%2C%2Epanel%3E%2Epanel%2Dcollapse%3E%2Elist%2Dgroup%3Afirst%2Dchild%20%2Elist%2Dgroup%2Ditem%3Afirst%2Dchild%7Bborder%2Dtop%3A0%3Bborder%2Dtop%2Dleft%2Dradius%3A3px%3Bborder%2Dtop%2Dright%2Dradius%3A3px%7D%2Epanel%3E%2Elist%2Dgroup%3Alast%2Dchild%20%2Elist%2Dgroup%2Ditem%3Alast%2Dchild%2C%2Epanel%3E%2Epanel%2Dcollapse%3E%2Elist%2Dgroup%3Alast%2Dchild%20%2Elist%2Dgroup%2Ditem%3Alast%2Dchild%7Bborder%2Dbottom%3A0%3Bborder%2Dbottom%2Dright%2Dradius%3A3px%3Bborder%2Dbottom%2Dleft%2Dradius%3A3px%7D%2Epanel%3E%2Epanel%2Dheading%2B%2Epanel%2Dcollapse%3E%2Elist%2Dgroup%20%2Elist%2Dgroup%2Ditem%3Afirst%2Dchild%7Bborder%2Dtop%2Dleft%2Dradius%3A0%3Bborder%2Dtop%2Dright%2Dradius%3A0%7D%2Epanel%2Dheading%2B%2Elist%2Dgroup%20%2Elist%2Dgroup%2Ditem%3Afirst%2Dchild%7Bborder%2Dtop%2Dwidth%3A0%7D%2Elist%2Dgroup%2B%2Epanel%2Dfooter%7Bborder%2Dtop%2Dwidth%3A0%7D%2Epanel%3E%2Epanel%2Dcollapse%3E%2Etable%2C%2Epanel%3E%2Etable%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%7Bmargin%2Dbottom%3A0%7D%2Epanel%3E%2Epanel%2Dcollapse%3E%2Etable%20caption%2C%2Epanel%3E%2Etable%20caption%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%20caption%7Bpadding%2Dright%3A15px%3Bpadding%2Dleft%3A15px%7D%2Epanel%3E%2Etable%2Dresponsive%3Afirst%2Dchild%3E%2Etable%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%3Afirst%2Dchild%7Bborder%2Dtop%2Dleft%2Dradius%3A3px%3Bborder%2Dtop%2Dright%2Dradius%3A3px%7D%2Epanel%3E%2Etable%2Dresponsive%3Afirst%2Dchild%3E%2Etable%3Afirst%2Dchild%3Etbody%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Afirst%2Dchild%3E%2Etable%3Afirst%2Dchild%3Ethead%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%3Afirst%2Dchild%3Etbody%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%3Afirst%2Dchild%3Ethead%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%7Bborder%2Dtop%2Dleft%2Dradius%3A3px%3Bborder%2Dtop%2Dright%2Dradius%3A3px%7D%2Epanel%3E%2Etable%2Dresponsive%3Afirst%2Dchild%3E%2Etable%3Afirst%2Dchild%3Etbody%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20td%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Afirst%2Dchild%3E%2Etable%3Afirst%2Dchild%3Etbody%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20th%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Afirst%2Dchild%3E%2Etable%3Afirst%2Dchild%3Ethead%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20td%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Afirst%2Dchild%3E%2Etable%3Afirst%2Dchild%3Ethead%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20th%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%3Afirst%2Dchild%3Etbody%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20td%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%3Afirst%2Dchild%3Etbody%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20th%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%3Afirst%2Dchild%3Ethead%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20td%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%3Afirst%2Dchild%3Ethead%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20th%3Afirst%2Dchild%7Bborder%2Dtop%2Dleft%2Dradius%3A3px%7D%2Epanel%3E%2Etable%2Dresponsive%3Afirst%2Dchild%3E%2Etable%3Afirst%2Dchild%3Etbody%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20td%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Afirst%2Dchild%3E%2Etable%3Afirst%2Dchild%3Etbody%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20th%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Afirst%2Dchild%3E%2Etable%3Afirst%2Dchild%3Ethead%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20td%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Afirst%2Dchild%3E%2Etable%3Afirst%2Dchild%3Ethead%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20th%3Alast%2Dchild%2C%2Epanel%3E%2Etable%3Afirst%2Dchild%3Etbody%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20td%3Alast%2Dchild%2C%2Epanel%3E%2Etable%3Afirst%2Dchild%3Etbody%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20th%3Alast%2Dchild%2C%2Epanel%3E%2Etable%3Afirst%2Dchild%3Ethead%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20td%3Alast%2Dchild%2C%2Epanel%3E%2Etable%3Afirst%2Dchild%3Ethead%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20th%3Alast%2Dchild%7Bborder%2Dtop%2Dright%2Dradius%3A3px%7D%2Epanel%3E%2Etable%2Dresponsive%3Alast%2Dchild%3E%2Etable%3Alast%2Dchild%2C%2Epanel%3E%2Etable%3Alast%2Dchild%7Bborder%2Dbottom%2Dright%2Dradius%3A3px%3Bborder%2Dbottom%2Dleft%2Dradius%3A3px%7D%2Epanel%3E%2Etable%2Dresponsive%3Alast%2Dchild%3E%2Etable%3Alast%2Dchild%3Etbody%3Alast%2Dchild%3Etr%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Alast%2Dchild%3E%2Etable%3Alast%2Dchild%3Etfoot%3Alast%2Dchild%3Etr%3Alast%2Dchild%2C%2Epanel%3E%2Etable%3Alast%2Dchild%3Etbody%3Alast%2Dchild%3Etr%3Alast%2Dchild%2C%2Epanel%3E%2Etable%3Alast%2Dchild%3Etfoot%3Alast%2Dchild%3Etr%3Alast%2Dchild%7Bborder%2Dbottom%2Dright%2Dradius%3A3px%3Bborder%2Dbottom%2Dleft%2Dradius%3A3px%7D%2Epanel%3E%2Etable%2Dresponsive%3Alast%2Dchild%3E%2Etable%3Alast%2Dchild%3Etbody%3Alast%2Dchild%3Etr%3Alast%2Dchild%20td%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Alast%2Dchild%3E%2Etable%3Alast%2Dchild%3Etbody%3Alast%2Dchild%3Etr%3Alast%2Dchild%20th%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Alast%2Dchild%3E%2Etable%3Alast%2Dchild%3Etfoot%3Alast%2Dchild%3Etr%3Alast%2Dchild%20td%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Alast%2Dchild%3E%2Etable%3Alast%2Dchild%3Etfoot%3Alast%2Dchild%3Etr%3Alast%2Dchild%20th%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%3Alast%2Dchild%3Etbody%3Alast%2Dchild%3Etr%3Alast%2Dchild%20td%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%3Alast%2Dchild%3Etbody%3Alast%2Dchild%3Etr%3Alast%2Dchild%20th%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%3Alast%2Dchild%3Etfoot%3Alast%2Dchild%3Etr%3Alast%2Dchild%20td%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%3Alast%2Dchild%3Etfoot%3Alast%2Dchild%3Etr%3Alast%2Dchild%20th%3Afirst%2Dchild%7Bborder%2Dbottom%2Dleft%2Dradius%3A3px%7D%2Epanel%3E%2Etable%2Dresponsive%3Alast%2Dchild%3E%2Etable%3Alast%2Dchild%3Etbody%3Alast%2Dchild%3Etr%3Alast%2Dchild%20td%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Alast%2Dchild%3E%2Etable%3Alast%2Dchild%3Etbody%3Alast%2Dchild%3Etr%3Alast%2Dchild%20th%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Alast%2Dchild%3E%2Etable%3Alast%2Dchild%3Etfoot%3Alast%2Dchild%3Etr%3Alast%2Dchild%20td%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3Alast%2Dchild%3E%2Etable%3Alast%2Dchild%3Etfoot%3Alast%2Dchild%3Etr%3Alast%2Dchild%20th%3Alast%2Dchild%2C%2Epanel%3E%2Etable%3Alast%2Dchild%3Etbody%3Alast%2Dchild%3Etr%3Alast%2Dchild%20td%3Alast%2Dchild%2C%2Epanel%3E%2Etable%3Alast%2Dchild%3Etbody%3Alast%2Dchild%3Etr%3Alast%2Dchild%20th%3Alast%2Dchild%2C%2Epanel%3E%2Etable%3Alast%2Dchild%3Etfoot%3Alast%2Dchild%3Etr%3Alast%2Dchild%20td%3Alast%2Dchild%2C%2Epanel%3E%2Etable%3Alast%2Dchild%3Etfoot%3Alast%2Dchild%3Etr%3Alast%2Dchild%20th%3Alast%2Dchild%7Bborder%2Dbottom%2Dright%2Dradius%3A3px%7D%2Epanel%3E%2Epanel%2Dbody%2B%2Etable%2C%2Epanel%3E%2Epanel%2Dbody%2B%2Etable%2Dresponsive%2C%2Epanel%3E%2Etable%2B%2Epanel%2Dbody%2C%2Epanel%3E%2Etable%2Dresponsive%2B%2Epanel%2Dbody%7Bborder%2Dtop%3A1px%20solid%20%23ddd%7D%2Epanel%3E%2Etable%3Etbody%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20td%2C%2Epanel%3E%2Etable%3Etbody%3Afirst%2Dchild%3Etr%3Afirst%2Dchild%20th%7Bborder%2Dtop%3A0%7D%2Epanel%3E%2Etable%2Dbordered%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%7Bborder%3A0%7D%2Epanel%3E%2Etable%2Dbordered%3Etbody%3Etr%3Etd%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dbordered%3Etbody%3Etr%3Eth%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Etd%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Eth%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dbordered%3Ethead%3Etr%3Etd%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dbordered%3Ethead%3Etr%3Eth%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Etd%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Eth%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Etd%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Eth%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Ethead%3Etr%3Etd%3Afirst%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Ethead%3Etr%3Eth%3Afirst%2Dchild%7Bborder%2Dleft%3A0%7D%2Epanel%3E%2Etable%2Dbordered%3Etbody%3Etr%3Etd%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dbordered%3Etbody%3Etr%3Eth%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Etd%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Eth%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dbordered%3Ethead%3Etr%3Etd%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dbordered%3Ethead%3Etr%3Eth%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Etd%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Eth%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Etd%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Eth%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Ethead%3Etr%3Etd%3Alast%2Dchild%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Ethead%3Etr%3Eth%3Alast%2Dchild%7Bborder%2Dright%3A0%7D%2Epanel%3E%2Etable%2Dbordered%3Etbody%3Etr%3Afirst%2Dchild%3Etd%2C%2Epanel%3E%2Etable%2Dbordered%3Etbody%3Etr%3Afirst%2Dchild%3Eth%2C%2Epanel%3E%2Etable%2Dbordered%3Ethead%3Etr%3Afirst%2Dchild%3Etd%2C%2Epanel%3E%2Etable%2Dbordered%3Ethead%3Etr%3Afirst%2Dchild%3Eth%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Afirst%2Dchild%3Etd%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Afirst%2Dchild%3Eth%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Ethead%3Etr%3Afirst%2Dchild%3Etd%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Ethead%3Etr%3Afirst%2Dchild%3Eth%7Bborder%2Dbottom%3A0%7D%2Epanel%3E%2Etable%2Dbordered%3Etbody%3Etr%3Alast%2Dchild%3Etd%2C%2Epanel%3E%2Etable%2Dbordered%3Etbody%3Etr%3Alast%2Dchild%3Eth%2C%2Epanel%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Alast%2Dchild%3Etd%2C%2Epanel%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Alast%2Dchild%3Eth%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Alast%2Dchild%3Etd%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etbody%3Etr%3Alast%2Dchild%3Eth%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Alast%2Dchild%3Etd%2C%2Epanel%3E%2Etable%2Dresponsive%3E%2Etable%2Dbordered%3Etfoot%3Etr%3Alast%2Dchild%3Eth%7Bborder%2Dbottom%3A0%7D%2Epanel%3E%2Etable%2Dresponsive%7Bmargin%2Dbottom%3A0%3Bborder%3A0%7D%2Epanel%2Dgroup%7Bmargin%2Dbottom%3A20px%7D%2Epanel%2Dgroup%20%2Epanel%7Bmargin%2Dbottom%3A0%3Bborder%2Dradius%3A4px%7D%2Epanel%2Dgroup%20%2Epanel%2B%2Epanel%7Bmargin%2Dtop%3A5px%7D%2Epanel%2Dgroup%20%2Epanel%2Dheading%7Bborder%2Dbottom%3A0%7D%2Epanel%2Dgroup%20%2Epanel%2Dheading%2B%2Epanel%2Dcollapse%3E%2Elist%2Dgroup%2C%2Epanel%2Dgroup%20%2Epanel%2Dheading%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dtop%3A1px%20solid%20%23ddd%7D%2Epanel%2Dgroup%20%2Epanel%2Dfooter%7Bborder%2Dtop%3A0%7D%2Epanel%2Dgroup%20%2Epanel%2Dfooter%2B%2Epanel%2Dcollapse%20%2Epanel%2Dbody%7Bborder%2Dbottom%3A1px%20solid%20%23ddd%7D%2Epanel%2Ddefault%7Bborder%2Dcolor%3A%23ddd%7D%2Epanel%2Ddefault%3E%2Epanel%2Dheading%7Bcolor%3A%23333%3Bbackground%2Dcolor%3A%23f5f5f5%3Bborder%2Dcolor%3A%23ddd%7D%2Epanel%2Ddefault%3E%2Epanel%2Dheading%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dtop%2Dcolor%3A%23ddd%7D%2Epanel%2Ddefault%3E%2Epanel%2Dheading%20%2Ebadge%7Bcolor%3A%23f5f5f5%3Bbackground%2Dcolor%3A%23333%7D%2Epanel%2Ddefault%3E%2Epanel%2Dfooter%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dbottom%2Dcolor%3A%23ddd%7D%2Epanel%2Dprimary%7Bborder%2Dcolor%3A%23337ab7%7D%2Epanel%2Dprimary%3E%2Epanel%2Dheading%7Bcolor%3A%23fff%3Bbackground%2Dcolor%3A%23337ab7%3Bborder%2Dcolor%3A%23337ab7%7D%2Epanel%2Dprimary%3E%2Epanel%2Dheading%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dtop%2Dcolor%3A%23337ab7%7D%2Epanel%2Dprimary%3E%2Epanel%2Dheading%20%2Ebadge%7Bcolor%3A%23337ab7%3Bbackground%2Dcolor%3A%23fff%7D%2Epanel%2Dprimary%3E%2Epanel%2Dfooter%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dbottom%2Dcolor%3A%23337ab7%7D%2Epanel%2Dsuccess%7Bborder%2Dcolor%3A%23d6e9c6%7D%2Epanel%2Dsuccess%3E%2Epanel%2Dheading%7Bcolor%3A%233c763d%3Bbackground%2Dcolor%3A%23dff0d8%3Bborder%2Dcolor%3A%23d6e9c6%7D%2Epanel%2Dsuccess%3E%2Epanel%2Dheading%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dtop%2Dcolor%3A%23d6e9c6%7D%2Epanel%2Dsuccess%3E%2Epanel%2Dheading%20%2Ebadge%7Bcolor%3A%23dff0d8%3Bbackground%2Dcolor%3A%233c763d%7D%2Epanel%2Dsuccess%3E%2Epanel%2Dfooter%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dbottom%2Dcolor%3A%23d6e9c6%7D%2Epanel%2Dinfo%7Bborder%2Dcolor%3A%23bce8f1%7D%2Epanel%2Dinfo%3E%2Epanel%2Dheading%7Bcolor%3A%2331708f%3Bbackground%2Dcolor%3A%23d9edf7%3Bborder%2Dcolor%3A%23bce8f1%7D%2Epanel%2Dinfo%3E%2Epanel%2Dheading%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dtop%2Dcolor%3A%23bce8f1%7D%2Epanel%2Dinfo%3E%2Epanel%2Dheading%20%2Ebadge%7Bcolor%3A%23d9edf7%3Bbackground%2Dcolor%3A%2331708f%7D%2Epanel%2Dinfo%3E%2Epanel%2Dfooter%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dbottom%2Dcolor%3A%23bce8f1%7D%2Epanel%2Dwarning%7Bborder%2Dcolor%3A%23faebcc%7D%2Epanel%2Dwarning%3E%2Epanel%2Dheading%7Bcolor%3A%238a6d3b%3Bbackground%2Dcolor%3A%23fcf8e3%3Bborder%2Dcolor%3A%23faebcc%7D%2Epanel%2Dwarning%3E%2Epanel%2Dheading%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dtop%2Dcolor%3A%23faebcc%7D%2Epanel%2Dwarning%3E%2Epanel%2Dheading%20%2Ebadge%7Bcolor%3A%23fcf8e3%3Bbackground%2Dcolor%3A%238a6d3b%7D%2Epanel%2Dwarning%3E%2Epanel%2Dfooter%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dbottom%2Dcolor%3A%23faebcc%7D%2Epanel%2Ddanger%7Bborder%2Dcolor%3A%23ebccd1%7D%2Epanel%2Ddanger%3E%2Epanel%2Dheading%7Bcolor%3A%23a94442%3Bbackground%2Dcolor%3A%23f2dede%3Bborder%2Dcolor%3A%23ebccd1%7D%2Epanel%2Ddanger%3E%2Epanel%2Dheading%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dtop%2Dcolor%3A%23ebccd1%7D%2Epanel%2Ddanger%3E%2Epanel%2Dheading%20%2Ebadge%7Bcolor%3A%23f2dede%3Bbackground%2Dcolor%3A%23a94442%7D%2Epanel%2Ddanger%3E%2Epanel%2Dfooter%2B%2Epanel%2Dcollapse%3E%2Epanel%2Dbody%7Bborder%2Dbottom%2Dcolor%3A%23ebccd1%7D%2Eembed%2Dresponsive%7Bposition%3Arelative%3Bdisplay%3Ablock%3Bheight%3A0%3Bpadding%3A0%3Boverflow%3Ahidden%7D%2Eembed%2Dresponsive%20%2Eembed%2Dresponsive%2Ditem%2C%2Eembed%2Dresponsive%20embed%2C%2Eembed%2Dresponsive%20iframe%2C%2Eembed%2Dresponsive%20object%2C%2Eembed%2Dresponsive%20video%7Bposition%3Aabsolute%3Btop%3A0%3Bbottom%3A0%3Bleft%3A0%3Bwidth%3A100%25%3Bheight%3A100%25%3Bborder%3A0%7D%2Eembed%2Dresponsive%2D16by9%7Bpadding%2Dbottom%3A56%2E25%25%7D%2Eembed%2Dresponsive%2D4by3%7Bpadding%2Dbottom%3A75%25%7D%2Ewell%7Bmin%2Dheight%3A20px%3Bpadding%3A19px%3Bmargin%2Dbottom%3A20px%3Bbackground%2Dcolor%3A%23f5f5f5%3Bborder%3A1px%20solid%20%23e3e3e3%3Bborder%2Dradius%3A4px%3B%2Dwebkit%2Dbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E05%29%3Bbox%2Dshadow%3Ainset%200%201px%201px%20rgba%280%2C0%2C0%2C%2E05%29%7D%2Ewell%20blockquote%7Bborder%2Dcolor%3A%23ddd%3Bborder%2Dcolor%3Argba%280%2C0%2C0%2C%2E15%29%7D%2Ewell%2Dlg%7Bpadding%3A24px%3Bborder%2Dradius%3A6px%7D%2Ewell%2Dsm%7Bpadding%3A9px%3Bborder%2Dradius%3A3px%7D%2Eclose%7Bfloat%3Aright%3Bfont%2Dsize%3A21px%3Bfont%2Dweight%3A700%3Bline%2Dheight%3A1%3Bcolor%3A%23000%3Btext%2Dshadow%3A0%201px%200%20%23fff%3Bfilter%3Aalpha%28opacity%3D20%29%3Bopacity%3A%2E2%7D%2Eclose%3Afocus%2C%2Eclose%3Ahover%7Bcolor%3A%23000%3Btext%2Ddecoration%3Anone%3Bcursor%3Apointer%3Bfilter%3Aalpha%28opacity%3D50%29%3Bopacity%3A%2E5%7Dbutton%2Eclose%7B%2Dwebkit%2Dappearance%3Anone%3Bpadding%3A0%3Bcursor%3Apointer%3Bbackground%3A0%200%3Bborder%3A0%7D%2Emodal%2Dopen%7Boverflow%3Ahidden%7D%2Emodal%7Bposition%3Afixed%3Btop%3A0%3Bright%3A0%3Bbottom%3A0%3Bleft%3A0%3Bz%2Dindex%3A1050%3Bdisplay%3Anone%3Boverflow%3Ahidden%3B%2Dwebkit%2Doverflow%2Dscrolling%3Atouch%3Boutline%3A0%7D%2Emodal%2Efade%20%2Emodal%2Ddialog%7B%2Dwebkit%2Dtransition%3A%2Dwebkit%2Dtransform%20%2E3s%20ease%2Dout%3B%2Do%2Dtransition%3A%2Do%2Dtransform%20%2E3s%20ease%2Dout%3Btransition%3Atransform%20%2E3s%20ease%2Dout%3B%2Dwebkit%2Dtransform%3Atranslate%280%2C%2D25%25%29%3B%2Dms%2Dtransform%3Atranslate%280%2C%2D25%25%29%3B%2Do%2Dtransform%3Atranslate%280%2C%2D25%25%29%3Btransform%3Atranslate%280%2C%2D25%25%29%7D%2Emodal%2Ein%20%2Emodal%2Ddialog%7B%2Dwebkit%2Dtransform%3Atranslate%280%2C0%29%3B%2Dms%2Dtransform%3Atranslate%280%2C0%29%3B%2Do%2Dtransform%3Atranslate%280%2C0%29%3Btransform%3Atranslate%280%2C0%29%7D%2Emodal%2Dopen%20%2Emodal%7Boverflow%2Dx%3Ahidden%3Boverflow%2Dy%3Aauto%7D%2Emodal%2Ddialog%7Bposition%3Arelative%3Bwidth%3Aauto%3Bmargin%3A10px%7D%2Emodal%2Dcontent%7Bposition%3Arelative%3Bbackground%2Dcolor%3A%23fff%3B%2Dwebkit%2Dbackground%2Dclip%3Apadding%2Dbox%3Bbackground%2Dclip%3Apadding%2Dbox%3Bborder%3A1px%20solid%20%23999%3Bborder%3A1px%20solid%20rgba%280%2C0%2C0%2C%2E2%29%3Bborder%2Dradius%3A6px%3Boutline%3A0%3B%2Dwebkit%2Dbox%2Dshadow%3A0%203px%209px%20rgba%280%2C0%2C0%2C%2E5%29%3Bbox%2Dshadow%3A0%203px%209px%20rgba%280%2C0%2C0%2C%2E5%29%7D%2Emodal%2Dbackdrop%7Bposition%3Afixed%3Btop%3A0%3Bright%3A0%3Bbottom%3A0%3Bleft%3A0%3Bz%2Dindex%3A1040%3Bbackground%2Dcolor%3A%23000%7D%2Emodal%2Dbackdrop%2Efade%7Bfilter%3Aalpha%28opacity%3D0%29%3Bopacity%3A0%7D%2Emodal%2Dbackdrop%2Ein%7Bfilter%3Aalpha%28opacity%3D50%29%3Bopacity%3A%2E5%7D%2Emodal%2Dheader%7Bmin%2Dheight%3A16%2E43px%3Bpadding%3A15px%3Bborder%2Dbottom%3A1px%20solid%20%23e5e5e5%7D%2Emodal%2Dheader%20%2Eclose%7Bmargin%2Dtop%3A%2D2px%7D%2Emodal%2Dtitle%7Bmargin%3A0%3Bline%2Dheight%3A1%2E42857143%7D%2Emodal%2Dbody%7Bposition%3Arelative%3Bpadding%3A15px%7D%2Emodal%2Dfooter%7Bpadding%3A15px%3Btext%2Dalign%3Aright%3Bborder%2Dtop%3A1px%20solid%20%23e5e5e5%7D%2Emodal%2Dfooter%20%2Ebtn%2B%2Ebtn%7Bmargin%2Dbottom%3A0%3Bmargin%2Dleft%3A5px%7D%2Emodal%2Dfooter%20%2Ebtn%2Dgroup%20%2Ebtn%2B%2Ebtn%7Bmargin%2Dleft%3A%2D1px%7D%2Emodal%2Dfooter%20%2Ebtn%2Dblock%2B%2Ebtn%2Dblock%7Bmargin%2Dleft%3A0%7D%2Emodal%2Dscrollbar%2Dmeasure%7Bposition%3Aabsolute%3Btop%3A%2D9999px%3Bwidth%3A50px%3Bheight%3A50px%3Boverflow%3Ascroll%7D%40media%20%28min%2Dwidth%3A768px%29%7B%2Emodal%2Ddialog%7Bwidth%3A600px%3Bmargin%3A30px%20auto%7D%2Emodal%2Dcontent%7B%2Dwebkit%2Dbox%2Dshadow%3A0%205px%2015px%20rgba%280%2C0%2C0%2C%2E5%29%3Bbox%2Dshadow%3A0%205px%2015px%20rgba%280%2C0%2C0%2C%2E5%29%7D%2Emodal%2Dsm%7Bwidth%3A300px%7D%7D%40media%20%28min%2Dwidth%3A992px%29%7B%2Emodal%2Dlg%7Bwidth%3A900px%7D%7D%2Etooltip%7Bposition%3Aabsolute%3Bz%2Dindex%3A1070%3Bdisplay%3Ablock%3Bfont%2Dfamily%3A%22Helvetica%20Neue%22%2CHelvetica%2CArial%2Csans%2Dserif%3Bfont%2Dsize%3A12px%3Bfont%2Dstyle%3Anormal%3Bfont%2Dweight%3A400%3Bline%2Dheight%3A1%2E42857143%3Btext%2Dalign%3Aleft%3Btext%2Dalign%3Astart%3Btext%2Ddecoration%3Anone%3Btext%2Dshadow%3Anone%3Btext%2Dtransform%3Anone%3Bletter%2Dspacing%3Anormal%3Bword%2Dbreak%3Anormal%3Bword%2Dspacing%3Anormal%3Bword%2Dwrap%3Anormal%3Bwhite%2Dspace%3Anormal%3Bfilter%3Aalpha%28opacity%3D0%29%3Bopacity%3A0%3Bline%2Dbreak%3Aauto%7D%2Etooltip%2Ein%7Bfilter%3Aalpha%28opacity%3D90%29%3Bopacity%3A%2E9%7D%2Etooltip%2Etop%7Bpadding%3A5px%200%3Bmargin%2Dtop%3A%2D3px%7D%2Etooltip%2Eright%7Bpadding%3A0%205px%3Bmargin%2Dleft%3A3px%7D%2Etooltip%2Ebottom%7Bpadding%3A5px%200%3Bmargin%2Dtop%3A3px%7D%2Etooltip%2Eleft%7Bpadding%3A0%205px%3Bmargin%2Dleft%3A%2D3px%7D%2Etooltip%2Dinner%7Bmax%2Dwidth%3A200px%3Bpadding%3A3px%208px%3Bcolor%3A%23fff%3Btext%2Dalign%3Acenter%3Bbackground%2Dcolor%3A%23000%3Bborder%2Dradius%3A4px%7D%2Etooltip%2Darrow%7Bposition%3Aabsolute%3Bwidth%3A0%3Bheight%3A0%3Bborder%2Dcolor%3Atransparent%3Bborder%2Dstyle%3Asolid%7D%2Etooltip%2Etop%20%2Etooltip%2Darrow%7Bbottom%3A0%3Bleft%3A50%25%3Bmargin%2Dleft%3A%2D5px%3Bborder%2Dwidth%3A5px%205px%200%3Bborder%2Dtop%2Dcolor%3A%23000%7D%2Etooltip%2Etop%2Dleft%20%2Etooltip%2Darrow%7Bright%3A5px%3Bbottom%3A0%3Bmargin%2Dbottom%3A%2D5px%3Bborder%2Dwidth%3A5px%205px%200%3Bborder%2Dtop%2Dcolor%3A%23000%7D%2Etooltip%2Etop%2Dright%20%2Etooltip%2Darrow%7Bbottom%3A0%3Bleft%3A5px%3Bmargin%2Dbottom%3A%2D5px%3Bborder%2Dwidth%3A5px%205px%200%3Bborder%2Dtop%2Dcolor%3A%23000%7D%2Etooltip%2Eright%20%2Etooltip%2Darrow%7Btop%3A50%25%3Bleft%3A0%3Bmargin%2Dtop%3A%2D5px%3Bborder%2Dwidth%3A5px%205px%205px%200%3Bborder%2Dright%2Dcolor%3A%23000%7D%2Etooltip%2Eleft%20%2Etooltip%2Darrow%7Btop%3A50%25%3Bright%3A0%3Bmargin%2Dtop%3A%2D5px%3Bborder%2Dwidth%3A5px%200%205px%205px%3Bborder%2Dleft%2Dcolor%3A%23000%7D%2Etooltip%2Ebottom%20%2Etooltip%2Darrow%7Btop%3A0%3Bleft%3A50%25%3Bmargin%2Dleft%3A%2D5px%3Bborder%2Dwidth%3A0%205px%205px%3Bborder%2Dbottom%2Dcolor%3A%23000%7D%2Etooltip%2Ebottom%2Dleft%20%2Etooltip%2Darrow%7Btop%3A0%3Bright%3A5px%3Bmargin%2Dtop%3A%2D5px%3Bborder%2Dwidth%3A0%205px%205px%3Bborder%2Dbottom%2Dcolor%3A%23000%7D%2Etooltip%2Ebottom%2Dright%20%2Etooltip%2Darrow%7Btop%3A0%3Bleft%3A5px%3Bmargin%2Dtop%3A%2D5px%3Bborder%2Dwidth%3A0%205px%205px%3Bborder%2Dbottom%2Dcolor%3A%23000%7D%2Epopover%7Bposition%3Aabsolute%3Btop%3A0%3Bleft%3A0%3Bz%2Dindex%3A1060%3Bdisplay%3Anone%3Bmax%2Dwidth%3A276px%3Bpadding%3A1px%3Bfont%2Dfamily%3A%22Helvetica%20Neue%22%2CHelvetica%2CArial%2Csans%2Dserif%3Bfont%2Dsize%3A14px%3Bfont%2Dstyle%3Anormal%3Bfont%2Dweight%3A400%3Bline%2Dheight%3A1%2E42857143%3Btext%2Dalign%3Aleft%3Btext%2Dalign%3Astart%3Btext%2Ddecoration%3Anone%3Btext%2Dshadow%3Anone%3Btext%2Dtransform%3Anone%3Bletter%2Dspacing%3Anormal%3Bword%2Dbreak%3Anormal%3Bword%2Dspacing%3Anormal%3Bword%2Dwrap%3Anormal%3Bwhite%2Dspace%3Anormal%3Bbackground%2Dcolor%3A%23fff%3B%2Dwebkit%2Dbackground%2Dclip%3Apadding%2Dbox%3Bbackground%2Dclip%3Apadding%2Dbox%3Bborder%3A1px%20solid%20%23ccc%3Bborder%3A1px%20solid%20rgba%280%2C0%2C0%2C%2E2%29%3Bborder%2Dradius%3A6px%3B%2Dwebkit%2Dbox%2Dshadow%3A0%205px%2010px%20rgba%280%2C0%2C0%2C%2E2%29%3Bbox%2Dshadow%3A0%205px%2010px%20rgba%280%2C0%2C0%2C%2E2%29%3Bline%2Dbreak%3Aauto%7D%2Epopover%2Etop%7Bmargin%2Dtop%3A%2D10px%7D%2Epopover%2Eright%7Bmargin%2Dleft%3A10px%7D%2Epopover%2Ebottom%7Bmargin%2Dtop%3A10px%7D%2Epopover%2Eleft%7Bmargin%2Dleft%3A%2D10px%7D%2Epopover%2Dtitle%7Bpadding%3A8px%2014px%3Bmargin%3A0%3Bfont%2Dsize%3A14px%3Bbackground%2Dcolor%3A%23f7f7f7%3Bborder%2Dbottom%3A1px%20solid%20%23ebebeb%3Bborder%2Dradius%3A5px%205px%200%200%7D%2Epopover%2Dcontent%7Bpadding%3A9px%2014px%7D%2Epopover%3E%2Earrow%2C%2Epopover%3E%2Earrow%3Aafter%7Bposition%3Aabsolute%3Bdisplay%3Ablock%3Bwidth%3A0%3Bheight%3A0%3Bborder%2Dcolor%3Atransparent%3Bborder%2Dstyle%3Asolid%7D%2Epopover%3E%2Earrow%7Bborder%2Dwidth%3A11px%7D%2Epopover%3E%2Earrow%3Aafter%7Bcontent%3A%22%22%3Bborder%2Dwidth%3A10px%7D%2Epopover%2Etop%3E%2Earrow%7Bbottom%3A%2D11px%3Bleft%3A50%25%3Bmargin%2Dleft%3A%2D11px%3Bborder%2Dtop%2Dcolor%3A%23999%3Bborder%2Dtop%2Dcolor%3Argba%280%2C0%2C0%2C%2E25%29%3Bborder%2Dbottom%2Dwidth%3A0%7D%2Epopover%2Etop%3E%2Earrow%3Aafter%7Bbottom%3A1px%3Bmargin%2Dleft%3A%2D10px%3Bcontent%3A%22%20%22%3Bborder%2Dtop%2Dcolor%3A%23fff%3Bborder%2Dbottom%2Dwidth%3A0%7D%2Epopover%2Eright%3E%2Earrow%7Btop%3A50%25%3Bleft%3A%2D11px%3Bmargin%2Dtop%3A%2D11px%3Bborder%2Dright%2Dcolor%3A%23999%3Bborder%2Dright%2Dcolor%3Argba%280%2C0%2C0%2C%2E25%29%3Bborder%2Dleft%2Dwidth%3A0%7D%2Epopover%2Eright%3E%2Earrow%3Aafter%7Bbottom%3A%2D10px%3Bleft%3A1px%3Bcontent%3A%22%20%22%3Bborder%2Dright%2Dcolor%3A%23fff%3Bborder%2Dleft%2Dwidth%3A0%7D%2Epopover%2Ebottom%3E%2Earrow%7Btop%3A%2D11px%3Bleft%3A50%25%3Bmargin%2Dleft%3A%2D11px%3Bborder%2Dtop%2Dwidth%3A0%3Bborder%2Dbottom%2Dcolor%3A%23999%3Bborder%2Dbottom%2Dcolor%3Argba%280%2C0%2C0%2C%2E25%29%7D%2Epopover%2Ebottom%3E%2Earrow%3Aafter%7Btop%3A1px%3Bmargin%2Dleft%3A%2D10px%3Bcontent%3A%22%20%22%3Bborder%2Dtop%2Dwidth%3A0%3Bborder%2Dbottom%2Dcolor%3A%23fff%7D%2Epopover%2Eleft%3E%2Earrow%7Btop%3A50%25%3Bright%3A%2D11px%3Bmargin%2Dtop%3A%2D11px%3Bborder%2Dright%2Dwidth%3A0%3Bborder%2Dleft%2Dcolor%3A%23999%3Bborder%2Dleft%2Dcolor%3Argba%280%2C0%2C0%2C%2E25%29%7D%2Epopover%2Eleft%3E%2Earrow%3Aafter%7Bright%3A1px%3Bbottom%3A%2D10px%3Bcontent%3A%22%20%22%3Bborder%2Dright%2Dwidth%3A0%3Bborder%2Dleft%2Dcolor%3A%23fff%7D%2Ecarousel%7Bposition%3Arelative%7D%2Ecarousel%2Dinner%7Bposition%3Arelative%3Bwidth%3A100%25%3Boverflow%3Ahidden%7D%2Ecarousel%2Dinner%3E%2Eitem%7Bposition%3Arelative%3Bdisplay%3Anone%3B%2Dwebkit%2Dtransition%3A%2E6s%20ease%2Din%2Dout%20left%3B%2Do%2Dtransition%3A%2E6s%20ease%2Din%2Dout%20left%3Btransition%3A%2E6s%20ease%2Din%2Dout%20left%7D%2Ecarousel%2Dinner%3E%2Eitem%3Ea%3Eimg%2C%2Ecarousel%2Dinner%3E%2Eitem%3Eimg%7Bline%2Dheight%3A1%7D%40media%20all%20and%20%28transform%2D3d%29%2C%28%2Dwebkit%2Dtransform%2D3d%29%7B%2Ecarousel%2Dinner%3E%2Eitem%7B%2Dwebkit%2Dtransition%3A%2Dwebkit%2Dtransform%20%2E6s%20ease%2Din%2Dout%3B%2Do%2Dtransition%3A%2Do%2Dtransform%20%2E6s%20ease%2Din%2Dout%3Btransition%3Atransform%20%2E6s%20ease%2Din%2Dout%3B%2Dwebkit%2Dbackface%2Dvisibility%3Ahidden%3Bbackface%2Dvisibility%3Ahidden%3B%2Dwebkit%2Dperspective%3A1000px%3Bperspective%3A1000px%7D%2Ecarousel%2Dinner%3E%2Eitem%2Eactive%2Eright%2C%2Ecarousel%2Dinner%3E%2Eitem%2Enext%7Bleft%3A0%3B%2Dwebkit%2Dtransform%3Atranslate3d%28100%25%2C0%2C0%29%3Btransform%3Atranslate3d%28100%25%2C0%2C0%29%7D%2Ecarousel%2Dinner%3E%2Eitem%2Eactive%2Eleft%2C%2Ecarousel%2Dinner%3E%2Eitem%2Eprev%7Bleft%3A0%3B%2Dwebkit%2Dtransform%3Atranslate3d%28%2D100%25%2C0%2C0%29%3Btransform%3Atranslate3d%28%2D100%25%2C0%2C0%29%7D%2Ecarousel%2Dinner%3E%2Eitem%2Eactive%2C%2Ecarousel%2Dinner%3E%2Eitem%2Enext%2Eleft%2C%2Ecarousel%2Dinner%3E%2Eitem%2Eprev%2Eright%7Bleft%3A0%3B%2Dwebkit%2Dtransform%3Atranslate3d%280%2C0%2C0%29%3Btransform%3Atranslate3d%280%2C0%2C0%29%7D%7D%2Ecarousel%2Dinner%3E%2Eactive%2C%2Ecarousel%2Dinner%3E%2Enext%2C%2Ecarousel%2Dinner%3E%2Eprev%7Bdisplay%3Ablock%7D%2Ecarousel%2Dinner%3E%2Eactive%7Bleft%3A0%7D%2Ecarousel%2Dinner%3E%2Enext%2C%2Ecarousel%2Dinner%3E%2Eprev%7Bposition%3Aabsolute%3Btop%3A0%3Bwidth%3A100%25%7D%2Ecarousel%2Dinner%3E%2Enext%7Bleft%3A100%25%7D%2Ecarousel%2Dinner%3E%2Eprev%7Bleft%3A%2D100%25%7D%2Ecarousel%2Dinner%3E%2Enext%2Eleft%2C%2Ecarousel%2Dinner%3E%2Eprev%2Eright%7Bleft%3A0%7D%2Ecarousel%2Dinner%3E%2Eactive%2Eleft%7Bleft%3A%2D100%25%7D%2Ecarousel%2Dinner%3E%2Eactive%2Eright%7Bleft%3A100%25%7D%2Ecarousel%2Dcontrol%7Bposition%3Aabsolute%3Btop%3A0%3Bbottom%3A0%3Bleft%3A0%3Bwidth%3A15%25%3Bfont%2Dsize%3A20px%3Bcolor%3A%23fff%3Btext%2Dalign%3Acenter%3Btext%2Dshadow%3A0%201px%202px%20rgba%280%2C0%2C0%2C%2E6%29%3Bfilter%3Aalpha%28opacity%3D50%29%3Bopacity%3A%2E5%7D%2Ecarousel%2Dcontrol%2Eleft%7Bbackground%2Dimage%3A%2Dwebkit%2Dlinear%2Dgradient%28left%2Crgba%280%2C0%2C0%2C%2E5%29%200%2Crgba%280%2C0%2C0%2C%2E0001%29%20100%25%29%3Bbackground%2Dimage%3A%2Do%2Dlinear%2Dgradient%28left%2Crgba%280%2C0%2C0%2C%2E5%29%200%2Crgba%280%2C0%2C0%2C%2E0001%29%20100%25%29%3Bbackground%2Dimage%3A%2Dwebkit%2Dgradient%28linear%2Cleft%20top%2Cright%20top%2Cfrom%28rgba%280%2C0%2C0%2C%2E5%29%29%2Cto%28rgba%280%2C0%2C0%2C%2E0001%29%29%29%3Bbackground%2Dimage%3Alinear%2Dgradient%28to%20right%2Crgba%280%2C0%2C0%2C%2E5%29%200%2Crgba%280%2C0%2C0%2C%2E0001%29%20100%25%29%3Bfilter%3Aprogid%3ADXImageTransform%2EMicrosoft%2Egradient%28startColorstr%3D%27%2380000000%27%2C%20endColorstr%3D%27%2300000000%27%2C%20GradientType%3D1%29%3Bbackground%2Drepeat%3Arepeat%2Dx%7D%2Ecarousel%2Dcontrol%2Eright%7Bright%3A0%3Bleft%3Aauto%3Bbackground%2Dimage%3A%2Dwebkit%2Dlinear%2Dgradient%28left%2Crgba%280%2C0%2C0%2C%2E0001%29%200%2Crgba%280%2C0%2C0%2C%2E5%29%20100%25%29%3Bbackground%2Dimage%3A%2Do%2Dlinear%2Dgradient%28left%2Crgba%280%2C0%2C0%2C%2E0001%29%200%2Crgba%280%2C0%2C0%2C%2E5%29%20100%25%29%3Bbackground%2Dimage%3A%2Dwebkit%2Dgradient%28linear%2Cleft%20top%2Cright%20top%2Cfrom%28rgba%280%2C0%2C0%2C%2E0001%29%29%2Cto%28rgba%280%2C0%2C0%2C%2E5%29%29%29%3Bbackground%2Dimage%3Alinear%2Dgradient%28to%20right%2Crgba%280%2C0%2C0%2C%2E0001%29%200%2Crgba%280%2C0%2C0%2C%2E5%29%20100%25%29%3Bfilter%3Aprogid%3ADXImageTransform%2EMicrosoft%2Egradient%28startColorstr%3D%27%2300000000%27%2C%20endColorstr%3D%27%2380000000%27%2C%20GradientType%3D1%29%3Bbackground%2Drepeat%3Arepeat%2Dx%7D%2Ecarousel%2Dcontrol%3Afocus%2C%2Ecarousel%2Dcontrol%3Ahover%7Bcolor%3A%23fff%3Btext%2Ddecoration%3Anone%3Bfilter%3Aalpha%28opacity%3D90%29%3Boutline%3A0%3Bopacity%3A%2E9%7D%2Ecarousel%2Dcontrol%20%2Eglyphicon%2Dchevron%2Dleft%2C%2Ecarousel%2Dcontrol%20%2Eglyphicon%2Dchevron%2Dright%2C%2Ecarousel%2Dcontrol%20%2Eicon%2Dnext%2C%2Ecarousel%2Dcontrol%20%2Eicon%2Dprev%7Bposition%3Aabsolute%3Btop%3A50%25%3Bz%2Dindex%3A5%3Bdisplay%3Ainline%2Dblock%3Bmargin%2Dtop%3A%2D10px%7D%2Ecarousel%2Dcontrol%20%2Eglyphicon%2Dchevron%2Dleft%2C%2Ecarousel%2Dcontrol%20%2Eicon%2Dprev%7Bleft%3A50%25%3Bmargin%2Dleft%3A%2D10px%7D%2Ecarousel%2Dcontrol%20%2Eglyphicon%2Dchevron%2Dright%2C%2Ecarousel%2Dcontrol%20%2Eicon%2Dnext%7Bright%3A50%25%3Bmargin%2Dright%3A%2D10px%7D%2Ecarousel%2Dcontrol%20%2Eicon%2Dnext%2C%2Ecarousel%2Dcontrol%20%2Eicon%2Dprev%7Bwidth%3A20px%3Bheight%3A20px%3Bfont%2Dfamily%3Aserif%3Bline%2Dheight%3A1%7D%2Ecarousel%2Dcontrol%20%2Eicon%2Dprev%3Abefore%7Bcontent%3A%27%5C2039%27%7D%2Ecarousel%2Dcontrol%20%2Eicon%2Dnext%3Abefore%7Bcontent%3A%27%5C203a%27%7D%2Ecarousel%2Dindicators%7Bposition%3Aabsolute%3Bbottom%3A10px%3Bleft%3A50%25%3Bz%2Dindex%3A15%3Bwidth%3A60%25%3Bpadding%2Dleft%3A0%3Bmargin%2Dleft%3A%2D30%25%3Btext%2Dalign%3Acenter%3Blist%2Dstyle%3Anone%7D%2Ecarousel%2Dindicators%20li%7Bdisplay%3Ainline%2Dblock%3Bwidth%3A10px%3Bheight%3A10px%3Bmargin%3A1px%3Btext%2Dindent%3A%2D999px%3Bcursor%3Apointer%3Bbackground%2Dcolor%3A%23000%5C9%3Bbackground%2Dcolor%3Argba%280%2C0%2C0%2C0%29%3Bborder%3A1px%20solid%20%23fff%3Bborder%2Dradius%3A10px%7D%2Ecarousel%2Dindicators%20%2Eactive%7Bwidth%3A12px%3Bheight%3A12px%3Bmargin%3A0%3Bbackground%2Dcolor%3A%23fff%7D%2Ecarousel%2Dcaption%7Bposition%3Aabsolute%3Bright%3A15%25%3Bbottom%3A20px%3Bleft%3A15%25%3Bz%2Dindex%3A10%3Bpadding%2Dtop%3A20px%3Bpadding%2Dbottom%3A20px%3Bcolor%3A%23fff%3Btext%2Dalign%3Acenter%3Btext%2Dshadow%3A0%201px%202px%20rgba%280%2C0%2C0%2C%2E6%29%7D%2Ecarousel%2Dcaption%20%2Ebtn%7Btext%2Dshadow%3Anone%7D%40media%20screen%20and%20%28min%2Dwidth%3A768px%29%7B%2Ecarousel%2Dcontrol%20%2Eglyphicon%2Dchevron%2Dleft%2C%2Ecarousel%2Dcontrol%20%2Eglyphicon%2Dchevron%2Dright%2C%2Ecarousel%2Dcontrol%20%2Eicon%2Dnext%2C%2Ecarousel%2Dcontrol%20%2Eicon%2Dprev%7Bwidth%3A30px%3Bheight%3A30px%3Bmargin%2Dtop%3A%2D15px%3Bfont%2Dsize%3A30px%7D%2Ecarousel%2Dcontrol%20%2Eglyphicon%2Dchevron%2Dleft%2C%2Ecarousel%2Dcontrol%20%2Eicon%2Dprev%7Bmargin%2Dleft%3A%2D15px%7D%2Ecarousel%2Dcontrol%20%2Eglyphicon%2Dchevron%2Dright%2C%2Ecarousel%2Dcontrol%20%2Eicon%2Dnext%7Bmargin%2Dright%3A%2D15px%7D%2Ecarousel%2Dcaption%7Bright%3A20%25%3Bleft%3A20%25%3Bpadding%2Dbottom%3A30px%7D%2Ecarousel%2Dindicators%7Bbottom%3A20px%7D%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Dgroup%3Aafter%2C%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Dgroup%3Abefore%2C%2Ebtn%2Dtoolbar%3Aafter%2C%2Ebtn%2Dtoolbar%3Abefore%2C%2Eclearfix%3Aafter%2C%2Eclearfix%3Abefore%2C%2Econtainer%2Dfluid%3Aafter%2C%2Econtainer%2Dfluid%3Abefore%2C%2Econtainer%3Aafter%2C%2Econtainer%3Abefore%2C%2Edl%2Dhorizontal%20dd%3Aafter%2C%2Edl%2Dhorizontal%20dd%3Abefore%2C%2Eform%2Dhorizontal%20%2Eform%2Dgroup%3Aafter%2C%2Eform%2Dhorizontal%20%2Eform%2Dgroup%3Abefore%2C%2Emodal%2Dfooter%3Aafter%2C%2Emodal%2Dfooter%3Abefore%2C%2Enav%3Aafter%2C%2Enav%3Abefore%2C%2Enavbar%2Dcollapse%3Aafter%2C%2Enavbar%2Dcollapse%3Abefore%2C%2Enavbar%2Dheader%3Aafter%2C%2Enavbar%2Dheader%3Abefore%2C%2Enavbar%3Aafter%2C%2Enavbar%3Abefore%2C%2Epager%3Aafter%2C%2Epager%3Abefore%2C%2Epanel%2Dbody%3Aafter%2C%2Epanel%2Dbody%3Abefore%2C%2Erow%3Aafter%2C%2Erow%3Abefore%7Bdisplay%3Atable%3Bcontent%3A%22%20%22%7D%2Ebtn%2Dgroup%2Dvertical%3E%2Ebtn%2Dgroup%3Aafter%2C%2Ebtn%2Dtoolbar%3Aafter%2C%2Eclearfix%3Aafter%2C%2Econtainer%2Dfluid%3Aafter%2C%2Econtainer%3Aafter%2C%2Edl%2Dhorizontal%20dd%3Aafter%2C%2Eform%2Dhorizontal%20%2Eform%2Dgroup%3Aafter%2C%2Emodal%2Dfooter%3Aafter%2C%2Enav%3Aafter%2C%2Enavbar%2Dcollapse%3Aafter%2C%2Enavbar%2Dheader%3Aafter%2C%2Enavbar%3Aafter%2C%2Epager%3Aafter%2C%2Epanel%2Dbody%3Aafter%2C%2Erow%3Aafter%7Bclear%3Aboth%7D%2Ecenter%2Dblock%7Bdisplay%3Ablock%3Bmargin%2Dright%3Aauto%3Bmargin%2Dleft%3Aauto%7D%2Epull%2Dright%7Bfloat%3Aright%21important%7D%2Epull%2Dleft%7Bfloat%3Aleft%21important%7D%2Ehide%7Bdisplay%3Anone%21important%7D%2Eshow%7Bdisplay%3Ablock%21important%7D%2Einvisible%7Bvisibility%3Ahidden%7D%2Etext%2Dhide%7Bfont%3A0%2F0%20a%3Bcolor%3Atransparent%3Btext%2Dshadow%3Anone%3Bbackground%2Dcolor%3Atransparent%3Bborder%3A0%7D%2Ehidden%7Bdisplay%3Anone%21important%7D%2Eaffix%7Bposition%3Afixed%7D%40%2Dms%2Dviewport%7Bwidth%3Adevice%2Dwidth%7D%2Evisible%2Dlg%2C%2Evisible%2Dmd%2C%2Evisible%2Dsm%2C%2Evisible%2Dxs%7Bdisplay%3Anone%21important%7D%2Evisible%2Dlg%2Dblock%2C%2Evisible%2Dlg%2Dinline%2C%2Evisible%2Dlg%2Dinline%2Dblock%2C%2Evisible%2Dmd%2Dblock%2C%2Evisible%2Dmd%2Dinline%2C%2Evisible%2Dmd%2Dinline%2Dblock%2C%2Evisible%2Dsm%2Dblock%2C%2Evisible%2Dsm%2Dinline%2C%2Evisible%2Dsm%2Dinline%2Dblock%2C%2Evisible%2Dxs%2Dblock%2C%2Evisible%2Dxs%2Dinline%2C%2Evisible%2Dxs%2Dinline%2Dblock%7Bdisplay%3Anone%21important%7D%40media%20%28max%2Dwidth%3A767px%29%7B%2Evisible%2Dxs%7Bdisplay%3Ablock%21important%7Dtable%2Evisible%2Dxs%7Bdisplay%3Atable%21important%7Dtr%2Evisible%2Dxs%7Bdisplay%3Atable%2Drow%21important%7Dtd%2Evisible%2Dxs%2Cth%2Evisible%2Dxs%7Bdisplay%3Atable%2Dcell%21important%7D%7D%40media%20%28max%2Dwidth%3A767px%29%7B%2Evisible%2Dxs%2Dblock%7Bdisplay%3Ablock%21important%7D%7D%40media%20%28max%2Dwidth%3A767px%29%7B%2Evisible%2Dxs%2Dinline%7Bdisplay%3Ainline%21important%7D%7D%40media%20%28max%2Dwidth%3A767px%29%7B%2Evisible%2Dxs%2Dinline%2Dblock%7Bdisplay%3Ainline%2Dblock%21important%7D%7D%40media%20%28min%2Dwidth%3A768px%29%20and%20%28max%2Dwidth%3A991px%29%7B%2Evisible%2Dsm%7Bdisplay%3Ablock%21important%7Dtable%2Evisible%2Dsm%7Bdisplay%3Atable%21important%7Dtr%2Evisible%2Dsm%7Bdisplay%3Atable%2Drow%21important%7Dtd%2Evisible%2Dsm%2Cth%2Evisible%2Dsm%7Bdisplay%3Atable%2Dcell%21important%7D%7D%40media%20%28min%2Dwidth%3A768px%29%20and%20%28max%2Dwidth%3A991px%29%7B%2Evisible%2Dsm%2Dblock%7Bdisplay%3Ablock%21important%7D%7D%40media%20%28min%2Dwidth%3A768px%29%20and%20%28max%2Dwidth%3A991px%29%7B%2Evisible%2Dsm%2Dinline%7Bdisplay%3Ainline%21important%7D%7D%40media%20%28min%2Dwidth%3A768px%29%20and%20%28max%2Dwidth%3A991px%29%7B%2Evisible%2Dsm%2Dinline%2Dblock%7Bdisplay%3Ainline%2Dblock%21important%7D%7D%40media%20%28min%2Dwidth%3A992px%29%20and%20%28max%2Dwidth%3A1199px%29%7B%2Evisible%2Dmd%7Bdisplay%3Ablock%21important%7Dtable%2Evisible%2Dmd%7Bdisplay%3Atable%21important%7Dtr%2Evisible%2Dmd%7Bdisplay%3Atable%2Drow%21important%7Dtd%2Evisible%2Dmd%2Cth%2Evisible%2Dmd%7Bdisplay%3Atable%2Dcell%21important%7D%7D%40media%20%28min%2Dwidth%3A992px%29%20and%20%28max%2Dwidth%3A1199px%29%7B%2Evisible%2Dmd%2Dblock%7Bdisplay%3Ablock%21important%7D%7D%40media%20%28min%2Dwidth%3A992px%29%20and%20%28max%2Dwidth%3A1199px%29%7B%2Evisible%2Dmd%2Dinline%7Bdisplay%3Ainline%21important%7D%7D%40media%20%28min%2Dwidth%3A992px%29%20and%20%28max%2Dwidth%3A1199px%29%7B%2Evisible%2Dmd%2Dinline%2Dblock%7Bdisplay%3Ainline%2Dblock%21important%7D%7D%40media%20%28min%2Dwidth%3A1200px%29%7B%2Evisible%2Dlg%7Bdisplay%3Ablock%21important%7Dtable%2Evisible%2Dlg%7Bdisplay%3Atable%21important%7Dtr%2Evisible%2Dlg%7Bdisplay%3Atable%2Drow%21important%7Dtd%2Evisible%2Dlg%2Cth%2Evisible%2Dlg%7Bdisplay%3Atable%2Dcell%21important%7D%7D%40media%20%28min%2Dwidth%3A1200px%29%7B%2Evisible%2Dlg%2Dblock%7Bdisplay%3Ablock%21important%7D%7D%40media%20%28min%2Dwidth%3A1200px%29%7B%2Evisible%2Dlg%2Dinline%7Bdisplay%3Ainline%21important%7D%7D%40media%20%28min%2Dwidth%3A1200px%29%7B%2Evisible%2Dlg%2Dinline%2Dblock%7Bdisplay%3Ainline%2Dblock%21important%7D%7D%40media%20%28max%2Dwidth%3A767px%29%7B%2Ehidden%2Dxs%7Bdisplay%3Anone%21important%7D%7D%40media%20%28min%2Dwidth%3A768px%29%20and%20%28max%2Dwidth%3A991px%29%7B%2Ehidden%2Dsm%7Bdisplay%3Anone%21important%7D%7D%40media%20%28min%2Dwidth%3A992px%29%20and%20%28max%2Dwidth%3A1199px%29%7B%2Ehidden%2Dmd%7Bdisplay%3Anone%21important%7D%7D%40media%20%28min%2Dwidth%3A1200px%29%7B%2Ehidden%2Dlg%7Bdisplay%3Anone%21important%7D%7D%2Evisible%2Dprint%7Bdisplay%3Anone%21important%7D%40media%20print%7B%2Evisible%2Dprint%7Bdisplay%3Ablock%21important%7Dtable%2Evisible%2Dprint%7Bdisplay%3Atable%21important%7Dtr%2Evisible%2Dprint%7Bdisplay%3Atable%2Drow%21important%7Dtd%2Evisible%2Dprint%2Cth%2Evisible%2Dprint%7Bdisplay%3Atable%2Dcell%21important%7D%7D%2Evisible%2Dprint%2Dblock%7Bdisplay%3Anone%21important%7D%40media%20print%7B%2Evisible%2Dprint%2Dblock%7Bdisplay%3Ablock%21important%7D%7D%2Evisible%2Dprint%2Dinline%7Bdisplay%3Anone%21important%7D%40media%20print%7B%2Evisible%2Dprint%2Dinline%7Bdisplay%3Ainline%21important%7D%7D%2Evisible%2Dprint%2Dinline%2Dblock%7Bdisplay%3Anone%21important%7D%40media%20print%7B%2Evisible%2Dprint%2Dinline%2Dblock%7Bdisplay%3Ainline%2Dblock%21important%7D%7D%40media%20print%7B%2Ehidden%2Dprint%7Bdisplay%3Anone%21important%7D%7D%0A" rel="stylesheet" />
<script src="data:application/javascript;base64,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"></script>
<script src="data:application/javascript;base64,LyoqCiogQHByZXNlcnZlIEhUTUw1IFNoaXYgMy43LjIgfCBAYWZhcmthcyBAamRhbHRvbiBAam9uX25lYWwgQHJlbSB8IE1JVC9HUEwyIExpY2Vuc2VkCiovCi8vIE9ubHkgcnVuIHRoaXMgY29kZSBpbiBJRSA4CmlmICghIXdpbmRvdy5uYXZpZ2F0b3IudXNlckFnZW50Lm1hdGNoKCJNU0lFIDgiKSkgewohZnVuY3Rpb24oYSxiKXtmdW5jdGlvbiBjKGEsYil7dmFyIGM9YS5jcmVhdGVFbGVtZW50KCJwIiksZD1hLmdldEVsZW1lbnRzQnlUYWdOYW1lKCJoZWFkIilbMF18fGEuZG9jdW1lbnRFbGVtZW50O3JldHVybiBjLmlubmVySFRNTD0ieDxzdHlsZT4iK2IrIjwvc3R5bGU+IixkLmluc2VydEJlZm9yZShjLmxhc3RDaGlsZCxkLmZpcnN0Q2hpbGQpfWZ1bmN0aW9uIGQoKXt2YXIgYT10LmVsZW1lbnRzO3JldHVybiJzdHJpbmciPT10eXBlb2YgYT9hLnNwbGl0KCIgIik6YX1mdW5jdGlvbiBlKGEsYil7dmFyIGM9dC5lbGVtZW50czsic3RyaW5nIiE9dHlwZW9mIGMmJihjPWMuam9pbigiICIpKSwic3RyaW5nIiE9dHlwZW9mIGEmJihhPWEuam9pbigiICIpKSx0LmVsZW1lbnRzPWMrIiAiK2EsaihiKX1mdW5jdGlvbiBmKGEpe3ZhciBiPXNbYVtxXV07cmV0dXJuIGJ8fChiPXt9LHIrKyxhW3FdPXIsc1tyXT1iKSxifWZ1bmN0aW9uIGcoYSxjLGQpe2lmKGN8fChjPWIpLGwpcmV0dXJuIGMuY3JlYXRlRWxlbWVudChhKTtkfHwoZD1mKGMpKTt2YXIgZTtyZXR1cm4gZT1kLmNhY2hlW2FdP2QuY2FjaGVbYV0uY2xvbmVOb2RlKCk6cC50ZXN0KGEpPyhkLmNhY2hlW2FdPWQuY3JlYXRlRWxlbShhKSkuY2xvbmVOb2RlKCk6ZC5jcmVhdGVFbGVtKGEpLCFlLmNhbkhhdmVDaGlsZHJlbnx8by50ZXN0KGEpfHxlLnRhZ1Vybj9lOmQuZnJhZy5hcHBlbmRDaGlsZChlKX1mdW5jdGlvbiBoKGEsYyl7aWYoYXx8KGE9YiksbClyZXR1cm4gYS5jcmVhdGVEb2N1bWVudEZyYWdtZW50KCk7Yz1jfHxmKGEpO2Zvcih2YXIgZT1jLmZyYWcuY2xvbmVOb2RlKCksZz0wLGg9ZCgpLGk9aC5sZW5ndGg7aT5nO2crKyllLmNyZWF0ZUVsZW1lbnQoaFtnXSk7cmV0dXJuIGV9ZnVuY3Rpb24gaShhLGIpe2IuY2FjaGV8fChiLmNhY2hlPXt9LGIuY3JlYXRlRWxlbT1hLmNyZWF0ZUVsZW1lbnQsYi5jcmVhdGVGcmFnPWEuY3JlYXRlRG9jdW1lbnRGcmFnbWVudCxiLmZyYWc9Yi5jcmVhdGVGcmFnKCkpLGEuY3JlYXRlRWxlbWVudD1mdW5jdGlvbihjKXtyZXR1cm4gdC5zaGl2TWV0aG9kcz9nKGMsYSxiKTpiLmNyZWF0ZUVsZW0oYyl9LGEuY3JlYXRlRG9jdW1lbnRGcmFnbWVudD1GdW5jdGlvbigiaCxmIiwicmV0dXJuIGZ1bmN0aW9uKCl7dmFyIG49Zi5jbG9uZU5vZGUoKSxjPW4uY3JlYXRlRWxlbWVudDtoLnNoaXZNZXRob2RzJiYoIitkKCkuam9pbigpLnJlcGxhY2UoL1tcd1wtOl0rL2csZnVuY3Rpb24oYSl7cmV0dXJuIGIuY3JlYXRlRWxlbShhKSxiLmZyYWcuY3JlYXRlRWxlbWVudChhKSwnYygiJythKyciKSd9KSsiKTtyZXR1cm4gbn0iKSh0LGIuZnJhZyl9ZnVuY3Rpb24gaihhKXthfHwoYT1iKTt2YXIgZD1mKGEpO3JldHVybiF0LnNoaXZDU1N8fGt8fGQuaGFzQ1NTfHwoZC5oYXNDU1M9ISFjKGEsImFydGljbGUsYXNpZGUsZGlhbG9nLGZpZ2NhcHRpb24sZmlndXJlLGZvb3RlcixoZWFkZXIsaGdyb3VwLG1haW4sbmF2LHNlY3Rpb257ZGlzcGxheTpibG9ja31tYXJre2JhY2tncm91bmQ6I0ZGMDtjb2xvcjojMDAwfXRlbXBsYXRle2Rpc3BsYXk6bm9uZX0iKSksbHx8aShhLGQpLGF9dmFyIGssbCxtPSIzLjcuMiIsbj1hLmh0bWw1fHx7fSxvPS9ePHxeKD86YnV0dG9ufG1hcHxzZWxlY3R8dGV4dGFyZWF8b2JqZWN0fGlmcmFtZXxvcHRpb258b3B0Z3JvdXApJC9pLHA9L14oPzphfGJ8Y29kZXxkaXZ8ZmllbGRzZXR8aDF8aDJ8aDN8aDR8aDV8aDZ8aXxsYWJlbHxsaXxvbHxwfHF8c3BhbnxzdHJvbmd8c3R5bGV8dGFibGV8dGJvZHl8dGR8dGh8dHJ8dWwpJC9pLHE9Il9odG1sNXNoaXYiLHI9MCxzPXt9OyFmdW5jdGlvbigpe3RyeXt2YXIgYT1iLmNyZWF0ZUVsZW1lbnQoImEiKTthLmlubmVySFRNTD0iPHh5ej48L3h5ej4iLGs9ImhpZGRlbiJpbiBhLGw9MT09YS5jaGlsZE5vZGVzLmxlbmd0aHx8ZnVuY3Rpb24oKXtiLmNyZWF0ZUVsZW1lbnQoImEiKTt2YXIgYT1iLmNyZWF0ZURvY3VtZW50RnJhZ21lbnQoKTtyZXR1cm4idW5kZWZpbmVkIj09dHlwZW9mIGEuY2xvbmVOb2RlfHwidW5kZWZpbmVkIj09dHlwZW9mIGEuY3JlYXRlRG9jdW1lbnRGcmFnbWVudHx8InVuZGVmaW5lZCI9PXR5cGVvZiBhLmNyZWF0ZUVsZW1lbnR9KCl9Y2F0Y2goYyl7az0hMCxsPSEwfX0oKTt2YXIgdD17ZWxlbWVudHM6bi5lbGVtZW50c3x8ImFiYnIgYXJ0aWNsZSBhc2lkZSBhdWRpbyBiZGkgY2FudmFzIGRhdGEgZGF0YWxpc3QgZGV0YWlscyBkaWFsb2cgZmlnY2FwdGlvbiBmaWd1cmUgZm9vdGVyIGhlYWRlciBoZ3JvdXAgbWFpbiBtYXJrIG1ldGVyIG5hdiBvdXRwdXQgcGljdHVyZSBwcm9ncmVzcyBzZWN0aW9uIHN1bW1hcnkgdGVtcGxhdGUgdGltZSB2aWRlbyIsdmVyc2lvbjptLHNoaXZDU1M6bi5zaGl2Q1NTIT09ITEsc3VwcG9ydHNVbmtub3duRWxlbWVudHM6bCxzaGl2TWV0aG9kczpuLnNoaXZNZXRob2RzIT09ITEsdHlwZToiZGVmYXVsdCIsc2hpdkRvY3VtZW50OmosY3JlYXRlRWxlbWVudDpnLGNyZWF0ZURvY3VtZW50RnJhZ21lbnQ6aCxhZGRFbGVtZW50czplfTthLmh0bWw1PXQsaihiKX0odGhpcyxkb2N1bWVudCk7Cn07Cg=="></script>
<script src="data:application/javascript;base64,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"></script>
<style>h1 {font-size: 34px;}
       h1.title {font-size: 38px;}
       h2 {font-size: 30px;}
       h3 {font-size: 24px;}
       h4 {font-size: 18px;}
       h5 {font-size: 16px;}
       h6 {font-size: 12px;}
       code {color: inherit; background-color: rgba(0, 0, 0, 0.04);}
       pre:not([class]) { background-color: white }</style>
<script src="data:application/javascript;base64,CgovKioKICogalF1ZXJ5IFBsdWdpbjogU3RpY2t5IFRhYnMKICoKICogQGF1dGhvciBBaWRhbiBMaXN0ZXIgPGFpZGFuQHBocC5uZXQ+CiAqIGFkYXB0ZWQgYnkgUnViZW4gQXJzbGFuIHRvIGFjdGl2YXRlIHBhcmVudCB0YWJzIHRvbwogKiBodHRwOi8vd3d3LmFpZGFubGlzdGVyLmNvbS8yMDE0LzAzL3BlcnNpc3RpbmctdGhlLXRhYi1zdGF0ZS1pbi1ib290c3RyYXAvCiAqLwooZnVuY3Rpb24oJCkgewogICJ1c2Ugc3RyaWN0IjsKICAkLmZuLnJtYXJrZG93blN0aWNreVRhYnMgPSBmdW5jdGlvbigpIHsKICAgIHZhciBjb250ZXh0ID0gdGhpczsKICAgIC8vIFNob3cgdGhlIHRhYiBjb3JyZXNwb25kaW5nIHdpdGggdGhlIGhhc2ggaW4gdGhlIFVSTCwgb3IgdGhlIGZpcnN0IHRhYgogICAgdmFyIHNob3dTdHVmZkZyb21IYXNoID0gZnVuY3Rpb24oKSB7CiAgICAgIHZhciBoYXNoID0gd2luZG93LmxvY2F0aW9uLmhhc2g7CiAgICAgIHZhciBzZWxlY3RvciA9IGhhc2ggPyAnYVtocmVmPSInICsgaGFzaCArICciXScgOiAnbGkuYWN0aXZlID4gYSc7CiAgICAgIHZhciAkc2VsZWN0b3IgPSAkKHNlbGVjdG9yLCBjb250ZXh0KTsKICAgICAgaWYoJHNlbGVjdG9yLmRhdGEoJ3RvZ2dsZScpID09PSAidGFiIikgewogICAgICAgICRzZWxlY3Rvci50YWIoJ3Nob3cnKTsKICAgICAgICAvLyB3YWxrIHVwIHRoZSBhbmNlc3RvcnMgb2YgdGhpcyBlbGVtZW50LCBzaG93IGFueSBoaWRkZW4gdGFicwogICAgICAgICRzZWxlY3Rvci5wYXJlbnRzKCcuc2VjdGlvbi50YWJzZXQnKS5lYWNoKGZ1bmN0aW9uKGksIGVsbSkgewogICAgICAgICAgdmFyIGxpbmsgPSAkKCdhW2hyZWY9IiMnICsgJChlbG0pLmF0dHIoJ2lkJykgKyAnIl0nKTsKICAgICAgICAgIGlmKGxpbmsuZGF0YSgndG9nZ2xlJykgPT09ICJ0YWIiKSB7CiAgICAgICAgICAgIGxpbmsudGFiKCJzaG93Iik7CiAgICAgICAgICB9CiAgICAgICAgfSk7CiAgICAgIH0KICAgIH07CgoKICAgIC8vIFNldCB0aGUgY29ycmVjdCB0YWIgd2hlbiB0aGUgcGFnZSBsb2FkcwogICAgc2hvd1N0dWZmRnJvbUhhc2goY29udGV4dCk7CgogICAgLy8gU2V0IHRoZSBjb3JyZWN0IHRhYiB3aGVuIGEgdXNlciB1c2VzIHRoZWlyIGJhY2svZm9yd2FyZCBidXR0b24KICAgICQod2luZG93KS5vbignaGFzaGNoYW5nZScsIGZ1bmN0aW9uKCkgewogICAgICBzaG93U3R1ZmZGcm9tSGFzaChjb250ZXh0KTsKICAgIH0pOwoKICAgIC8vIENoYW5nZSB0aGUgVVJMIHdoZW4gdGFicyBhcmUgY2xpY2tlZAogICAgJCgnYScsIGNvbnRleHQpLm9uKCdjbGljaycsIGZ1bmN0aW9uKGUpIHsKICAgICAgaGlzdG9yeS5wdXNoU3RhdGUobnVsbCwgbnVsbCwgdGhpcy5ocmVmKTsKICAgICAgc2hvd1N0dWZmRnJvbUhhc2goY29udGV4dCk7CiAgICB9KTsKCiAgICByZXR1cm4gdGhpczsKICB9Owp9KGpRdWVyeSkpOwoKd2luZG93LmJ1aWxkVGFic2V0cyA9IGZ1bmN0aW9uKHRvY0lEKSB7CgogIC8vIGJ1aWxkIGEgdGFic2V0IGZyb20gYSBzZWN0aW9uIGRpdiB3aXRoIHRoZSAudGFic2V0IGNsYXNzCiAgZnVuY3Rpb24gYnVpbGRUYWJzZXQodGFic2V0KSB7CgogICAgLy8gY2hlY2sgZm9yIGZhZGUgYW5kIHBpbGxzIG9wdGlvbnMKICAgIHZhciBmYWRlID0gdGFic2V0Lmhhc0NsYXNzKCJ0YWJzZXQtZmFkZSIpOwogICAgdmFyIHBpbGxzID0gdGFic2V0Lmhhc0NsYXNzKCJ0YWJzZXQtcGlsbHMiKTsKICAgIHZhciBuYXZDbGFzcyA9IHBpbGxzID8gIm5hdi1waWxscyIgOiAibmF2LXRhYnMiOwoKICAgIC8vIGRldGVybWluZSB0aGUgaGVhZGluZyBsZXZlbCBvZiB0aGUgdGFic2V0IGFuZCB0YWJzCiAgICB2YXIgbWF0Y2ggPSB0YWJzZXQuYXR0cignY2xhc3MnKS5tYXRjaCgvbGV2ZWwoXGQpIC8pOwogICAgaWYgKG1hdGNoID09PSBudWxsKQogICAgICByZXR1cm47CiAgICB2YXIgdGFic2V0TGV2ZWwgPSBOdW1iZXIobWF0Y2hbMV0pOwogICAgdmFyIHRhYkxldmVsID0gdGFic2V0TGV2ZWwgKyAxOwoKICAgIC8vIGZpbmQgYWxsIHN1YmhlYWRpbmdzIGltbWVkaWF0ZWx5IGJlbG93CiAgICB2YXIgdGFicyA9IHRhYnNldC5maW5kKCJkaXYuc2VjdGlvbi5sZXZlbCIgKyB0YWJMZXZlbCk7CiAgICBpZiAoIXRhYnMubGVuZ3RoKQogICAgICByZXR1cm47CgogICAgLy8gY3JlYXRlIHRhYmxpc3QgYW5kIHRhYi1jb250ZW50IGVsZW1lbnRzCiAgICB2YXIgdGFiTGlzdCA9ICQoJzx1bCBjbGFzcz0ibmF2ICcgKyBuYXZDbGFzcyArICciIHJvbGU9InRhYmxpc3QiPjwvdWw+Jyk7CiAgICAkKHRhYnNbMF0pLmJlZm9yZSh0YWJMaXN0KTsKICAgIHZhciB0YWJDb250ZW50ID0gJCgnPGRpdiBjbGFzcz0idGFiLWNvbnRlbnQiPjwvZGl2PicpOwogICAgJCh0YWJzWzBdKS5iZWZvcmUodGFiQ29udGVudCk7CgogICAgLy8gYnVpbGQgdGhlIHRhYnNldAogICAgdmFyIGFjdGl2ZVRhYiA9IDA7CiAgICB0YWJzLmVhY2goZnVuY3Rpb24oaSkgewoKICAgICAgLy8gZ2V0IHRoZSB0YWIgZGl2CiAgICAgIHZhciB0YWIgPSAkKHRhYnNbaV0pOwoKICAgICAgLy8gZ2V0IHRoZSBpZCB0aGVuIHNhbml0aXplIGl0IGZvciB1c2Ugd2l0aCBib290c3RyYXAgdGFicwogICAgICB2YXIgaWQgPSB0YWIuYXR0cignaWQnKTsKCiAgICAgIC8vIHNlZSBpZiB0aGlzIGlzIG1hcmtlZCBhcyB0aGUgYWN0aXZlIHRhYgogICAgICBpZiAodGFiLmhhc0NsYXNzKCdhY3RpdmUnKSkKICAgICAgICBhY3RpdmVUYWIgPSBpOwoKICAgICAgLy8gcmVtb3ZlIGFueSB0YWJsZSBvZiBjb250ZW50cyBlbnRyaWVzIGFzc29jaWF0ZWQgd2l0aAogICAgICAvLyB0aGlzIElEIChzaW5jZSB3ZSdsbCBiZSByZW1vdmluZyB0aGUgaGVhZGluZyBlbGVtZW50KQogICAgICAkKCJkaXYjIiArIHRvY0lEICsgIiBsaSBhW2hyZWY9JyMiICsgaWQgKyAiJ10iKS5wYXJlbnQoKS5yZW1vdmUoKTsKCiAgICAgIC8vIHNhbml0aXplIHRoZSBpZCBmb3IgdXNlIHdpdGggYm9vdHN0cmFwIHRhYnMKICAgICAgaWQgPSBpZC5yZXBsYWNlKC9bLlwvPyYhIzw+XS9nLCAnJykucmVwbGFjZSgvXHMvZywgJ18nKTsKICAgICAgdGFiLmF0dHIoJ2lkJywgaWQpOwoKICAgICAgLy8gZ2V0IHRoZSBoZWFkaW5nIGVsZW1lbnQgd2l0aGluIGl0LCBncmFiIGl0J3MgdGV4dCwgdGhlbiByZW1vdmUgaXQKICAgICAgdmFyIGhlYWRpbmcgPSB0YWIuZmluZCgnaCcgKyB0YWJMZXZlbCArICc6Zmlyc3QnKTsKICAgICAgdmFyIGhlYWRpbmdUZXh0ID0gaGVhZGluZy5odG1sKCk7CiAgICAgIGhlYWRpbmcucmVtb3ZlKCk7CgogICAgICAvLyBidWlsZCBhbmQgYXBwZW5kIHRoZSB0YWIgbGlzdCBpdGVtCiAgICAgIHZhciBhID0gJCgnPGEgcm9sZT0idGFiIiBkYXRhLXRvZ2dsZT0idGFiIj4nICsgaGVhZGluZ1RleHQgKyAnPC9hPicpOwogICAgICBhLmF0dHIoJ2hyZWYnLCAnIycgKyBpZCk7CiAgICAgIGEuYXR0cignYXJpYS1jb250cm9scycsIGlkKTsKICAgICAgdmFyIGxpID0gJCgnPGxpIHJvbGU9InByZXNlbnRhdGlvbiI+PC9saT4nKTsKICAgICAgbGkuYXBwZW5kKGEpOwogICAgICB0YWJMaXN0LmFwcGVuZChsaSk7CgogICAgICAvLyBzZXQgaXQncyBhdHRyaWJ1dGVzCiAgICAgIHRhYi5hdHRyKCdyb2xlJywgJ3RhYnBhbmVsJyk7CiAgICAgIHRhYi5hZGRDbGFzcygndGFiLXBhbmUnKTsKICAgICAgdGFiLmFkZENsYXNzKCd0YWJiZWQtcGFuZScpOwogICAgICBpZiAoZmFkZSkKICAgICAgICB0YWIuYWRkQ2xhc3MoJ2ZhZGUnKTsKCiAgICAgIC8vIG1vdmUgaXQgaW50byB0aGUgdGFiIGNvbnRlbnQgZGl2CiAgICAgIHRhYi5kZXRhY2goKS5hcHBlbmRUbyh0YWJDb250ZW50KTsKICAgIH0pOwoKICAgIC8vIHNldCBhY3RpdmUgdGFiCiAgICAkKHRhYkxpc3QuY2hpbGRyZW4oJ2xpJylbYWN0aXZlVGFiXSkuYWRkQ2xhc3MoJ2FjdGl2ZScpOwogICAgdmFyIGFjdGl2ZSA9ICQodGFiQ29udGVudC5jaGlsZHJlbignZGl2LnNlY3Rpb24nKVthY3RpdmVUYWJdKTsKICAgIGFjdGl2ZS5hZGRDbGFzcygnYWN0aXZlJyk7CiAgICBpZiAoZmFkZSkKICAgICAgYWN0aXZlLmFkZENsYXNzKCdpbicpOwoKICAgIGlmICh0YWJzZXQuaGFzQ2xhc3MoInRhYnNldC1zdGlja3kiKSkKICAgICAgdGFic2V0LnJtYXJrZG93blN0aWNreVRhYnMoKTsKICB9CgogIC8vIGNvbnZlcnQgc2VjdGlvbiBkaXZzIHdpdGggdGhlIC50YWJzZXQgY2xhc3MgdG8gdGFic2V0cwogIHZhciB0YWJzZXRzID0gJCgiZGl2LnNlY3Rpb24udGFic2V0Iik7CiAgdGFic2V0cy5lYWNoKGZ1bmN0aW9uKGkpIHsKICAgIGJ1aWxkVGFic2V0KCQodGFic2V0c1tpXSkpOwogIH0pOwp9OwoK"></script>
<link href="data:text/css,%2Ehljs%2Dliteral%20%7B%0Acolor%3A%20%23990073%3B%0A%7D%0A%2Ehljs%2Dnumber%20%7B%0Acolor%3A%20%23099%3B%0A%7D%0A%2Ehljs%2Dcomment%20%7B%0Acolor%3A%20%23998%3B%0Afont%2Dstyle%3A%20italic%3B%0A%7D%0A%2Ehljs%2Dkeyword%20%7B%0Acolor%3A%20%23900%3B%0Afont%2Dweight%3A%20bold%3B%0A%7D%0A%2Ehljs%2Dstring%20%7B%0Acolor%3A%20%23d14%3B%0A%7D%0A" rel="stylesheet" />
<script src="data:application/javascript;base64,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"></script>

<style type="text/css">
  code{white-space: pre-wrap;}
  span.smallcaps{font-variant: small-caps;}
  span.underline{text-decoration: underline;}
  div.column{display: inline-block; vertical-align: top; width: 50%;}
  div.hanging-indent{margin-left: 1.5em; text-indent: -1.5em;}
  ul.task-list{list-style: none;}
    </style>

<style type="text/css">code{white-space: pre;}</style>
<script type="text/javascript">
if (window.hljs) {
  hljs.configure({languages: []});
  hljs.initHighlightingOnLoad();
  if (document.readyState && document.readyState === "complete") {
    window.setTimeout(function() { hljs.initHighlighting(); }, 0);
  }
}
</script>








<style type="text/css">
.main-container {
  max-width: 940px;
  margin-left: auto;
  margin-right: auto;
}
img {
  max-width:100%;
}
.tabbed-pane {
  padding-top: 12px;
}
.html-widget {
  margin-bottom: 20px;
}
button.code-folding-btn:focus {
  outline: none;
}
summary {
  display: list-item;
}
pre code {
  padding: 0;
}
</style>



<!-- tabsets -->

<style type="text/css">
.tabset-dropdown > .nav-tabs {
  display: inline-table;
  max-height: 500px;
  min-height: 44px;
  overflow-y: auto;
  border: 1px solid #ddd;
  border-radius: 4px;
}

.tabset-dropdown > .nav-tabs > li.active:before {
  content: "";
  font-family: 'Glyphicons Halflings';
  display: inline-block;
  padding: 10px;
  border-right: 1px solid #ddd;
}

.tabset-dropdown > .nav-tabs.nav-tabs-open > li.active:before {
  content: "";
  border: none;
}

.tabset-dropdown > .nav-tabs.nav-tabs-open:before {
  content: "";
  font-family: 'Glyphicons Halflings';
  display: inline-block;
  padding: 10px;
  border-right: 1px solid #ddd;
}

.tabset-dropdown > .nav-tabs > li.active {
  display: block;
}

.tabset-dropdown > .nav-tabs > li > a,
.tabset-dropdown > .nav-tabs > li > a:focus,
.tabset-dropdown > .nav-tabs > li > a:hover {
  border: none;
  display: inline-block;
  border-radius: 4px;
  background-color: transparent;
}

.tabset-dropdown > .nav-tabs.nav-tabs-open > li {
  display: block;
  float: none;
}

.tabset-dropdown > .nav-tabs > li {
  display: none;
}
</style>

<!-- code folding -->




</head>

<body>


<div class="container-fluid main-container">




<div id="header">



<h1 class="title toc-ignore">MDS data analysis</h1>
<h3 class="subtitle"><font size="2"> This document is part of the supplementary material to Costa, R. J., Gerstung, M. (2022), The R package <span class="math inline">\(\texttt{ebmstate}\)</span> for disease progression analysis under empirical Bayes Cox models, <em>Biostatistics</em>. </font></h3>
<h4 class="author">Rui J Costa<a href="#fn1" class="footnote-ref" id="fnref1"><sup>1</sup></a></h4>
<h4 class="author">Moritz Gerstung<a href="#fn2" class="footnote-ref" id="fnref2"><sup>2</sup></a> <a href="#fn3" class="footnote-ref" id="fnref3"><sup>3</sup></a></h4>

</div>

<div id="TOC">
<h2 id="toc-title">Contents</h2>
<ul>
<li><a href="#preamble">Preamble</a></li>
<li><a href="#pre-processing-the-data">Pre-processing the data</a></li>
<li><a href="#model-estimation">Model estimation</a></li>
<li><a href="#plots-of-estimates">Plots of estimates</a></li>
<li><a href="#mds-data-summary-table">MDS data summary table</a></li>
</ul>
</div>

<style type="text/css">

body{ /* Normal  */
      font-size: 12px;
  }
td {  /* Table  */
  font-size: 8px;
}
h1.title {
  font-size: 38px;
  color: Black;
}
h1 { /* Header 1 */
  font-size: 20px;
  color: DarkBlue;
}
h2 { /* Header 2 */
    font-size: 15px;
  color: DarkBlue;
}

</style>
<p><br />
<br />
</p>
<div id="preamble" class="section level4">
<h4>Preamble</h4>
<pre class="r"><code>set.seed(973009)
library(ebmstate)
library(RColorBrewer)
library(plotrix)
library(caret)</code></pre>
</div>
<div id="pre-processing-the-data" class="section level4">
<h4>Pre-processing the data</h4>
<p>The pre-processing steps produce a data frame called ‘imputedData’, with the covariate data after imputation has been carried out, and a data frame called ‘mdsClinicalData’, with the disease progression data and unprocessed covariate data.</p>
<pre class="r"><code>mdsClinicalData &lt;- read.table(&quot;./data/mds.paper.clin.txt&quot;, header = T, sep = &quot;\t&quot;,
    fill = T, na.strings = c(&quot;NA&quot;, &quot;na&quot;))  ## Import clinical data
mdsClinicalData &lt;- mdsClinicalData[!duplicated(mdsClinicalData$PDID), ]  ## remove duplicated observations
mdsClinicalData[mdsClinicalData == &quot;&quot;] = NA  #replace empty string with NAs
mdsClinicalData = mdsClinicalData[mdsClinicalData$X0.no.mut.1.seq.2.removedbyqc.3.failed &lt;
    2, ]
mdsClinicalData$IPSS.norm = factor(tolower(as.character(mdsClinicalData$IPSS.norm)),
    levels = c(&quot;low&quot;, &quot;int-1&quot;, &quot;int-2&quot;, &quot;high&quot;))  # removes factor level &#39;Low&#39;, keeping factor level &#39;low&#39;</code></pre>
<pre class="r"><code>mdsGeneticData &lt;- read.table(&quot;./data/MDS.TPD.20Nov2012.csv&quot;, sep = &quot;,&quot;, header = T,
    fill = T, quote = &quot;\&quot;&quot;)  ## Genotypes
mdsGeneticData$Gene &lt;- factor(mdsGeneticData$Gene)
levels(mdsGeneticData$Gene)[levels(mdsGeneticData$Gene) == &quot;SFRS2&quot;] = &quot;SRSF2&quot;  #SFRS2 is alternative label for gene SRSF2
levels(mdsGeneticData$Gene)[levels(mdsGeneticData$Gene) == &quot;ENSG00000091592&quot;] = &quot;NLRP1&quot;  #change level name
mdsGeneticData$Decision &lt;- factor(mdsGeneticData$Decision)</code></pre>
<p>Create a matrix whose i,j entry corresponds to the patient i and gene j (there are no duplicated patients or genes).
The entry in this matrix is 3 if patient i has at least one oncogenic mutation in gene j. It is 2, if the patient has at least one possibly oncogenic mutation in this gene. Or 1 if there’s at least one mutation of unknown oncogenic status in the gene.</p>
<pre class="r"><code>IDs &lt;- mdsClinicalData$PDID
allGenotypes &lt;- matrix(0, nrow = length(IDs), ncol = length(levels(mdsGeneticData$Gene)))
rownames(allGenotypes) &lt;- IDs
colnames(allGenotypes) &lt;- levels(mdsGeneticData$Gene)
allGenotypes &lt;- allGenotypes[rownames(allGenotypes) != &quot;&quot;, colnames(allGenotypes) !=
    &quot;&quot;]
for (i in seq_along(mdsGeneticData$Gene)) {
    if (mdsGeneticData$SAMPLE.NAME[i] %in% IDs)
        allGenotypes[as.character(mdsGeneticData$SAMPLE.NAME[i]), as.character(mdsGeneticData$Gene[i])] &lt;- max(c(3,
            2, 1)[as.numeric(mdsGeneticData$Decision[i])], allGenotypes[as.character(mdsGeneticData$SAMPLE.NAME[i]),
            as.character(mdsGeneticData$Gene[i])])
}</code></pre>
<p>Restrict to matching PDIDs, mutated genes</p>
<pre class="r"><code>genotypes &lt;- allGenotypes[, colSums(allGenotypes) &gt; 0]</code></pre>
<p>Create 5 indicator (binary) variables (one for each center).</p>
<pre class="r"><code>centers &lt;- sapply(unique(1:5), function(i) mdsClinicalData$center == i) + 0
colnames(centers) &lt;- paste(&quot;center&quot;, 1:5, sep = &quot;&quot;)</code></pre>
<p>Create object cytoMerged merging some cytogenetic variables from mdsClinicalData.
CytoMerged includes all observations on variables with prefix “CYTO_” in mdsClinicalData.
If observation i on variable “CYTO_X” is missing, observation i on variable “SEQ_X” is used (in case “SEQ_X”[i] is not also missing).</p>
<pre class="r"><code>cyto = mdsClinicalData[, grepl(&quot;CYTO_&quot;, colnames(mdsClinicalData))]
colnames(cyto) = c(&quot;chr3&quot;, &quot;del5q&quot;, &quot;del7_7q&quot;, &quot;tri8&quot;, &quot;del11&quot;, &quot;del12&quot;, &quot;alt17q&quot;,
    &quot;tri19&quot;, &quot;del20q&quot;, &quot;delY&quot;, &quot;other&quot;, &quot;complex&quot;)
ascat = mdsClinicalData[, grepl(&quot;SEQ_&quot;, colnames(mdsClinicalData))]
colnames(ascat) = c(&quot;tri8&quot;, &quot;del5&quot;, &quot;del7_7q&quot;, &quot;del11q&quot;, &quot;del12p&quot;, &quot;alt17q&quot;, &quot;tri19&quot;,
    &quot;del20q&quot;, &quot;other&quot;)

cytoMerged = cyto
for (c in colnames(cyto)) if (c %in% colnames(ascat)) cytoMerged[, c][is.na(cytoMerged[,
    c])] = ascat[, c][is.na(cytoMerged[, c])]</code></pre>
<p>Simplified WHO types</p>
<pre class="r"><code># indicator variables for simplified who classes
whoSimple = data.frame(ra = mdsClinicalData$WHO.category %in% c(&quot;RA&quot;, &quot;RT&quot;), rars = mdsClinicalData$WHO.category ==
    &quot;RARS&quot;, rars_t = mdsClinicalData$WHO.category == &quot;RARS-T&quot;, rcmd = mdsClinicalData$WHO.category ==
    &quot;RCMD&quot;, rcmd_rs = mdsClinicalData$WHO.category == &quot;RCMD-RS&quot;, raeb = mdsClinicalData$WHO.category %in%
    c(&quot;RAEB&quot;, &quot;RAEB 1&quot;, &quot;RAEB 2&quot;), d5q = mdsClinicalData$WHO.category == &quot;5q-&quot;, cmml = mdsClinicalData$WHO.category ==
    &quot;CMML&quot;, mds_mpn = mdsClinicalData$WHO.category == &quot;MDSMPN&quot;, mds_u = mdsClinicalData$WHO.category ==
    &quot;MDS-U&quot;, mds_aml = mdsClinicalData$WHO.category == &quot;AML-MDS&quot;) + 0

# factor vector for simplified WHO classes
whoSimpleFactor = factor(rowSums(whoSimple * rep(1:ncol(whoSimple), each = nrow(whoSimple))),
    labels = c(&quot;RA&quot;, &quot;RARS&quot;, &quot;RARS-T&quot;, &quot;RCMD&quot;, &quot;RCMD-RS&quot;, &quot;RAEB&quot;, &quot;5q-&quot;, &quot;CMML&quot;,
        &quot;MDS-MPN&quot;, &quot;MDS-U&quot;, &quot;MDS-AML&quot;))</code></pre>
<p>Combine into single data.frame (only covariates)</p>
<pre class="r"><code>d &lt;- genotypes &gt;= 3 #only oncogeneic mut
d &lt;- d[,colSums(d) &gt;0] # only genes mutated at least once
rawData &lt;- data.frame(d,
        cytoMerged,
        age_log = log(as.numeric(as.character(mdsClinicalData$AGE))),
        sex = mdsClinicalData$Gender,
        pb_cytopenia = as.numeric(mdsClinicalData$PB.CYTOPENIA),
        hb = as.numeric(mdsClinicalData$HB),
        anc_log = log(as.numeric(as.character(mdsClinicalData$ANC))+1e-3),
        plt_log = log(as.numeric(mdsClinicalData$PLT)),
        bm_blasts_logit = car::logit(as.numeric(as.character(mdsClinicalData$X..BM.BLASTS))),
        ring_sideroblasts_logit = car::logit(as.numeric(as.character(mdsClinicalData$X..RING.SIDEROBLASTS))),
        ipss = as.numeric(mdsClinicalData$IPSS.norm),
        who_simple_factor = ebmstate:::MakeInteger(whoSimpleFactor), #essentially the same as &#39;whoSimple&#39; above
        center = ebmstate:::MakeInteger(as.factor(mdsClinicalData$center)), #essentially the same as &#39;centers&#39; above
        date = (as.numeric(as.Date(mdsClinicalData$DATE.OF.DIAGNOSIS, format=&quot;%d/%m/%Y&quot;))-4122)/(365.25*5)#date is the time since the oldest diagnosis in units of 5 years
)</code></pre>
<p>Correct covariate classes</p>
<pre class="r"><code>logical_covs &lt;- c(&quot;ASXL1&quot;, &quot;ATRX&quot;, &quot;BCOR&quot;, &quot;BRAF&quot;, &quot;CBL&quot;, &quot;CDKN2A&quot;, &quot;CEBPA&quot;, &quot;CREBBP&quot;,
    &quot;CTNNA1&quot;, &quot;CUX1&quot;, &quot;DNMT3A&quot;, &quot;EP300&quot;, &quot;ETV6&quot;, &quot;EZH2&quot;, &quot;FLT3&quot;, &quot;GATA2&quot;, &quot;GNAS&quot;,
    &quot;IDH1&quot;, &quot;IDH2&quot;, &quot;IRF1&quot;, &quot;JAK2&quot;, &quot;KDM6A&quot;, &quot;KIT&quot;, &quot;KRAS&quot;, &quot;MLL2&quot;, &quot;MPL&quot;, &quot;NF1&quot;,
    &quot;NPM1&quot;, &quot;NRAS&quot;, &quot;PHF6&quot;, &quot;PTEN&quot;, &quot;PTPN11&quot;, &quot;RAD21&quot;, &quot;RUNX1&quot;, &quot;SF3B1&quot;, &quot;SH2B3&quot;,
    &quot;SRSF2&quot;, &quot;STAG2&quot;, &quot;TET2&quot;, &quot;TP53&quot;, &quot;U2AF1&quot;, &quot;WT1&quot;, &quot;ZRSR2&quot;, &quot;chr3&quot;, &quot;del5q&quot;, &quot;del7_7q&quot;,
    &quot;tri8&quot;, &quot;del11&quot;, &quot;del12&quot;, &quot;alt17q&quot;, &quot;tri19&quot;, &quot;del20q&quot;, &quot;delY&quot;, &quot;other&quot;, &quot;complex&quot;,
    &quot;sex&quot;, &quot;pb_cytopenia&quot;, &quot;who_simple_factor.RA&quot;, &quot;who_simple_factor.RARS&quot;, &quot;who_simple_factor.RARS.T&quot;,
    &quot;who_simple_factor.RCMD&quot;, &quot;who_simple_factor.RCMD.RS&quot;, &quot;who_simple_factor.RAEB&quot;,
    &quot;who_simple_factor.5q.&quot;, &quot;who_simple_factor.CMML&quot;, &quot;who_simple_factor.MDS.MPN&quot;,
    &quot;who_simple_factor.MDS.U&quot;, &quot;who_simple_factor.MDS.AML&quot;, &quot;center.1&quot;, &quot;center.2&quot;,
    &quot;center.3&quot;, &quot;center.4&quot;, &quot;center.5&quot;)
numeric_covs &lt;- c(&quot;age_log&quot;, &quot;hb&quot;, &quot;anc_log&quot;, &quot;plt_log&quot;, &quot;bm_blasts_logit&quot;, &quot;ring_sideroblasts_logit&quot;,
    &quot;date&quot;)
factor_covs &lt;- c(&quot;ipss&quot;)
covariate_classes &lt;- list(logical_covs = logical_covs, numeric_covs = numeric_covs,
    factor_covs = factor_covs)

for (i in names(rawData)) {
    class_to_assign &lt;- c(&quot;logical&quot;, &quot;numeric&quot;, &quot;factor&quot;)[sapply(covariate_classes,
        function(x) i %in% x)]
    if (class_to_assign != &quot;factor&quot;) {
        class(rawData[[i]]) &lt;- class_to_assign
    } else {
        rawData[[i]] &lt;- as.factor(rawData[[i]])
    }
}</code></pre>
<p>Imputation of missing values by covariate-wise hot deck imputation.</p>
<pre class="r"><code>poorMansImpute &lt;- function(x) {
    x[is.na(x)] &lt;- sample(x[!is.na(x)], sum(is.na(x)), replace = T)
    return(x)
}
imputedData &lt;- as.data.frame(sapply(rawData, poorMansImpute))</code></pre>
<p>Include only patients which have a date of diagnosis, a last follow-up date, and indicator variables for death and AML progression (153 patients are excluded).</p>
<pre class="r"><code>imputedData &lt;- imputedData[!(is.na(mdsClinicalData$DATE.OF.DIAGNOSIS) | is.na(mdsClinicalData$DATE.LAST.FU) |
    is.na(mdsClinicalData$OUTCOME) | is.na(mdsClinicalData$AML.PROGRESSION)), ]
mdsClinicalData &lt;- mdsClinicalData[!(is.na(mdsClinicalData$DATE.OF.DIAGNOSIS) | is.na(mdsClinicalData$DATE.LAST.FU) |
    is.na(mdsClinicalData$OUTCOME) | is.na(mdsClinicalData$AML.PROGRESSION)), ]</code></pre>
<p>Remove variables that are no longer of use in mdsClinicalData</p>
<pre class="r"><code>rownames(mdsClinicalData) &lt;- mdsClinicalData$PDID
mdsClinicalData &lt;- mdsClinicalData[c(&quot;DATE.OF.DIAGNOSIS&quot;, &quot;AML.PROGRESSION&quot;, &quot;DATE.AML.PROGRESSION&quot;,
    &quot;DATE.LAST.FU&quot;, &quot;OUTCOME&quot;)]</code></pre>
<p>Change dates to numeric</p>
<pre class="r"><code>mdsClinicalData[c(&quot;DATE.OF.DIAGNOSIS&quot;, &quot;DATE.LAST.FU&quot;, &quot;DATE.AML.PROGRESSION&quot;)] &lt;- sapply(mdsClinicalData[c(&quot;DATE.OF.DIAGNOSIS&quot;,
    &quot;DATE.LAST.FU&quot;, &quot;DATE.AML.PROGRESSION&quot;)], function(x) as.numeric(as.Date(x, format = &quot;%d/%m/%Y&quot;)))</code></pre>
<p>Remove some patients with abnormal data.</p>
<pre class="r"><code># Remove patient whose last follow-up time is the same as the date of diagnosis
# (excludes one patient).
imputedData &lt;- imputedData[mdsClinicalData$DATE.OF.DIAGNOSIS != mdsClinicalData$DATE.LAST.FU,
    ]
mdsClinicalData &lt;- mdsClinicalData[mdsClinicalData$DATE.OF.DIAGNOSIS != mdsClinicalData$DATE.LAST.FU,
    ]

# Remove patients who progressed to AML but have no date of AML progression
# (excludes 4).
imputedData &lt;- imputedData[!(mdsClinicalData$AML.PROGRESSION == 1 &amp; is.na(mdsClinicalData$DATE.AML.PROGRESSION)),
    ]
mdsClinicalData &lt;- mdsClinicalData[!(mdsClinicalData$AML.PROGRESSION == 1 &amp; is.na(mdsClinicalData$DATE.AML.PROGRESSION)),
    ]

# Remove patients whose date of AML progression is equal to the date of death
# (excludes 2).
imputedData &lt;- imputedData[!(mdsClinicalData$AML.PROGRESSION == 1 &amp; mdsClinicalData$OUTCOME ==
    1 &amp; mdsClinicalData$DATE.AML.PROGRESSION == mdsClinicalData$DATE.LAST.FU), ]
mdsClinicalData &lt;- mdsClinicalData[!(mdsClinicalData$AML.PROGRESSION == 1 &amp; mdsClinicalData$OUTCOME ==
    1 &amp; mdsClinicalData$DATE.AML.PROGRESSION == mdsClinicalData$DATE.LAST.FU), ]

# Remove patients who died before they progressed (excludes 12).
imputedData &lt;- imputedData[!(mdsClinicalData$AML.PROGRESSION == 1 &amp; mdsClinicalData$DATE.AML.PROGRESSION &gt;
    mdsClinicalData$DATE.LAST.FU), ]
mdsClinicalData &lt;- mdsClinicalData[!(mdsClinicalData$AML.PROGRESSION == 1 &amp; mdsClinicalData$DATE.AML.PROGRESSION &gt;
    mdsClinicalData$DATE.LAST.FU), ]</code></pre>
<p>Convert all variables to “numeric”.</p>
<pre class="r"><code>imputedData &lt;- as.data.frame(lapply(imputedData, function(x) as.numeric(x)))
imputedDataNonCentered &lt;- imputedData</code></pre>
<p>Center non-categorical variables to facilitate interpretation of the baseline hazard.</p>
<pre class="r"><code>imputedData[, c(&quot;age_log&quot;, &quot;hb&quot;, &quot;anc_log&quot;, &quot;plt_log&quot;, &quot;bm_blasts_logit&quot;, &quot;ring_sideroblasts_logit&quot;)] &lt;- scale(imputedData[,
    c(&quot;age_log&quot;, &quot;hb&quot;, &quot;anc_log&quot;, &quot;plt_log&quot;, &quot;bm_blasts_logit&quot;, &quot;ring_sideroblasts_logit&quot;)],
    center = T, scale = F)

# imputedData&lt;-scale(imputedData,center = T,scale = F)</code></pre>
<p>To avoid confusion later on, when variables are expanded</p>
<pre class="r"><code>names(imputedData) &lt;- sub(&quot;center.&quot;, &quot;center&quot;, names(imputedData), fixed = T)
names(imputedDataNonCentered) &lt;- sub(&quot;center.&quot;, &quot;center&quot;, names(imputedDataNonCentered),
    fixed = T)</code></pre>
<p>Group variable names</p>
<pre class="r"><code>gene_vars &lt;- names(imputedData)[1:43]
cytogenetic_vars &lt;- names(imputedData)[44:55]
clinical_vars &lt;- names(imputedData)[56:75]
nuisance_vars &lt;- names(imputedData)[76:81]

mutation_vars &lt;- names(imputedData)[1:55]
all_clinical_vars &lt;- names(imputedData)[56:81]</code></pre>
<p>Remove variables for which there is no variation in the data set.</p>
<pre class="r"><code>imputedData &lt;- imputedData[, which(apply(imputedData, 2, function(x) length(unique(x))) &gt;
    0)]</code></pre>
<p>Converting the data set to ‘long format’</p>
<pre class="r"><code>mstate.data &lt;- data.frame()

for (i in 1:nrow(mdsClinicalData)) {
    id &lt;- rep(i, 2)
    from &lt;- c(1, 1)
    to &lt;- c(2, 3)
    trans &lt;- c(1, 2)
    Tstart &lt;- c(0, 0)
    if (mdsClinicalData$AML.PROGRESSION[i] == 1) {
        Tstop &lt;- rep(mdsClinicalData$DATE.AML.PROGRESSION[i] - mdsClinicalData$DATE.OF.DIAGNOSIS[i],
            2)
        time &lt;- Tstop - Tstart
        status &lt;- c(1, 0)
        mstate.data &lt;- rbind(mstate.data, data.frame(id = id, from = from, to = to,
            trans = trans, Tstart = Tstart, Tstop = Tstop, time = time, status = status))
        if (mdsClinicalData$DATE.LAST.FU[i] &gt; mdsClinicalData$DATE.AML.PROGRESSION[i]) {
            id &lt;- i
            from &lt;- 2
            to &lt;- 4
            trans &lt;- 3
            Tstart &lt;- Tstop[1]
            Tstop &lt;- mdsClinicalData$DATE.LAST.FU[i] - mdsClinicalData$DATE.OF.DIAGNOSIS[i]
            time &lt;- Tstop - Tstart
            status &lt;- mdsClinicalData$OUTCOME[i]
            mstate.data &lt;- rbind(mstate.data, data.frame(id = id, from = from, to = to,
                trans = trans, Tstart = Tstart, Tstop = Tstop, time = time, status = status))
        }
        next
    } else {
        Tstop &lt;- rep(mdsClinicalData$DATE.LAST.FU[i] - mdsClinicalData$DATE.OF.DIAGNOSIS[i],
            2)
        time &lt;- Tstop - Tstart
        status &lt;- c(0, mdsClinicalData$OUTCOME[i])
        mstate.data &lt;- rbind(mstate.data, data.frame(id = id, from = from, to = to,
            trans = trans, Tstart = Tstart, Tstop = Tstop, time = time, status = status))
    }
}

# check that no rows have NA&#39;s
mstate.data[apply(mstate.data, 1, function(x) sum(is.na(x)) &gt; 0), ]

mstate.data &lt;- cbind(mstate.data, imputedData[mstate.data$id, ])
mstate.data$strata &lt;- mstate.data$trans</code></pre>
<p>For each transition separately, exclude variables with little variance.</p>
<pre class="r"><code>percentage_of_ones_fun &lt;- function(x) {
    sum(x)/length(x)
}
vars_to_exclude_2 &lt;- vector(&quot;list&quot;, 3)
for (i in 1:3) {
    dummy_dataset &lt;- mstate.data[mstate.data$trans == i, !names(mstate.data) %in%
        c(&quot;id&quot;, &quot;from&quot;, &quot;to&quot;, &quot;trans&quot;, &quot;Tstart&quot;, &quot;Tstop&quot;, &quot;time&quot;, &quot;status&quot;, &quot;strata&quot;,
            &quot;type&quot;)]
    which_have_variance &lt;- apply(dummy_dataset, 2, function(x) var(x) &gt; 0)
    vars_to_exclude_2[[i]] &lt;- names(dummy_dataset)[!which_have_variance]
    dummy_dataset &lt;- dummy_dataset[which_have_variance]
    non_categorical_vars &lt;- c(&quot;age_log&quot;, &quot;hb&quot;, &quot;anc_log&quot;, &quot;plt_log&quot;, &quot;bm_blasts_logit&quot;,
        &quot;ring_sideroblasts_logit&quot;, &quot;ipss&quot;, &quot;date&quot;)
    percentage_of_ones &lt;- apply(dummy_dataset[!names(dummy_dataset) %in% non_categorical_vars],
        2, percentage_of_ones_fun)
    which_less_than_five_percent &lt;- which(percentage_of_ones &lt; 0.05)
    vars_to_exclude_2[[i]] &lt;- c(vars_to_exclude_2[[i]], names(percentage_of_ones)[which_less_than_five_percent])
}


# variables to exclude for transition 1 are the same as for transition 2
vars_to_exclude_2[[1]] == vars_to_exclude_2[[2]]

# variables to exclude for transition 3 are a subset of those for transition 1
# and 2
vars_to_exclude_2[[3]] %in% vars_to_exclude_2[[2]]

# use vars_to_exclude_2[[1]] as the variables to exclude in all transitions

mstate.data &lt;- mstate.data[!names(mstate.data) %in% vars_to_exclude_2[[1]]]</code></pre>
<p>Sort out class and attributes of ‘mstate.data’</p>
<pre class="r"><code>tmat &lt;- transMat(x = list(c(2, 3), c(4), c(), c()), names = c(&quot;MDS&quot;, &quot;AML&quot;, &quot;death&quot;,
    &quot;death_after_AML&quot;))
class(mstate.data) &lt;- c(&quot;data.frame&quot;, &quot;msdata&quot;)
attr(mstate.data, &quot;trans&quot;) &lt;- tmat

save.image(&quot;./data/processed_data.Rdata&quot;)</code></pre>
</div>
<div id="model-estimation" class="section level4">
<h4>Model estimation</h4>
<p>Model: all covariates for transitions 1 and 2, none for transition 3</p>
<pre class="r"><code># expand covariates by transition
covariates.expanded &lt;- mstate::expand.covs(mstate.data, covs = names(mstate.data)[!names(mstate.data) %in%
    c(&quot;id&quot;, &quot;from&quot;, &quot;to&quot;, &quot;trans&quot;, &quot;Tstart&quot;, &quot;Tstop&quot;, &quot;time&quot;, &quot;status&quot;, &quot;strata&quot;)],
    append = F)

# remove all covariates for transition 3
covariates.expanded &lt;- covariates.expanded[!grepl(&quot;.3&quot;, names(covariates.expanded),
    fixed = T)]

# argument &#39;Z&#39; of coxrfx
Z &lt;- data.frame(covariates.expanded, strata = mstate.data$trans, trans = mstate.data$trans)

# argument &#39;groups&#39;
groups &lt;- paste0(rep(&quot;group&quot;, ncol(Z) - 2), c(&quot;_1&quot;, &quot;_2&quot;))

# argument &#39;surv&#39;
surv &lt;- survival::Surv(mstate.data$time, mstate.data$status)

# fit random effects model
coxrfx_object.4 &lt;- CoxRFX(Z = Z, surv = surv, groups = groups, tmat = tmat)

# cumulative hazards and transition probabilities for patient 1
patient_data &lt;- mstate.data[mstate.data$id == 1, , drop = F][rep(1, 3), ]
patient_data$strata &lt;- patient_data$trans &lt;- 1:3
patient_data &lt;- mstate::expand.covs(patient_data, covs = names(patient_data)[!names(patient_data) %in%
    c(&quot;id&quot;, &quot;from&quot;, &quot;to&quot;, &quot;trans&quot;, &quot;Tstart&quot;, &quot;Tstop&quot;, &quot;time&quot;, &quot;status&quot;, &quot;strata&quot;)],
    append = T)
patient_data &lt;- patient_data[!grepl(&quot;.3&quot;, names(patient_data), fixed = T)]

msfit_object.4 &lt;- msfit_generic(coxrfx_object.4, patient_data, tmat)
probtrans_object.4 &lt;- probtrans_ebmstate(&quot;MDS&quot;, msfit_object.4, &quot;clockreset&quot;, max_time = 4000)
save(coxrfx_object.4, msfit_object.4, probtrans_object.4, file = &quot;./data/fit_objects_model4.Rdata&quot;)
# interval estimates
names(groups) &lt;- names(covariates.expanded)

mstate.data.expanded &lt;- mstate::expand.covs(mstate.data, covs = names(mstate.data)[!names(mstate.data) %in%
    c(&quot;id&quot;, &quot;from&quot;, &quot;to&quot;, &quot;trans&quot;, &quot;Tstart&quot;, &quot;Tstop&quot;, &quot;time&quot;, &quot;status&quot;, &quot;strata&quot;)],
    append = T)
mstate.data.expanded &lt;- mstate.data.expanded[!names(mstate.data.expanded) %in% setdiff(names(mstate.data),
    c(&quot;id&quot;, &quot;from&quot;, &quot;to&quot;, &quot;trans&quot;, &quot;Tstart&quot;, &quot;Tstop&quot;, &quot;time&quot;, &quot;status&quot;, &quot;strata&quot;,
        &quot;type&quot;))]

mstate.data.expanded &lt;- mstate.data.expanded[!grepl(&quot;.3&quot;, names(mstate.data.expanded),
    fixed = T)]

# non-parametric bootstrap confidence intervals
boot_ebmstate_object.4 &lt;- boot_ebmstate(mstate.data.expanded, which_group = groups,
    min_nr_samples = 100, patient_data = patient_data, tmat = tmat, initial_state = &quot;MDS&quot;,
    time_model = &quot;clockreset&quot;, backup_file = &quot;./data/boot_ebmstate_backup.Rdata&quot;,
    input_file = NULL, coxrfx_args = list(max.iter = 200), probtrans_args = list(max_time = 4000))
# save(boot_ebmstate_object.4,file=&#39;./data/boot_object_model4.Rdata&#39;)


# leave-one-out estimation for a sample of 196 patients
patient_IDs &lt;- sample(unique(mstate.data$id), 14 * 14)
loo_ebmstate_object.4 &lt;- loo_ebmstate(mstate.data, mstate.data.expanded, which_group = groups,
    patient_IDs = patient_IDs, initial_state = &quot;MDS&quot;, tmat = tmat, backup_file = &quot;./data/loo_ebmstate_backup.Rdata&quot;,
    input_file = NULL, time_model = &quot;clockreset&quot;, coxrfx_args = list(max.iter = 200),
    probtrans_args = list(max_time = 4000))
# save(loo_ebmstate_object.4,file=&#39;./data/loo_object_model4.Rdata&#39;)</code></pre>
</div>
<div id="plots-of-estimates" class="section level4">
<h4>Plots of estimates</h4>
<p>Functions to generate plots of relative hazards</p>
<pre class="r"><code>labels_fun &lt;- function(n) {
    result_pos &lt;- vector(&quot;numeric&quot;, 0)
    result_neg &lt;- vector(&quot;numeric&quot;, 0)
    for (i in 1:n) {
        result_pos &lt;- c(result_pos, c(rep(NA, 8), 10^i))
    }
    for (i in 1:n) {
        result_neg &lt;- c(result_neg, c(rep(NA, 8), 10^-i))
    }
    as.character(c(rev(result_neg), 1, result_pos))
}


coefs_plot_fun &lt;- function(k, coxrfx_object, coefficients_CIs, mar = NULL) {
    # keep only covariate names from transition k
    string_split &lt;- strsplit(names(coxrfx_object$coefficients), &quot;[.]&quot;)
    is_name_from_trans_k &lt;- sapply(string_split, function(x) x[length(x)] == as.character(k))
    CI_labels &lt;- names(coxrfx_object$coefficients)[is_name_from_trans_k]
    # get rid of suffix &#39;.k&#39;
    CI_labels_split &lt;- strsplit(CI_labels, &quot;[.]&quot;)
    CI_labels &lt;- sapply(CI_labels_split, function(x) paste0(x[-length(x)], collapse = &quot;.&quot;))

    # simplify covariate names
    for (i in c(&quot;_simple_factor&quot;, &quot;ring_&quot;, &quot;_logit&quot;, &quot;_log&quot;)) {
        CI_labels &lt;- gsub(i, &quot;&quot;, CI_labels)
    }

    for (i in c(&quot;age&quot;, &quot;anc&quot;, &quot;plt&quot;)) {
        CI_labels &lt;- gsub(i, paste0(&quot;log_&quot;, i), CI_labels)
    }

    for (i in c(&quot;bm_blasts&quot;, &quot;sideroblasts&quot;)) {
        CI_labels &lt;- gsub(i, paste0(&quot;logit_&quot;, i), CI_labels)
    }

    # log-scale on the x-axis
    max_dist_x_axis &lt;- max(abs(coefficients_CIs[c(1, 2), seq(k, ncol(coefficients_CIs),
        3)]))
    x_axis_positive_ticks &lt;- log(c(seq(1, 9, 1), seq(10, 90, 10), seq(100, 900, 100),
        seq(1000, 9000, 1000), seq(10000, 1e+05, 10000)))
    x_axis_negative_ticks &lt;- log(c(seq(0.9, 0.2, -10^(-1)), seq(0.1, 0.02, -10^(-2)),
        seq(0.01, 0.002, -10^(-3)), seq(0.001, 2e-04, -10^(-4)), seq(1e-04, 1e-05,
            -10^(-5))))
    x_axis_ticks &lt;- c(rev(x_axis_negative_ticks), x_axis_positive_ticks)
    x_axis_labels &lt;- labels_fun(5)

    par(bty = &quot;o&quot;, mgp = c(2, 1.5, 0))
    old_mar &lt;- par()$mar
    if (!is.null(mar))
        par(mar = mar)
    plot(1, type = &quot;n&quot;, ylab = &quot;&quot;, xlab = &quot;&quot;, yaxt = &quot;n&quot;, xaxt = &quot;n&quot;, xaxs = &quot;i&quot;,
        yaxs = &quot;i&quot;, xlim = c(log(0.04), log(20)), ylim = c(1 - 0.6, length(CI_labels) +
            0.6), cex = 2)
    plotCI(add = T, y = (length(CI_labels)):1, x = coxrfx_object$coefficients[is_name_from_trans_k],
        ui = coefficients_CIs[2, is_name_from_trans_k], li = coefficients_CIs[1,
            is_name_from_trans_k], ylab = &quot;&quot;, xaxt = &quot;n&quot;, cex = 1, err = &quot;x&quot;, pch = 16)
    axis(side = 1, cex = 1, at = x_axis_ticks, cex.axis = 1.5, labels = labels_fun(5),
        lwd.ticks = 3, tck = -0.02)
    axis(side = 1, cex = 2, at = log(c(10^-4, 10^-3, 10^-2, 10^-1, 1, 10, 10^2, 10^3,
        10^4)), cex.axis = 3, labels = F, lwd.ticks = 3, tck = -0.03)
    text(labels = CI_labels, x = log(0.04) - 0.3, y = length(CI_labels):1, xpd = NA,
        font = 2, cex = 1, adj = 1)
    abline(v = x_axis_ticks, lty = 2, col = &quot;#999999&quot;)
    abline(v = 0, lty = 2, col = 2)

    par(mar = old_mar)
}</code></pre>
<p>Generate plots</p>
<pre class="r"><code>rfx_object &lt;- coxrfx_object.4
coefficients_CIs &lt;- boot_ebmstate_object.4$coefficients_CIs
file_name &lt;- &quot;./plots/coef_plots_model4.png&quot;
trans_with_covs &lt;- c(1, 2)

png(file_name, width = 1080, height = 1.2 * 1080)
colGroups &lt;- c(brewer.pal(12, &quot;Paired&quot;)[c(10)], brewer.pal(12, &quot;Paired&quot;)[c(6, 4,
    3, 5, 12, 9, 1, 2, 7)], &quot;#999999&quot;, brewer.pal(12, &quot;Paired&quot;)[c(8)])
colGroups &lt;- colGroups[rep(1:6, 3)]
par(mfrow = c(1, 2))
for (k in trans_with_covs) {
    coefs_plot_fun(k, rfx_object, coefficients_CIs = coefficients_CIs, mar = c(4.1,
        9, 4.1, 0.4))
}
dev.off()</code></pre>
<p>Plots of cumulative hazards with CIs for patient 1</p>
<pre class="r"><code>cumhaz_object &lt;- msfit_object.4
boot_object &lt;- boot_ebmstate_object.4
file_name &lt;- &quot;./plots/patient1_cumhaz_model4.png&quot;

png(file_name, width = 680, height = 280)
par(mfrow = c(1, 3), mar = c(2, 2, 2, 2))
for (transition in sort(unique(mstate.data.expanded$trans))) {
    cumhaz &lt;- cumhaz_object$Haz[cumhaz_object$Haz$trans == transition, ]
    plot(cumhaz$time[sapply(seq(from = 0, to = 4000, length.out = 400), function(x) which.min(abs(cumhaz$time -
        x)))], cumhaz[sapply(seq(from = 0, to = 4000, length.out = 400), function(x) which.min(abs(cumhaz$time -
        x))), &quot;Haz&quot;], pch = &quot;.&quot;, ylab = &quot;cumulative hazard&quot;, xlab = &quot;days since diagnosis&quot;,
        font.main = 1, type = &quot;l&quot;)
    lines(x = colnames(boot_object$cumhaz_CIs[[transition]]), y = boot_object$cumhaz_CIs[[transition]][1,
        ], lwd = 1.6, lty = 2, col = 2)
    lines(x = colnames(boot_object$cumhaz_CIs[[transition]]), y = boot_object$cumhaz_CIs[[transition]][2,
        ], lwd = 1.6, lty = 2, col = 2)
}

dev.off()</code></pre>
<p>Plots of state occupation probabilities with CIs for patient 1</p>
<pre class="r"><code>pt_object &lt;- probtrans_object.4
boot_object &lt;- boot_ebmstate_object.4
file_name &lt;- &quot;./plots/patient1_transProbs_model4.png&quot;

png(file_name)
par(mfrow = c(2, 2), mar = c(2, 2, 2, 2))
for (target_state in colnames(tmat)) {
    if (target_state == &quot;AML&quot;) {
        ylim_max &lt;- 0.5
    } else {
        ylim_max &lt;- 1
    }
    if (target_state == &quot;death&quot;) {
        target_state_title &lt;- &quot;death_before_AML&quot;
    } else {
        target_state_title &lt;- target_state
    }
    plot(pt_object[[1]]$time, pt_object[[1]][, target_state], ylim = c(0, ylim_max),
        pch = &quot;.&quot;, ylab = &quot;probability&quot;, xlab = &quot;days since diagnosis&quot;, main = target_state_title,
        font.main = 1)
    lines(x = seq(from = 0, to = 4000, length.out = formals(probtrans_ebmstate)$nr_steps),
        y = boot_object$probtrans_CIs[[target_state]][1, ], lwd = 1.6, lty = 2, col = 2)
    lines(x = seq(from = 0, to = 4000, length.out = formals(probtrans_ebmstate)$nr_steps),
        y = boot_object$probtrans_CIs[[target_state]][2, ], lwd = 1.6, lty = 2, col = 2)
}
mtext(&quot;95% bootstrap confidence intervals&quot;, outer = T, cex = 1.3, font = 2, line = 1)
dev.off()</code></pre>
<p>Plots of leave-one-out personalised predictions.</p>
<pre class="r"><code>probtrans_list &lt;- loo_ebmstate_object.4$probtrans_objects_loo
file_name &lt;- &quot;./plots/loo_pers_predictions_model4.png&quot;


png(file_name, width = 1000, height = 800)
# order patients by survival probability at time 2000
time_vector &lt;- probtrans_list[[1]][[1]]$time
index2000 &lt;- which.min(abs(time_vector - 2000))
trans_probs_at_2000 &lt;- sapply(probtrans_list, function(x) sum(x[[1]][index2000, 2:3]))
ordered_indices &lt;- rev(order(trans_probs_at_2000))

par(mfrow = c(14, 14), mar = c(0.08, 0.08, 0.08, 0.08))
for (i in ordered_indices) {
    dimnames(probtrans_list[[i]]$trans)[[2]] &lt;- c(&quot;&quot;, &quot;&quot;, &quot;&quot;, &quot;&quot;)
    # swap order of states
    probtrans_list[[i]][[1]] &lt;- probtrans_list[[i]][[1]][c(1, 2, 3, 5, 4)]
    plot(probtrans_list[[i]], type = &quot;filled&quot;, xlim = c(0, 4000), yaxt = &quot;n&quot;, xaxt = &quot;n&quot;,
        lwd = c(0.001), col = c(&quot;#F4C5BF&quot;, &quot;#E2857E&quot;, &quot;#5C8191&quot;, &quot;#9DB6BD&quot;))
    patient_data_2 &lt;- mstate.data[mstate.data$id == i, 1:8]
    segments(x0 = 0, y0 = 0.5, x1 = min(4000, patient_data_2$Tstop[1]), y1 = 0.5,
        xpd = T, lwd = 0.5)
    if (patient_data_2$status[2] == 1) {
        points(y = 0.5, x = patient_data_2$Tstop[1], bg = &quot;#9DB6BD&quot;, pch = 21, cex = 1.7)
    } else if (patient_data_2$status[1] == 1 &amp; nrow(patient_data_2) == 3) {
        points(y = 0.5, x = patient_data_2$Tstop[2], col = &quot;red&quot;, pch = 4, cex = 1.7)
        segments(x0 = patient_data_2$Tstop[1], y0 = 0.5, x1 = min(4000, patient_data_2$Tstop[3]),
            y1 = 0.5, xpd = T, lwd = 1.7)
        if (patient_data_2$status[3] == 1) {
            points(y = 0.5, x = patient_data_2$Tstop[3], bg = &quot;#5C8191&quot;, pch = 21,
                cex = 1.7)
        }
    } else if (patient_data_2$status[1] == 1 &amp; nrow(patient_data_2) == 2) {
        points(y = 0.5, x = patient_data_2$Tstop[2], col = &quot;red&quot;, pch = 4, cex = 1.7)
    }
}
dev.off()</code></pre>
</div>
<div id="mds-data-summary-table" class="section level4">
<h4>MDS data summary table</h4>
<p>The following code block build a data frame with summary statistics (to be exported to excel and converted to pdf).</p>
<p>Build non-expanded covariate data set; only covariates used in the final analysis.</p>
<pre class="r"><code>covariate_names &lt;- names(mstate.data.expanded)[sapply(names(mstate.data.expanded),
    function(x) tail(unlist(strsplit(x, split = &quot;[.]&quot;)), 1)) == &quot;1&quot;]

covariate_names &lt;- gsub(&quot;.1&quot;, &quot;&quot;, covariate_names, fixed = T)
covariate_names[covariate_names == &quot;center&quot;] &lt;- &quot;center.1&quot;

covariate_data &lt;- imputedDataNonCentered[names(imputedDataNonCentered) %in% covariate_names]</code></pre>
<p>Undo log and logit transformations</p>
<pre class="r"><code>undo_log &lt;- function(x) {
    if (grepl(&quot;logit&quot;, names(covariate_data)[x]) == T) {
        return(exp(covariate_data[x])/(exp(covariate_data[x]) + 1))
    } else if (grepl(&quot;log&quot;, names(covariate_data)[x]) == T) {
        return(exp(covariate_data[x]))
    } else {
        return(covariate_data[x])
    }
}

covariate_data &lt;- data.frame(sapply(1:length(covariate_data), undo_log))
covariate_data$date &lt;- 365.25 * 5 * covariate_data$date + 4122</code></pre>
<p>Compute summary statistics</p>
<pre class="r"><code>summary_stat_fun &lt;- function(statistic) {
    apply(covariate_data, 2, statistic)
}
covs_table &lt;- round(data.frame(sapply(c(min, max, mean, sd), summary_stat_fun)),
    2)</code></pre>
<p>Changing names and other formating.</p>
<pre class="r"><code>rownames(covs_table) &lt;- gsub(&quot;_simple_factor&quot;, &quot;&quot;, rownames(covs_table))
rownames(covs_table) &lt;- gsub(&quot;_logit&quot;, &quot;&quot;, rownames(covs_table), fixed = T)
rownames(covs_table) &lt;- gsub(&quot;_log&quot;, &quot;&quot;, rownames(covs_table), fixed = T)

colnames(covs_table) &lt;- c(&quot;min&quot;, &quot;max&quot;, &quot;mean&quot;, &quot;std dev&quot;)
covs_table &lt;- as.data.frame(t(covs_table))
covs_table[, &quot;date&quot;] &lt;- as.Date(unlist(covs_table[, &quot;date&quot;]), origin = &quot;1970-01-01&quot;)
write.csv(covs_table, &quot;./tables/numeric_covs_table.csv&quot;)</code></pre>
</div>
<div class="footnotes">
<hr />
<ol>
<li id="fn1"><p>European Bioinformatics Institute (EMBL-EBI), <a href="mailto:rui.costa@ebi.ac.uk" class="email">rui.costa@ebi.ac.uk</a><a href="#fnref1" class="footnote-back">↩︎</a></p></li>
<li id="fn2"><p>Genome Biology Unit, EMBL<a href="#fnref2" class="footnote-back">↩︎</a></p></li>
<li id="fn3"><p>German Cancer Research Center (DKFZ)<a href="#fnref3" class="footnote-back">↩︎</a></p></li>
</ol>
</div>




</div>

<script>

// add bootstrap table styles to pandoc tables
function bootstrapStylePandocTables() {
  $('tr.odd').parent('tbody').parent('table').addClass('table table-condensed');
}
$(document).ready(function () {
  bootstrapStylePandocTables();
});


</script>

<!-- tabsets -->

<script>
$(document).ready(function () {
  window.buildTabsets("TOC");
});

$(document).ready(function () {
  $('.tabset-dropdown > .nav-tabs > li').click(function () {
    $(this).parent().toggleClass('nav-tabs-open');
  });
});
</script>

<!-- code folding -->


<!-- dynamically load mathjax for compatibility with self-contained -->
<script>
  (function () {
    var script = document.createElement("script");
    script.type = "text/javascript";
    script.src  = "https://mathjax.rstudio.com/latest/MathJax.js?config=TeX-AMS-MML_HTMLorMML";
    document.getElementsByTagName("head")[0].appendChild(script);
  })();
</script>

</body>
</html>

